Tidal Love numbers of a slowly spinning neutron star

By extending our recent framework to describe the tidal deformations of a spinning compact object, we compute for the first time the tidal Love numbers of a spinning neutron star to linear order in the angular momentum. The spin of the object introduces couplings between electric and magnetic distortions and new classes of spin-induced ("rotational") tidal Love numbers emerge. We focus on stationary tidal fields, which induce axisymmetric perturbations. We present the perturbation equations for both electric-led and magnetic-led rotational Love numbers for generic multipoles and explicitly solve them for various tabulated equations of state and for a tidal field with an electric (even parity) and magnetic (odd parity) component with $\ell=2,3,4$. For a binary system close to the merger, various components of the tidal field become relevant. In this case we find that an octupolar magnetic tidal field can significantly modify the mass quadrupole moment of a neutron star. Preliminary estimates, assuming a spin parameter $\chi\approx0.05$, show modifications $\gtrsim10\%$ relative to the static case, at an orbital distance of five stellar radii. Furthermore, the rotational Love numbers as functions of the moment of inertia are much more sensitive to the equation of state than in the static case, where approximate universal relations at the percent level exist. For a neutron-star binary approaching the merger, we estimate that the approximate universality of the induced mass quadrupole moment deteriorates from $1\%$ in the static case to roughly $6\%$ when $\chi\approx0.05$. Our results suggest that spin-tidal couplings can introduce important corrections to the gravitational waveforms of spinning neutron-star binaries approaching the merger.

==> anc/TidalLoveSlowRot_NS.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    439452,      10528]
NotebookOptionsPosition[    431437,      10292]
NotebookOutlinePosition[    431771,      10307]
CellTagsIndexPosition[    431728,      10304]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Tidal Love Numbers of a Slowly-Rotating Neutron Star\n",
 StyleBox["References: \n[1]  P. Pani , L. Gualtieri, V. Ferrari; \
\[OpenCurlyDoubleQuote]Tidal deformations of a slowly-spinning neutron start\
\[CloseCurlyDoubleQuote] (2015)\n[2] P. Pani, L. Gualtieri, A. Maselli, V. \
Ferrari; \[OpenCurlyDoubleQuote]Tidal deformations of a spinning compact \
object\[CloseCurlyDoubleQuote], (2015)\n---\nReview: [3] Paolo Pani, \
\[OpenCurlyDoubleQuote]Advanced methods in Black-Hole Perturbation Theory\
\[CloseCurlyDoubleQuote] (2013)",
  FontSize->14]
}], "Subtitle",
 CellChangeTimes->{{3.537166800678636*^9, 3.537166824376327*^9}, {
   3.570731826826799*^9, 3.570731827006875*^9}, {3.618736056277123*^9, 
   3.618736056956745*^9}, {3.6228657004322042`*^9, 3.622865701190032*^9}, {
   3.622958284449485*^9, 3.622958287246566*^9}, {3.6267650323907127`*^9, 
   3.626765043889511*^9}, {3.635765365378861*^9, 3.635765371099132*^9}, 
   3.638250591746484*^9, {3.6389570101443787`*^9, 3.638957021539104*^9}, {
   3.650779054439472*^9, 3.650779114423067*^9}, {3.650779368158346*^9, 
   3.650779394094179*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.618739278166973*^9, 3.6187392794223003`*^9}}],

Cell[CellGroupData[{

Cell["Collect equations", "Subsubsection",
 CellChangeTimes->{{3.638243660602572*^9, 3.638243663338223*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{"L", ">", "1"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.638242772991427*^9, 3.638242778401103*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"background", "=", 
   RowBox[{"Get", "[", "\"\<background.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleP", "=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"Get", "[", "\"\<final_eqs_polar-led.m\>\"", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", "\[Rule]", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleA", "=", 
   RowBox[{"Get", "[", "\"\<final_eqs_axial-led.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleAL2", "=", 
   RowBox[{"Get", "[", "\"\<final_eqs_axial-led_L2.m\>\"", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6382426153722878`*^9, 3.638242637334944*^9}, {
  3.638242754542948*^9, 3.638242766377966*^9}, {3.638243022000279*^9, 
  3.638243034991716*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqB1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "'"}], "[", "r", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "'"}], "[", "r", "]"}], "/.", "background"}], ")"}]}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqB2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Nu]", "'"}], "[", "r", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]", "'"}], "[", "r", "]"}], "/.", "background"}], 
      ")"}]}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqB3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"P", "'"}], "[", "r", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "'"}], "[", "r", "]"}], "/.", "background"}], ")"}]}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqB4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]1", "''"}], "[", "r", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]1", "''"}], "[", "r", "]"}], "/.", "background"}], 
      ")"}]}], "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.638243081827484*^9, 3.638243122580187*^9}, {
  3.638244362153735*^9, 3.63824436350596*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqP1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"H000", "[", "L", "]"}], "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"H000", "[", "L", "]"}], "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "//.", "ruleP"}], ")"}]}],
     "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqP2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"h001", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "L"}], "]"}], "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"h001", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "L"}], "]"}], "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "//.", "ruleP"}], ")"}]}],
     "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqP3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"h001", "[", 
        RowBox[{"1", "+", "L"}], "]"}], "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"h001", "[", 
          RowBox[{"1", "+", "L"}], "]"}], "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "//.", "ruleP"}], ")"}]}],
     "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.638242651118647*^9, 3.638242659905203*^9}, {
  3.638242704401557*^9, 3.638242745757265*^9}, {3.638242783927997*^9, 
  3.6382427882485332`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqP2h", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"eqP2", "/.", 
      RowBox[{
       RowBox[{"H000", "[", "L", "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"h001", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "L"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yAm1h", "[", "r", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqP3h", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"eqP3", "/.", 
      RowBox[{
       RowBox[{"H000", "[", "L", "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"h001", "[", 
       RowBox[{"1", "+", "L"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yAp1h", "[", "r", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6388858794877*^9, 3.6388859933848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqA1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"h000", "[", "L", "]"}], "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"h000", "[", "L", "]"}], "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "//.", "ruleA"}], ")"}]}],
     "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqA2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"H001", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "L"}], "]"}], "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"H001", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "L"}], "]"}], "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "//.", "ruleA"}], ")"}]}],
     "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqA3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"H001", "[", 
        RowBox[{"1", "+", "L"}], "]"}], "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"H001", "[", 
          RowBox[{"1", "+", "L"}], "]"}], "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "//.", "ruleA"}], ")"}]}],
     "//", "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.638242747379408*^9, 3.6382427479360447`*^9}, {
  3.638242809626318*^9, 3.638242844573165*^9}, {3.63824292908186*^9, 
  3.6382429789163227`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqA2h", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"eqA2", "/.", 
      RowBox[{
       RowBox[{"h000", "[", "L", "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"H001", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "L"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yPm1h", "[", "r", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqA3h", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"eqA3", "/.", 
      RowBox[{
       RowBox[{"h000", "[", "L", "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"H001", "[", 
       RowBox[{"1", "+", "L"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yPp1h", "[", "r", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.638886007293439*^9, 3.638886045357588*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"eqAL22", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"H001", "[", "1", "]"}], "'"}], "[", "r", "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"H001", "[", "1", "]"}], "'"}], "[", "r", "]"}], "//.", 
        "ruleAL2"}], ")"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"eqAL23a", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"H001", "[", "3", "]"}], "''"}], "[", "r", "]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"H001", "[", "3", "]"}], "''"}], "[", "r", "]"}], "//.", 
         "ruleAL2"}], ")"}]}], "//", "Simplify"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"eqAL23b", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"K01", "[", "3", "]"}], "'"}], "[", "r", "]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"K01", "[", "3", "]"}], "'"}], "[", "r", "]"}], "//.", 
         "ruleAL2"}], ")"}]}], "//", "Simplify"}]}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6382434743997993`*^9, 3.638243558052772*^9}, {
   3.6382443760701733`*^9, 3.638244377228209*^9}, {3.638856892910565*^9, 
   3.638856896981859*^9}, 3.6392831192128687`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"eqAL23ah", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"eqAL23a", "/.", 
       RowBox[{
        RowBox[{"h000", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", "0"}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"H001", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{"y2h", "[", "r", "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.638886067800192*^9, 3.6388860905503483`*^9}, 
   3.638886129269882*^9, 3.639283207424717*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"H000", "[", "L", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yP0", "[", "r", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"h001", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "L"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yAm1", "[", "r", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"h001", "[", 
       RowBox[{"1", "+", "L"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yAp1", "[", "r", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"h000", "[", "L", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yA0", "[", "r", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"H001", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "L"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yPm1", "[", "r", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"H001", "[", 
       RowBox[{"1", "+", "L"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yPp1", "[", "r", "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"H001", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"y1", "[", "r", "]"}]}], "]"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{
        RowBox[{"H001", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"y2", "[", "r", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"K01", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", 
          RowBox[{"y3", "[", "r", "]"}]}], "]"}]}]}], "*)"}], ",", 
     RowBox[{
      RowBox[{"h000", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"yA0", "[", "r", "]"}]}], "]"}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{
  3.6388569236321497`*^9, {3.639283216775311*^9, 3.639283223212079*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eq\[Psi]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]", "''"}], "[", "r", "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"M", "[", "r", "]"}], "/", "r"}]}]}], ")"}]}], ")"}]}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"M", "[", "r", "]"}]}], "+", 
        RowBox[{"\[Kappa]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"P", "[", "r", "]"}], "-", 
           RowBox[{"\[Rho]", "[", "r", "]"}]}], ")"}], 
         SuperscriptBox["r", "3"]}]}], ")"}], 
      RowBox[{
       RowBox[{"\[Psi]", "'"}], "[", "r", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"M", "[", "r", "]"}], "/", "r"}]}]}], ")"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", 
           RowBox[{"(", 
            RowBox[{"L", "+", "1"}], ")"}]}], ")"}], "/", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"6", 
         FractionBox[
          RowBox[{"M", "[", "r", "]"}], 
          SuperscriptBox["r", "3"]]}], "+", 
        RowBox[{"\[Kappa]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]", "[", "r", "]"}], "-", 
           RowBox[{"P", "[", "r", "]"}]}], ")"}]}]}], ")"}], 
      RowBox[{"\[Psi]", "[", "r", "]"}]}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"equation", " ", "in", " ", "Damour"}], " ", "&"}], " ", 
    "Nagar"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.639148238833138*^9, 3.639148337836274*^9}, {
  3.6465415476732187`*^9, 3.6465415595955667`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EQS", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "eqB1", ",", "eqB2", ",", "eqB3", ",", "eqB4", ",", "eqP1", ",", 
        "eqP2", ",", "eqP3", ",", "eqA1", ",", "eqA2", ",", "eqA3", ",", 
        "eqAL22", ",", 
        RowBox[{"0", "eqAL23a"}], ",", "eqP2h", ",", "eqP3h", ",", "eqA2h", 
        ",", "eqA3h", ",", 
        RowBox[{"0", "eqAL23ah"}], ",", "eq\[Psi]"}], "}"}], "/.", "rule"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Put", "[", 
     RowBox[{"EQS", ",", "\"\<final_system.m\>\""}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.638855836415769*^9, 3.63885692918077*^9, {3.638886139135563*^9, 
   3.638886154206015*^9}, {3.639148349245761*^9, 3.639148349335424*^9}, {
   3.6392832395453*^9, 3.639283240797735*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exterior analytical solution", "Subsection",
 CellChangeTimes->{{3.6382554354364157`*^9, 3.63825543841392*^9}, {
  3.6387891812647133`*^9, 3.638789183705782*^9}, {3.650779238550582*^9, 
  3.650779240350443*^9}}],

Cell[TextData[{
 "NOTE: this can be generalized to any integer L\nNotation: \[Gamma]2 = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Gamma]", "2"], " ", "and", " ", "\[Gamma]s2"}], " ", "=",
     " ", 
    SubsuperscriptBox["\[Gamma]", "2", "*"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in the notation of [1]."
}], "Text",
 CellChangeTimes->{{3.638858641905045*^9, 3.638858651434054*^9}, {
  3.638959108178811*^9, 3.6389591090008163`*^9}, {3.646541614136292*^9, 
  3.646541620344995*^9}, {3.6507793100304747`*^9, 3.650779365566444*^9}, {
  3.650779411624584*^9, 3.650779412175898*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.638789291490347*^9, 3.638789293499712*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", ">", 
      RowBox[{"2", "mass"}], ">", "0"}], ",", 
     RowBox[{"y", ">", "2"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.638789777629315*^9, 3.6387897826784563`*^9}, {
  3.638852949808078*^9, 3.638852958413118*^9}, {3.644734513977963*^9, 
  3.644734514897368*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EQS", "=", 
   RowBox[{"Get", "[", "\"\<final_system.m\>\"", "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell["l=2", "Subsubsection",
 CellChangeTimes->{{3.6388529702433453`*^9, 3.6388529720315313`*^9}, 
   3.638854595126093*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ruleEXT", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "\[Rule]", "2"}], ",", 
     RowBox[{"\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{"P", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{"M", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "mass"}], "]"}]}], ",", 
     RowBox[{"\[Nu]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"\[Omega]1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"\[CapitalOmega]", "-", 
         FractionBox[
          RowBox[{"2", " ", "J"}], 
          SuperscriptBox["r", "3"]]}]}], "]"}]}], ",", 
     RowBox[{"yP0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], "2"], 
            " ", "\[Alpha]2"}], "+", 
           RowBox[{"2", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{"mass", "-", "r"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["mass", "2"]}], "+", 
              RowBox[{"6", " ", "mass", " ", "r"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Gamma]2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], "2"], 
            " ", "\[Gamma]2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["mass", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", "r"}]]}]}], 
       "]"}]}], ",", 
     RowBox[{"yAm1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"30", " ", 
           SuperscriptBox["mass", "3"], " ", 
           SuperscriptBox["r", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"30", " ", "J", " ", 
            SuperscriptBox["mass", "3"], " ", "r", " ", "\[Gamma]21"}], "+", 
           RowBox[{
            SqrtBox["15"], " ", "J", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["mass", "3"], " ", "\[Gamma]2"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "r", " ", "\[Alpha]2"}], "+", 
                    RowBox[{"3", " ", "mass", " ", "\[Gamma]2"}], "-", 
                    RowBox[{"3", " ", "r", " ", "\[Gamma]2"}]}], ")"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mass", "3"]}], "-", 
                 RowBox[{"10", " ", "mass", " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Gamma]2", " ", 
               
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], "]"}]}], ",", 
     RowBox[{"yAp1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"6720", " ", 
           SuperscriptBox["mass", "5"], " ", 
           SuperscriptBox["r", "2"]}]], "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SqrtBox["35"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["mass", "4"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "mass"}], "+", 
                 RowBox[{"5", " ", "r"}]}], ")"}], " ", "\[Alpha]2"}], "+", 
              RowBox[{"3", " ", "mass", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["mass", "5"]}], "+", 
                 RowBox[{"44", " ", 
                  SuperscriptBox["mass", "4"], " ", "r"}], "-", 
                 RowBox[{"90", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"270", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"945", " ", "mass", " ", 
                  SuperscriptBox["r", "4"]}], "-", 
                 RowBox[{"405", " ", 
                  SuperscriptBox["r", "5"]}]}], ")"}], " ", "\[Gamma]2"}], 
              "-", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"64", " ", 
                  SuperscriptBox["mass", "5"]}], "-", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mass", "4"], " ", "r"}], "+", 
                 RowBox[{"1080", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"1350", " ", "mass", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"405", " ", 
                  SuperscriptBox["r", "5"]}]}], ")"}], " ", "\[Gamma]2", " ", 
               
               RowBox[{"ArcTanh", "[", 
                FractionBox["mass", 
                 RowBox[{"mass", "-", "r"}]], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"105", " ", "r", " ", "\[Gamma]23", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "mass", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mass", "4"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mass", "3"], " ", "r"}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"105", " ", "mass", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"45", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "mass"}], "+", 
                 RowBox[{"3", " ", "r"}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], "]"}]}], ",", 
     RowBox[{"yA0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"24", " ", 
           SuperscriptBox["mass", "2"], " ", "r"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"24", " ", 
            SuperscriptBox["r", "4"], " ", "\[Alpha]s2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["mass", "4"], " ", "\[Gamma]s2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["mass", "3"], " ", "r", " ", "\[Gamma]s2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["mass", "2"], " ", 
            SuperscriptBox["r", "2"], " ", "\[Gamma]s2"}], "-", 
           RowBox[{"6", " ", "mass", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[Alpha]s2"}], "+", "\[Gamma]s2"}], ")"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "3"], " ", "\[Gamma]s2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"y1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"120", " ", 
           SuperscriptBox["mass", "4"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], "2"]}]], 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"120", " ", "J", " ", 
            SuperscriptBox["mass", "4"], " ", 
            SuperscriptBox["r", "3"], " ", "\[Gamma]s21"}], "+", 
           RowBox[{
            SqrtBox["15"], " ", "J", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "mass"}], "-", 
                 RowBox[{"10", " ", "r"}]}], ")"}], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], "2"],
                " ", "\[Alpha]s2"}], "+", 
              RowBox[{"2", " ", "mass", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  SuperscriptBox["mass", "5"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["mass", "4"], " ", "r"}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"117", " ", "mass", " ", 
                  SuperscriptBox["r", "4"]}], "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["r", "5"]}]}], ")"}], " ", "\[Gamma]s2"}], 
              "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "mass"}], "-", 
                 RowBox[{"10", " ", "r"}]}], ")"}], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], "2"],
                " ", "\[Gamma]s2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], "]"}]}], ",", 
     RowBox[{"yPp1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"140", " ", 
           SuperscriptBox["mass", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["35"], " ", "J", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"36", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], " ",
                   "\[Alpha]s2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["mass", "7"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["mass", "6"], " ", "r"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["mass", "5"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["mass", "4"], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"61", " ", 
                    SuperscriptBox["mass", "3"], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                    RowBox[{"455", " ", 
                    SuperscriptBox["mass", "2"], " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"420", " ", "mass", " ", 
                    SuperscriptBox["r", "6"]}], "-", 
                    RowBox[{"105", " ", 
                    SuperscriptBox["r", "7"]}]}], ")"}], " ", 
                  "\[Gamma]s2"}]}], ")"}]}], "+", 
              RowBox[{"70", " ", "J", " ", 
               SuperscriptBox["mass", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["mass", "4"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mass", "3"], " ", "r"}], "-", 
                 RowBox[{"65", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"60", " ", "mass", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", 
               FractionBox["\[Gamma]s23", 
                SuperscriptBox["mass", "2"]]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["35"], " ", "J", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["mass", "3"]}], "+", 
                 RowBox[{"70", " ", 
                  SuperscriptBox["mass", "2"], " ", "r"}], "-", 
                 RowBox[{"105", " ", "mass", " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"35", " ", 
                  SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Gamma]s2"}], 
              "+", 
              RowBox[{"350", " ", "J", " ", 
               SuperscriptBox["mass", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["mass", "2"]}], "-", 
                 RowBox[{"3", " ", "mass", " ", "r"}], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               FractionBox["\[Gamma]s23", 
                SuperscriptBox["mass", "2"]]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"\[Psi]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox[
          RowBox[{"BP", " ", 
           SuperscriptBox["r", "3"]}], 
          SuperscriptBox["mass", "3"]], "-", 
         FractionBox[
          RowBox[{"5", " ", "BQ", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"mass", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["mass", "3"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["mass", "2"], " ", "r"}], "+", 
                RowBox[{"3", " ", "mass", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"ArcTanh", "[", 
               FractionBox["mass", 
                RowBox[{"mass", "-", "r"}]], "]"}]}]}], ")"}]}], 
          RowBox[{"48", " ", 
           SuperscriptBox["mass", "3"], " ", "r"}]]}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Take", "[", 
       RowBox[{"EQS", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "8"}], "}"}]}], "]"}], ",", 
      RowBox[{"Take", "[", 
       RowBox[{"EQS", ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "11"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"EQS", "[", 
        RowBox[{"[", "18", "]"}], "]"}], "}"}]}], "]"}], "//.", "ruleEXT"}], 
   ",", 
   RowBox[{"r", ">", 
    RowBox[{"2", "mass"}], ">", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.638789210263548*^9, 3.638789240398431*^9}, {
   3.638789274883348*^9, 3.6387893454067593`*^9}, {3.638789764824823*^9, 
   3.638789828876747*^9}, {3.638789871344886*^9, 3.638789871754216*^9}, 
   3.63879563923353*^9, 3.638795756514249*^9, {3.638852993449108*^9, 
   3.638853016776288*^9}, {3.638853189977334*^9, 3.638853197450838*^9}, {
   3.6388534420007067`*^9, 3.638853456431456*^9}, {3.63885361705634*^9, 
   3.63885365518878*^9}, {3.6388538257496967`*^9, 3.638853848711556*^9}, {
   3.6388541446592093`*^9, 3.6388541649502907`*^9}, {3.638854374992929*^9, 
   3.638854385437069*^9}, {3.638854599555395*^9, 3.638854617969111*^9}, {
   3.638854682001112*^9, 3.638854692027663*^9}, {3.63885475453802*^9, 
   3.638854779942699*^9}, {3.638854945821224*^9, 3.6388549559136467`*^9}, {
   3.6388550839838943`*^9, 3.638855188057701*^9}, {3.6388552419875603`*^9, 
   3.638855258829883*^9}, {3.638855423115429*^9, 3.6388554319522753`*^9}, {
   3.6388554897650137`*^9, 3.638855489979724*^9}, {3.638857458111559*^9, 
   3.638857463373271*^9}, {3.638857636432229*^9, 3.638857644673623*^9}, 
   3.63895952566678*^9, 3.638959606932742*^9, 3.638959955377253*^9, {
   3.638960035935089*^9, 3.638960042437788*^9}, 3.638960113748252*^9, 
   3.6389601785459414`*^9, {3.6391486098927927`*^9, 3.639148622381782*^9}, {
   3.639148756871709*^9, 3.639148764783677*^9}, {3.63914927747369*^9, 
   3.639149277843418*^9}, {3.639149313041338*^9, 3.6391493166067953`*^9}, 
   3.639222702281705*^9, {3.639222834834146*^9, 3.639222835467072*^9}, {
   3.6392396267199574`*^9, 3.639239639627864*^9}, 3.639239669901273*^9, {
   3.6392402598479347`*^9, 3.639240269558873*^9}, {3.639283395851185*^9, 
   3.639283431942624*^9}, {3.6392834670119534`*^9, 3.63928347613596*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.638855121078206*^9, 3.638855155949214*^9}, 
   3.638855189726071*^9, {3.638855252255908*^9, 3.638855259372552*^9}, {
   3.638855429872156*^9, 3.638855434976912*^9}, 3.638855494739952*^9, {
   3.638857455795627*^9, 3.638857463951215*^9}, 3.638857645459271*^9, {
   3.638960095549767*^9, 3.638960114941866*^9}, 3.638960180512382*^9, 
   3.638960447591239*^9, 3.6391462289398108`*^9, 3.639146680473433*^9, {
   3.6391486045249662`*^9, 3.6391486228678207`*^9}, 3.639148765438981*^9, {
   3.6391492810477533`*^9, 3.6391493186998873`*^9}, 3.639222704189719*^9, {
   3.639222830713952*^9, 3.6392228360398283`*^9}, 3.639239677687718*^9, 
   3.639240279624385*^9, 3.639283478382163*^9, 3.640598113743725*^9, 
   3.644734342835318*^9, 3.6447345185074253`*^9, 3.644735141218746*^9, 
   3.644735809354329*^9, 3.6507795159825087`*^9, 3.650783381814933*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"ruleEXT", "/.", 
     RowBox[{"J", "\[Rule]", "JJ"}]}], ",", "\"\<ruleEXT_L2.m\>\""}], "]"}], 
  ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["l=3", "Subsubsection",
 CellChangeTimes->{{3.6388529702433453`*^9, 3.6388529720315313`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ruleEXT", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "\[Rule]", "3"}], ",", 
     RowBox[{"\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{"P", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{"M", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "mass"}], "]"}]}], ",", 
     RowBox[{"\[Nu]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"\[Omega]1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"\[CapitalOmega]", "-", 
         FractionBox[
          RowBox[{"2", " ", "J"}], 
          SuperscriptBox["r", "3"]]}]}], "]"}]}], ",", 
     RowBox[{"yP0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["mass", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", "r"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"mass", "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], "2"], 
            " ", "\[Alpha]3"}], "+", 
           RowBox[{"2", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["mass", "4"]}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["mass", "3"], " ", "r"}], "-", 
              RowBox[{"65", " ", 
               SuperscriptBox["mass", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"60", " ", "mass", " ", 
               SuperscriptBox["r", "3"]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Gamma]3"}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{"mass", "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], "2"], 
            " ", "\[Gamma]3", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"yAm1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4200", " ", 
           SuperscriptBox["mass", "4"], " ", 
           SuperscriptBox["r", "2"]}]], "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SqrtBox["35"], " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"14", " ", "\[Alpha]3"}], "-", 
                 RowBox[{"177", " ", "\[Gamma]3"}]}], ")"}]}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["mass", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "\[Alpha]3"}], "-", 
                 RowBox[{"57", " ", "\[Gamma]3"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["mass", "3"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"32", " ", "\[Alpha]3"}], "-", 
                 RowBox[{"30", " ", "\[Gamma]3"}]}], ")"}]}], "+", 
              RowBox[{"60", " ", 
               SuperscriptBox["mass", "4"], " ", "\[Gamma]3"}], "+", 
              RowBox[{"15", " ", "mass", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "32"}], " ", "\[Alpha]3"}], "+", 
                 RowBox[{"387", " ", "\[Gamma]3"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"350", " ", "mass", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["mass", "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["mass", "2"], " ", "r"}], "+", 
              RowBox[{"3", " ", "mass", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Gamma]32"}], "+", 
           
           RowBox[{"15", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox["35"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"32", " ", 
                  SuperscriptBox["mass", "4"]}], "+", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mass", "3"], " ", "r"}], "-", 
                 RowBox[{"480", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"564", " ", "mass", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"177", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Gamma]3"}], 
              "+", 
              RowBox[{"35", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
               SuperscriptBox["r", "3"], " ", "\[Gamma]32"}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"yAp1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"3360", " ", 
           SuperscriptBox["mass", "6"], " ", 
           SuperscriptBox["r", "2"]}]], "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox["7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["mass", "3"], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["mass", "2"]}], "-", 
                    RowBox[{"9", " ", "mass", " ", "r"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]3"}], 
                 "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["mass", "6"]}], "+", 
                    RowBox[{"76", " ", 
                    SuperscriptBox["mass", "5"], " ", "r"}], "-", 
                    RowBox[{"762", " ", 
                    SuperscriptBox["mass", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2610", " ", 
                    SuperscriptBox["mass", "3"], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"19865", " ", 
                    SuperscriptBox["mass", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                    RowBox[{"21315", " ", "mass", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"6090", " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}], " ", "\[Gamma]3"}]}],
                 ")"}]}], "+", 
              RowBox[{"49", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["mass", "5"]}], "+", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["mass", "4"], " ", "r"}], "+", 
                 RowBox[{"90", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"685", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"735", " ", "mass", " ", 
                  SuperscriptBox["r", "4"]}], "-", 
                 RowBox[{"210", " ", 
                  SuperscriptBox["r", "5"]}]}], ")"}], " ", "\[Gamma]34"}]}], 
             ")"}]}], "+", 
           RowBox[{"15", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox["7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"32", " ", 
                  SuperscriptBox["mass", "6"]}], "-", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["mass", "5"], " ", "r"}], "+", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["mass", "4"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"5800", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"13050", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"9135", " ", "mass", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 RowBox[{"2030", " ", 
                  SuperscriptBox["r", "6"]}]}], ")"}], " ", "\[Gamma]3"}], 
              "+", 
              RowBox[{"49", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"20", " ", 
                  SuperscriptBox["mass", "2"]}], "-", 
                 RowBox[{"35", " ", "mass", " ", "r"}], "+", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Gamma]34"}]}], 
             ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"yA0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"192", " ", 
           SuperscriptBox["mass", "3"], " ", "r"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "mass"}], "-", 
              RowBox[{"3", " ", "r"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "3"], " ", "\[Alpha]s3"}], "-", 
           RowBox[{"6", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["mass", "4"]}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["mass", "3"], " ", "r"}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["mass", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"105", " ", "mass", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Gamma]s3"}], "-", 
           
           RowBox[{"45", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "mass"}], "-", 
              RowBox[{"3", " ", "r"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "3"], " ", "\[Gamma]s3", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"yPm1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2240", " ", 
            SuperscriptBox["mass", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "4"]}]]}], "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox["35"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "128"}], " ", "mass", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"19", " ", "mass"}], "-", 
                 RowBox[{"6", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
               SuperscriptBox["r", "4"], " ", "\[Alpha]s3"}], "+", 
              RowBox[{"3", " ", "mass", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["mass", "6"]}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["mass", "5"], " ", "r"}], "+", 
                 RowBox[{"72", " ", 
                  SuperscriptBox["mass", "4"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"90", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"3120", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"4005", " ", "mass", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 RowBox[{"1215", " ", 
                  SuperscriptBox["r", "6"]}]}], ")"}], " ", "\[Gamma]s3"}]}], 
             ")"}]}], "+", 
           RowBox[{"2240", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{"mass", "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["mass", "2"]}], "+", 
              RowBox[{"6", " ", "mass", " ", "r"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Gamma]s32"}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SqrtBox["35"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"76", " ", 
                  SuperscriptBox["mass", "2"]}], "-", 
                 RowBox[{"186", " ", "mass", " ", "r"}], "+", 
                 RowBox[{"81", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Gamma]s3"}], 
              "+", 
              RowBox[{"224", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", "r", " ",
                "\[Gamma]s32"}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"yPp1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2688", " ", 
           SuperscriptBox["mass", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"]}]], "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox["7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"256", " ", 
               SuperscriptBox["mass", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "mass"}], "-", 
                 RowBox[{"8", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
               SuperscriptBox["r", "4"], " ", "\[Alpha]s3"}], "+", 
              RowBox[{"mass", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"96", " ", 
                  SuperscriptBox["mass", "8"]}], "+", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["mass", "7"], " ", "r"}], "-", 
                 RowBox[{"240", " ", 
                  SuperscriptBox["mass", "6"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"2260", " ", 
                  SuperscriptBox["mass", "5"], " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"2340", " ", 
                  SuperscriptBox["mass", "4"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"109920", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 RowBox[{"202100", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "6"]}], "+", 
                 RowBox[{"123375", " ", "mass", " ", 
                  SuperscriptBox["r", "7"]}], "-", 
                 RowBox[{"24675", " ", 
                  SuperscriptBox["r", "8"]}]}], ")"}], " ", "\[Gamma]s3"}]}], 
             ")"}]}], "-", 
           RowBox[{"1344", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{"mass", "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["mass", "4"]}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["mass", "3"], " ", "r"}], "-", 
              RowBox[{"440", " ", 
               SuperscriptBox["mass", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"420", " ", "mass", " ", 
               SuperscriptBox["r", "3"]}], "-", 
              RowBox[{"105", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Gamma]s34"}], "-", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"216", " ", 
                  SuperscriptBox["mass", "4"]}], "+", 
                 RowBox[{"2628", " ", 
                  SuperscriptBox["mass", "3"], " ", "r"}], "-", 
                 RowBox[{"7990", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"6580", " ", "mass", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"1645", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Gamma]s3"}], 
              "+", 
              RowBox[{"672", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["mass", "2"]}], "-", 
                 RowBox[{"14", " ", "mass", " ", "r"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Gamma]s34"}]}],
              ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Take", "[", 
    RowBox[{"EQS", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10"}], "}"}]}], "]"}], "//.", "ruleEXT"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.638789210263548*^9, 3.638789240398431*^9}, {
   3.638789274883348*^9, 3.6387893454067593`*^9}, {3.638789764824823*^9, 
   3.638789828876747*^9}, {3.638789871344886*^9, 3.638789871754216*^9}, 
   3.63879563923353*^9, 3.638795756514249*^9, {3.638852993449108*^9, 
   3.638853016776288*^9}, {3.638853189977334*^9, 3.638853197450838*^9}, {
   3.6388534420007067`*^9, 3.638853456431456*^9}, {3.63885361705634*^9, 
   3.63885365518878*^9}, {3.6388538257496967`*^9, 3.638853848711556*^9}, {
   3.6388541446592093`*^9, 3.6388541649502907`*^9}, {3.638854374992929*^9, 
   3.638854385437069*^9}, 3.6389602689105873`*^9, 3.6389603147222223`*^9, 
   3.6389603578949842`*^9, 3.638960400472948*^9, 3.638960435103076*^9, 
   3.63922281359241*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.638789221898459*^9, {3.638789279004779*^9, 3.6387893457683783`*^9}, {
   3.638789772881275*^9, 3.638789795405469*^9}, 3.6387898291625357`*^9, {
   3.6387898723745737`*^9, 3.638789873601308*^9}, {3.638795640636498*^9, 
   3.638795644240662*^9}, 3.638795759785346*^9, {3.6388530122653503`*^9, 
   3.638853017522105*^9}, 3.638853198731402*^9, {3.638853453840942*^9, 
   3.6388534571020107`*^9}, {3.63885362979706*^9, 3.638853655786827*^9}, {
   3.638853846119646*^9, 3.638853850020968*^9}, 3.6388538823192997`*^9, 
   3.638853998090549*^9, {3.638854162262998*^9, 3.63885416563628*^9}, 
   3.638854386493876*^9, 3.6389601949468307`*^9, 3.638960319156246*^9, 
   3.638960437035898*^9, {3.639222816024411*^9, 3.639222842640716*^9}, 
   3.640598128751864*^9, 3.644734808626026*^9, 3.644735311022513*^9, 
   3.6447367250911007`*^9, 3.6507795217528267`*^9, 3.650783383746935*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"ruleEXT", "/.", 
     RowBox[{"J", "\[Rule]", "JJ"}]}], ",", "\"\<ruleEXT_L3.m\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.650779524679422*^9, 3.65077952476742*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["l=4", "Subsubsection",
 CellChangeTimes->{{3.6388529702433453`*^9, 3.6388529720315313`*^9}, 
   3.638854592284624*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ruleEXT", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "\[Rule]", "4"}], ",", 
     RowBox[{"\[Rho]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{"P", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{"M", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "mass"}], "]"}]}], ",", 
     RowBox[{"\[Nu]", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}], "]"}]}], ",", 
     RowBox[{"\[Omega]1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{"\[CapitalOmega]", "-", 
         FractionBox[
          RowBox[{"2", " ", "J"}], 
          SuperscriptBox["r", "3"]]}]}], "]"}]}], ",", 
     RowBox[{"yP0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"28", " ", 
            SuperscriptBox["mass", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", "r"}]]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["mass", "2"]}], "-", 
              RowBox[{"14", " ", "mass", " ", "r"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]4"}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["mass", "6"]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["mass", "5"], " ", "r"}], "+", 
              RowBox[{"120", " ", 
               SuperscriptBox["mass", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"-", "8"}], ")"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["mass", "3"], " ", "43", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"150", " ", 
               SuperscriptBox["mass", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"-", "7"}], ")"}], " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"210", " ", "mass", " ", 
               SuperscriptBox["r", "5"]}]}], ")"}], " ", "\[Gamma]4"}], "+", 
           RowBox[{"105", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mass"}], "+", "r"}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["mass", "2"]}], "-", 
              RowBox[{"14", " ", "mass", " ", "r"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Gamma]4", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"yAm1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"28224", " ", 
            SuperscriptBox["mass", "5"], " ", 
            SuperscriptBox["r", "2"]}]]}], "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SqrtBox["7"], " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "mass", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"512", " ", "\[Alpha]4"}], "-", 
                 RowBox[{"31185", " ", "\[Gamma]4"}]}], ")"}]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["mass", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", "\[Alpha]4"}], "-", 
                 RowBox[{"1435", " ", "\[Gamma]4"}]}], ")"}]}], "+", 
              RowBox[{"336", " ", 
               SuperscriptBox["mass", "5"], " ", "\[Gamma]4"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mass", "4"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", "\[Alpha]4"}], "+", 
                 RowBox[{"35", " ", "\[Gamma]4"}]}], ")"}]}], "+", 
              RowBox[{"210", " ", 
               SuperscriptBox["mass", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "16"}], " ", "\[Alpha]4"}], "+", 
                 RowBox[{"869", " ", "\[Gamma]4"}]}], ")"}]}], "+", 
              RowBox[{"63", " ", 
               SuperscriptBox["r", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "16"}], " ", "\[Alpha]4"}], "+", 
                 RowBox[{"1125", " ", "\[Gamma]4"}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"882", " ", "mass", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["mass", "4"]}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["mass", "3"], " ", "r"}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["mass", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"105", " ", "mass", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Gamma]43"}], "+", 
           
           RowBox[{"105", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SqrtBox["7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"32", " ", 
                  SuperscriptBox["mass", "5"]}], "+", 
                 RowBox[{"240", " ", 
                  SuperscriptBox["mass", "4"], " ", "r"}], "-", 
                 RowBox[{"1680", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"3592", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"2754", " ", "mass", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"675", " ", 
                  SuperscriptBox["r", "5"]}]}], ")"}], " ", "\[Gamma]4"}], 
              "+", 
              RowBox[{"63", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "mass"}], "-", 
                 RowBox[{"3", " ", "r"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
               SuperscriptBox["r", "3"], " ", "\[Gamma]43"}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"yAp1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"443520", " ", 
           SuperscriptBox["mass", "7"], " ", 
           SuperscriptBox["r", "2"]}]], "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SqrtBox["11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "16"}], " ", 
               SuperscriptBox["mass", "4"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["mass", "3"]}], "-", 
                 RowBox[{"168", " ", 
                  SuperscriptBox["mass", "2"], " ", "r"}], "+", 
                 RowBox[{"240", " ", "mass", " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"85", " ", 
                  SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Alpha]4"}], 
              "+", 
              RowBox[{"35", " ", "mass", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"48", " ", 
                  SuperscriptBox["mass", "7"]}], "+", 
                 RowBox[{"344", " ", 
                  SuperscriptBox["mass", "6"], " ", "r"}], "-", 
                 RowBox[{"8256", " ", 
                  SuperscriptBox["mass", "5"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"31980", " ", 
                  SuperscriptBox["mass", "4"], " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"459270", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "4"]}], "-", 
                 RowBox[{"884520", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 RowBox[{"586845", " ", "mass", " ", 
                  SuperscriptBox["r", "6"]}], "-", 
                 RowBox[{"127575", " ", 
                  SuperscriptBox["r", "7"]}]}], ")"}], " ", "\[Gamma]4"}], 
              "-", 
              RowBox[{"105", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"128", " ", 
                  SuperscriptBox["mass", "7"]}], "-", 
                 RowBox[{"1344", " ", 
                  SuperscriptBox["mass", "6"], " ", "r"}], "+", 
                 RowBox[{"1920", " ", 
                  SuperscriptBox["mass", "5"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"112720", " ", 
                  SuperscriptBox["mass", "4"], " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"396900", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"476280", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 RowBox[{"238140", " ", "mass", " ", 
                  SuperscriptBox["r", "6"]}], "+", 
                 RowBox[{"42525", " ", 
                  SuperscriptBox["r", "7"]}]}], ")"}], " ", "\[Gamma]4", " ", 
               
               RowBox[{"ArcTanh", "[", 
                FractionBox["mass", 
                 RowBox[{"mass", "-", "r"}]], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"3465", " ", "r", " ", "\[Gamma]45", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "mass", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["mass", "6"]}], "+", 
                 RowBox[{"56", " ", 
                  SuperscriptBox["mass", "5"], " ", "r"}], "+", 
                 RowBox[{"420", " ", 
                  SuperscriptBox["mass", "4"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"5670", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"10920", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "4"]}], "-", 
                 RowBox[{"7245", " ", "mass", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 RowBox[{"1575", " ", 
                  SuperscriptBox["r", "6"]}]}], ")"}]}], "-", 
              RowBox[{"105", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"20", " ", 
                  SuperscriptBox["mass", "3"]}], "-", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["mass", "2"], " ", "r"}], "+", 
                 RowBox[{"54", " ", "mass", " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["r", "3"]}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], "]"}]}], ",", 
     RowBox[{"yA0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"3360", " ", 
           SuperscriptBox["mass", "4"], " ", "r"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"240", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "40"}], " ", 
               SuperscriptBox["mass", "3"]}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox["mass", "2"], " ", "r"}], "-", 
              RowBox[{"63", " ", "mass", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Alpha]s4"}], "+", 
           
           RowBox[{"98", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["mass", "5"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["mass", "4"], " ", "r"}], "+", 
              RowBox[{"90", " ", 
               SuperscriptBox["mass", "3"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"685", " ", 
               SuperscriptBox["mass", "2"], " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"735", " ", "mass", " ", 
               SuperscriptBox["r", "4"]}], "-", 
              RowBox[{"210", " ", 
               SuperscriptBox["r", "5"]}]}], ")"}], " ", "\[Gamma]s4"}], "+", 
           
           RowBox[{"735", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               SuperscriptBox["mass", "2"]}], "-", 
              RowBox[{"35", " ", "mass", " ", "r"}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Gamma]s4", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"yPm1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"35280", " ", 
           SuperscriptBox["mass", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["7"], " ", "J", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "240"}], " ", "mass", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"365", " ", 
                    SuperscriptBox["mass", "2"]}], "-", 
                    RowBox[{"518", " ", "mass", " ", "r"}], "+", 
                    RowBox[{"140", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]s4"}], 
                 "+", 
                 RowBox[{"49", " ", "mass", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"24", " ", 
                    SuperscriptBox["mass", "7"]}], "+", 
                    RowBox[{"68", " ", 
                    SuperscriptBox["mass", "6"], " ", "r"}], "+", 
                    RowBox[{"300", " ", 
                    SuperscriptBox["mass", "5"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"856", " ", 
                    SuperscriptBox["mass", "4"], " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"36360", " ", 
                    SuperscriptBox["mass", "3"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"102095", " ", 
                    SuperscriptBox["mass", "2"], " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    RowBox[{"80220", " ", "mass", " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"19005", " ", 
                    SuperscriptBox["r", "7"]}]}], ")"}], " ", 
                  "\[Gamma]s4"}]}], ")"}]}], "+", 
              RowBox[{"17640", " ", "J", " ", "mass", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["mass", "4"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["mass", "3"], " ", "r"}], "-", 
                 RowBox[{"65", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"60", " ", "mass", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Gamma]s43"}]}],
              ")"}]}], "+", 
           RowBox[{"735", " ", "J", " ", "mass", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["7"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"730", " ", 
                  SuperscriptBox["mass", "3"]}], "-", 
                 RowBox[{"3570", " ", 
                  SuperscriptBox["mass", "2"], " ", "r"}], "+", 
                 RowBox[{"4081", " ", "mass", " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"1267", " ", 
                  SuperscriptBox["r", "3"]}]}], ")"}], " ", "\[Gamma]s4"}], 
              "+", 
              RowBox[{"360", " ", 
               RowBox[{"(", 
                RowBox[{"mass", "-", "r"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", "r", " ",
                "\[Gamma]s43"}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}], ",", 
     RowBox[{"yPp1", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"55440", " ", 
           SuperscriptBox["mass", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"]}]], "J", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SqrtBox["11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"240", " ", 
               SuperscriptBox["mass", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"175", " ", 
                  SuperscriptBox["mass", "2"]}], "-", 
                 RowBox[{"382", " ", "mass", " ", "r"}], "+", 
                 RowBox[{"175", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Alpha]s4"}], 
              "+", 
              RowBox[{"49", " ", "mass", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", 
                  SuperscriptBox["mass", "9"]}], "+", 
                 RowBox[{"68", " ", 
                  SuperscriptBox["mass", "8"], " ", "r"}], "-", 
                 RowBox[{"60", " ", 
                  SuperscriptBox["mass", "7"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"1562", " ", 
                  SuperscriptBox["mass", "6"], " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"6882", " ", 
                  SuperscriptBox["mass", "5"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"128834", " ", 
                  SuperscriptBox["mass", "4"], " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 RowBox[{"421890", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "6"]}], "+", 
                 RowBox[{"462735", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "7"]}], "-", 
                 RowBox[{"213570", " ", "mass", " ", 
                  SuperscriptBox["r", "8"]}], "+", 
                 RowBox[{"35595", " ", 
                  SuperscriptBox["r", "9"]}]}], ")"}], " ", "\[Gamma]s4"}]}], 
             ")"}]}], "+", 
           RowBox[{"27720", " ", "mass", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["mass", "6"]}], "+", 
              RowBox[{"56", " ", 
               SuperscriptBox["mass", "5"], " ", "r"}], "-", 
              RowBox[{"1288", " ", 
               SuperscriptBox["mass", "4"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"3780", " ", 
               SuperscriptBox["mass", "3"], " ", 
               SuperscriptBox["r", "3"]}], "-", 
              RowBox[{"4095", " ", 
               SuperscriptBox["mass", "2"], " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"1890", " ", "mass", " ", 
               SuperscriptBox["r", "5"]}], "-", 
              RowBox[{"315", " ", 
               SuperscriptBox["r", "6"]}]}], ")"}], " ", "\[Gamma]s45"}], "+", 
           RowBox[{"735", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["11"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"350", " ", 
                  SuperscriptBox["mass", "5"]}], "+", 
                 RowBox[{"2400", " ", 
                  SuperscriptBox["mass", "4"], " ", "r"}], "-", 
                 RowBox[{"13888", " ", 
                  SuperscriptBox["mass", "3"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"20566", " ", 
                  SuperscriptBox["mass", "2"], " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"11865", " ", "mass", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"2373", " ", 
                  SuperscriptBox["r", "5"]}]}], ")"}], " ", "\[Gamma]s4"}], 
              "+", 
              RowBox[{"1980", " ", 
               RowBox[{"(", 
                RowBox[{"mass", "-", "r"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "mass"}], "-", "r"}], ")"}], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["mass", "2"]}], "-", 
                 RowBox[{"6", " ", "mass", " ", "r"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Gamma]s45"}]}],
              ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "mass"}], "r"]}], "]"}]}]}], ")"}]}]}], 
       "]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Take", "[", 
    RowBox[{"EQS", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10"}], "}"}]}], "]"}], "//.", "ruleEXT"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.638789210263548*^9, 3.638789240398431*^9}, {
   3.638789274883348*^9, 3.6387893454067593`*^9}, {3.638789764824823*^9, 
   3.638789828876747*^9}, {3.638789871344886*^9, 3.638789871754216*^9}, 
   3.63879563923353*^9, 3.638795756514249*^9, {3.638852993449108*^9, 
   3.638853016776288*^9}, {3.638853189977334*^9, 3.638853197450838*^9}, {
   3.6388534420007067`*^9, 3.638853456431456*^9}, {3.63885361705634*^9, 
   3.63885365518878*^9}, {3.6388538257496967`*^9, 3.638853848711556*^9}, {
   3.6388541446592093`*^9, 3.6388541649502907`*^9}, {3.638854374992929*^9, 
   3.638854385437069*^9}, {3.638857659788559*^9, 3.638857674913065*^9}, {
   3.6388577416333303`*^9, 3.638857750260166*^9}, 3.6388578580883512`*^9, {
   3.638857981353153*^9, 3.638857991427943*^9}, {3.6388581902332287`*^9, 
   3.638858203134547*^9}, {3.6388582476753063`*^9, 3.638858256336397*^9}, {
   3.638858461839492*^9, 3.6388584743441143`*^9}, {3.6388586217571993`*^9, 
   3.6388586265169992`*^9}, {3.6388843830755167`*^9, 3.6388844079709673`*^9}, 
   3.638960526750896*^9, {3.6389605642378902`*^9, 3.638960589608685*^9}, 
   3.638960634803831*^9, 3.6389606755895*^9, {3.639026289341572*^9, 
   3.6390263010589046`*^9}, 3.639222922906497*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.638789221898459*^9, {3.638789279004779*^9, 3.6387893457683783`*^9}, {
   3.638789772881275*^9, 3.638789795405469*^9}, 3.6387898291625357`*^9, {
   3.6387898723745737`*^9, 3.638789873601308*^9}, {3.638795640636498*^9, 
   3.638795644240662*^9}, 3.638795759785346*^9, {3.6388530122653503`*^9, 
   3.638853017522105*^9}, 3.638853198731402*^9, {3.638853453840942*^9, 
   3.6388534571020107`*^9}, {3.63885362979706*^9, 3.638853655786827*^9}, {
   3.638853846119646*^9, 3.638853850020968*^9}, 3.6388538823192997`*^9, 
   3.638853998090549*^9, {3.638854162262998*^9, 3.63885416563628*^9}, 
   3.638854386493876*^9, {3.638857671912551*^9, 3.6388576752470913`*^9}, {
   3.63885774779353*^9, 3.6388577511782103`*^9}, 3.638857859130245*^9, {
   3.638857988208157*^9, 3.638857992180105*^9}, {3.638858196448391*^9, 
   3.638858203670006*^9}, {3.638858254220886*^9, 3.638858261549822*^9}, {
   3.638858471572377*^9, 3.638858477859131*^9}, 3.638858627866441*^9, {
   3.638884414289776*^9, 3.6388844232935247`*^9}, 3.638960568646036*^9, 
   3.6389606771717577`*^9, 3.639026311360269*^9, 3.639222925021739*^9, 
   3.6405981415014477`*^9, 3.6447356191836653`*^9, 3.6447367897517443`*^9, 
   3.650779526802272*^9, 3.650783385383564*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"ruleEXT", "/.", 
     RowBox[{"J", "\[Rule]", "JJ"}]}], ",", "\"\<ruleEXT_L4.m\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.650779529335472*^9, 3.650779529399036*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full exterior metric", "Subsubsection",
 CellChangeTimes->{{3.638959251125869*^9, 3.6389592531080637`*^9}, {
  3.639210828109749*^9, 3.639210831446641*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<ruleEXT_L2.m\>\"", "]"}], "/.", 
    RowBox[{"JJ", "\[Rule]", "J"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<ruleEXT_L3.m\>\"", "]"}], "/.", 
    RowBox[{"JJ", "\[Rule]", "J"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r4", "=", 
    RowBox[{
     RowBox[{"Get", "[", "\"\<ruleEXT_L4.m\>\"", "]"}], "/.", 
     RowBox[{"JJ", "\[Rule]", "J"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"background", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleP", "=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"Get", "[", "\"\<final_eqs_polar-led.m\>\"", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", "\[Rule]", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleA", "=", 
   RowBox[{"Get", "[", "\"\<final_eqs_axial-led.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleAL2", "=", 
   RowBox[{"Get", "[", "\"\<final_eqs_axial-led_L2.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "****)"}]}]}], "Input",
 CellChangeTimes->{{3.639211084166944*^9, 3.639211086270007*^9}, {
   3.639213361265855*^9, 3.639213414044566*^9}, 3.639213733678759*^9, {
   3.640598196612177*^9, 3.6405982025341682`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", "\[Theta]_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P2", "[", "\[Theta]_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"X", "[", "\[Theta]", "]"}]}], ")"}]}], "-", "1"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"\[Theta]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
   RowBox[{"SphericalHarmonicY", "[", 
    RowBox[{"l", ",", "0", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S\[Theta]", "[", 
    RowBox[{"\[Theta]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", "\[CurlyPhi]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S\[CurlyPhi]", "[", 
    RowBox[{"\[Theta]_", ",", "\[CurlyPhi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sin", "[", "\[Theta]", "]"}], 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], ",", "\[Theta]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]", "[", "r_", "]"}], ":=", 
    RowBox[{"\[CapitalOmega]", "-", 
     RowBox[{"\[Omega]1", "[", "r", "]"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]", "[", "r_", "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"M", "[", "r", "]"}], "/", "r"}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"our", " ", "\[Eta]", " ", "is", " ", "h", " ", "in", " ", "HT"}],
     ",", 
    RowBox[{
     RowBox[{"ie", ".", "\[Eta]0"}], "=", 
     RowBox[{
      RowBox[{"h0", " ", "etc"}], "..."}]}], ",", 
    RowBox[{
    "this", " ", "avoids", " ", "confusion", " ", "with", " ", "the", " ", 
     "axial", " ", "perturbations"}]}], "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gdd0", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Exp", "[", 
            RowBox[{"\[Nu]", "[", "r", "]"}], "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"\[Epsilon]a", "^", "2"}], " ", "2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Eta]0", "[", "r", "]"}], "+", 
               RowBox[{
                RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
                RowBox[{"P2", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"\[Epsilon]a", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"\[Omega]", "[", "r", "]"}], "^", "2"}], " ", 
          RowBox[{"r", "^", "2"}], " ", 
          RowBox[{"X", "[", "\[Theta]", "]"}]}]}], ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"-", "\[Epsilon]a"}], " ", 
         RowBox[{"\[Omega]", "[", "r", "]"}], " ", 
         RowBox[{"X", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"r", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             RowBox[{
              RowBox[{"M", "[", "r", "]"}], "/", "r"}]}]}], ")"}], "^", 
          RowBox[{"-", "1"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Epsilon]a", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m0", "[", "r", "]"}], "+", 
               RowBox[{
                RowBox[{"m2", "[", "r", "]"}], " ", 
                RowBox[{"P2", "[", "\[Theta]", "]"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"2", " ", 
                RowBox[{"M", "[", "r", "]"}]}]}], ")"}]}]}]}], ")"}]}], ",", 
        "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"r", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Epsilon]a", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v2", "[", "r", "]"}], "-", 
              RowBox[{"\[Eta]2", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{"P2", "[", "\[Theta]", "]"}]}]}], ")"}]}], ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Epsilon]a"}], " ", 
         RowBox[{"\[Omega]", "[", "r", "]"}], " ", 
         RowBox[{"X", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"r", "^", "2"}]}], ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"r", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Epsilon]a", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"v2", "[", "r", "]"}], "-", 
              RowBox[{"\[Eta]2", "[", "r", "]"}]}], ")"}], " ", 
            RowBox[{"P2", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
         RowBox[{"X", "[", "\[Theta]", "]"}]}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"gdd0", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[Nu]", "[", "r", "]"}], "]"}]}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"X", "[", "\[Theta]", "]"}]}], "\[Epsilon]a", " ", 
          RowBox[{"\[Omega]", "[", "r", "]"}], 
          RowBox[{"r", "^", "2"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Exp", "[", 
          RowBox[{"\[Lambda]", "[", "r", "]"}], "]"}], ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"r", "^", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"X", "[", "\[Theta]", "]"}]}], "\[Epsilon]a", " ", 
          RowBox[{"\[Omega]", "[", "r", "]"}], 
          RowBox[{"r", "^", "2"}]}], ",", "0", ",", "0", ",", 
         RowBox[{
          RowBox[{"r", "^", "2"}], 
          RowBox[{"X", "[", "\[Theta]", "]"}]}]}], "}"}]}], "}"}]}], ";"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "***)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"gddPOLAR", "=", 
   RowBox[{"\[Epsilon]p", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"\[Nu]", "[", "r", "]"}], "]"}], " ", 
         RowBox[{"H0", "[", "r", "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"H1", "[", "r", "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"H1", "[", "r", "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"\[Lambda]", "[", "r", "]"}], "]"}], " ", 
         RowBox[{"H2", "[", "r", "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         RowBox[{"r", "^", "2"}], " ", 
         RowBox[{"KK", "[", "r", "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", "0"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{
         RowBox[{"r", "^", "2"}], " ", 
         RowBox[{"KK", "[", "r", "]"}], " ", 
         RowBox[{"Y", "[", 
          RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}], " ", 
         RowBox[{"X", "[", "\[Theta]", "]"}]}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gddAXIAL", "=", 
    RowBox[{"\[Epsilon]p", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"h0", "[", "r", "]"}], " ", 
          RowBox[{"S\[Theta]", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"h0", "[", "r", "]"}], " ", 
          RowBox[{"S\[CurlyPhi]", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"h1", "[", "r", "]"}], " ", 
          RowBox[{"S\[Theta]", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"h1", "[", "r", "]"}], " ", 
          RowBox[{"S\[CurlyPhi]", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"h0", "[", "r", "]"}], " ", 
          RowBox[{"S\[Theta]", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"h1", "[", "r", "]"}], " ", 
          RowBox[{"S\[Theta]", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"h0", "[", "r", "]"}], " ", 
          RowBox[{"S\[CurlyPhi]", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"h1", "[", "r", "]"}], " ", 
          RowBox[{"S\[CurlyPhi]", "[", 
           RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}], ",", "0", ",", 
         "0"}], "}"}]}], "}"}]}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ORDERa", "=", "1"}], ";", 
  RowBox[{"dim", "=", 
   RowBox[{"Length", "[", "gdd0", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6392108534358273`*^9, 3.63921085343727*^9}, {
  3.6392109019077682`*^9, 3.639210902328211*^9}, {3.639210958591619*^9, 
  3.639210958735548*^9}, {3.639211038652741*^9, 3.639211082696978*^9}, {
  3.639211186390802*^9, 3.639211194366797*^9}, {3.6392137749269123`*^9, 
  3.639213781088173*^9}, {3.6465450156081657`*^9, 3.64654503529676*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GPL", "[", "L0_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rulePP", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"H0", "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"H000", "[", "l", "]"}], "[", "r", "]"}]}], ",", 
        RowBox[{
         RowBox[{"H1", "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"0", 
           RowBox[{
            RowBox[{"H100", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
          RowBox[{"\[Epsilon]a", " ", 
           RowBox[{
            RowBox[{"H101", "[", "l", "]"}], "[", "r", "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"H2", "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"H200", "[", "l", "]"}], "[", "r", "]"}]}], ",", 
        RowBox[{
         RowBox[{"KK", "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"K00", "[", "l", "]"}], "[", "r", "]"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ruleAA", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"h0", "[", "r", "]"}], "\[Rule]", 
         RowBox[{"\[Epsilon]a", " ", 
          RowBox[{
           RowBox[{"h001", "[", "l", "]"}], "[", "r", "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"h1", "[", "r", "]"}], "\[Rule]", 
         RowBox[{"\[Epsilon]a", " ", 
          RowBox[{
           RowBox[{"h101", "[", "l", "]"}], "[", "r", "]"}]}]}]}], "}"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"ruleC", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"H000", "[", "L", "]"}], "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"r", ",", 
           RowBox[{"yP0", "[", "r", "]"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"h001", "[", 
          RowBox[{"L", "-", "1"}], "]"}], "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"r", ",", 
           RowBox[{"yAm1", "[", "r", "]"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"h001", "[", 
          RowBox[{"L", "+", "1"}], "]"}], "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"r", ",", 
           RowBox[{"yAp1", "[", "r", "]"}]}], "]"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rL", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r2", ",", "r3", ",", "r4"}], "}"}], "[", 
       RowBox[{"[", 
        RowBox[{"L0", "-", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"ruleT", "=", 
      RowBox[{"Union", "[", 
       RowBox[{
       "rL", ",", "ruleP", ",", "rulePP", ",", "ruleAA", ",", "ruleC", ",", 
        "background"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "****)"}], "\[IndentingNewLine]", 
     RowBox[{"gddPOLARL", "=", 
      RowBox[{"gddPOLAR", "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"ruleT", ",", 
         RowBox[{"{", 
          RowBox[{"l", "\[Rule]", "L"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gddAXIALLp1", "=", 
      RowBox[{"gddAXIAL", "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"ruleT", ",", 
         RowBox[{"{", 
          RowBox[{"l", "\[Rule]", 
           RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gddAXIALLm1", "=", 
      RowBox[{"gddAXIAL", "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"ruleT", ",", 
         RowBox[{"{", 
          RowBox[{"l", "\[Rule]", 
           RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "****)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gddPOLARL", "+", "gddAXIALLm1", "+", "gddAXIALLp1"}], "/.", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]p", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
      "//", "Simplify"}]}], "\[IndentingNewLine]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.639211872629092*^9, 3.639211948846396*^9}, {
   3.639212014332964*^9, 3.639212054807951*^9}, 3.639212114598403*^9, {
   3.63921222242879*^9, 3.6392122334161377`*^9}, 3.639212301083119*^9, {
   3.639213022259267*^9, 3.639213022362022*^9}, {3.6392139488830767`*^9, 
   3.6392139490274773`*^9}, 3.639214341698607*^9, {3.639216146007967*^9, 
   3.639216146598133*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GAL", "[", "L0_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"(*", "***)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"L0", "\[Equal]", "2"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ruleSOL", "=", "ruleAL2"}], ";", 
         RowBox[{"rulePP", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"H0", "[", "r", "]"}], "\[Rule]", 
             RowBox[{"\[Epsilon]a", " ", 
              RowBox[{
               RowBox[{"H001", "[", "l", "]"}], "[", "r", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"H1", "[", "r", "]"}], "\[Rule]", 
             RowBox[{"\[Epsilon]a", " ", 
              RowBox[{
               RowBox[{"H101", "[", "l", "]"}], "[", "r", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"H2", "[", "r", "]"}], "\[Rule]", 
             RowBox[{"\[Epsilon]a", " ", 
              RowBox[{
               RowBox[{"H201", "[", "l", "]"}], "[", "r", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"KK", "[", "r", "]"}], "\[Rule]", "0"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ruleC", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"h000", "[", "2", "]"}], "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"r", ",", 
               RowBox[{"yA0", "[", "r", "]"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"H001", "[", "1", "]"}], "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"r", ",", 
               RowBox[{"y1", "[", "r", "]"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"H001", "[", "3", "]"}], "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"r", ",", 
               RowBox[{"yPp1", "[", "r", "]"}]}], "]"}]}]}], "}"}]}], ";"}], 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ruleSOL", "=", "ruleA"}], ";", "\[IndentingNewLine]", 
         RowBox[{"rulePP", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"H0", "[", "r", "]"}], "\[Rule]", 
             RowBox[{"\[Epsilon]a", " ", 
              RowBox[{
               RowBox[{"H001", "[", "l", "]"}], "[", "r", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"H1", "[", "r", "]"}], "\[Rule]", 
             RowBox[{"\[Epsilon]a", " ", 
              RowBox[{
               RowBox[{"H101", "[", "l", "]"}], "[", "r", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"H2", "[", "r", "]"}], "\[Rule]", 
             RowBox[{"\[Epsilon]a", " ", 
              RowBox[{
               RowBox[{"H201", "[", "l", "]"}], "[", "r", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"KK", "[", "r", "]"}], "\[Rule]", 
             RowBox[{"\[Epsilon]a", " ", 
              RowBox[{
               RowBox[{"K01", "[", "l", "]"}], "[", "r", "]"}]}]}]}], "}"}]}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"ruleC", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"h000", "[", "L", "]"}], "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"r", ",", 
               RowBox[{"yA0", "[", "r", "]"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"H001", "[", 
              RowBox[{"L", "+", "1"}], "]"}], "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"r", ",", 
               RowBox[{"yPp1", "[", "r", "]"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"H001", "[", 
              RowBox[{"L", "-", "1"}], "]"}], "\[Rule]", 
             RowBox[{"Function", "[", 
              RowBox[{"r", ",", 
               RowBox[{"yPm1", "[", "r", "]"}]}], "]"}]}]}], "}"}]}], ";"}], 
        "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "***)"}], "\[IndentingNewLine]", 
     RowBox[{"ruleAA", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"h0", "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"h000", "[", "l", "]"}], "[", "r", "]"}]}], ",", 
        RowBox[{
         RowBox[{"h1", "[", "r", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"h100", "[", "l", "]"}], "[", "r", "]"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rL", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r2", ",", "r3", ",", "r4"}], "}"}], "[", 
       RowBox[{"[", 
        RowBox[{"L0", "-", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"ruleT", "=", 
      RowBox[{"Union", "[", 
       RowBox[{
       "rL", ",", "ruleSOL", ",", "rulePP", ",", "ruleAA", ",", "ruleC", ",", 
        "background"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "****)"}], "\[IndentingNewLine]", 
     RowBox[{"gddAXIALL", "=", 
      RowBox[{"gddAXIAL", "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"ruleT", ",", 
         RowBox[{"{", 
          RowBox[{"l", "\[Rule]", "L"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gddPOLARLp1", "=", 
      RowBox[{"gddPOLAR", "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"ruleT", ",", 
         RowBox[{"{", 
          RowBox[{"l", "\[Rule]", 
           RowBox[{"L", "+", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gddPOLARLm1", "=", 
      RowBox[{"gddPOLAR", "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"ruleT", ",", 
         RowBox[{"{", 
          RowBox[{"l", "\[Rule]", 
           RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "****)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gddAXIALL", "+", "gddPOLARLp1", "+", "gddPOLARLm1"}], "/.", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]p", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
      "//", "Simplify"}]}], "\[IndentingNewLine]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.63921206562531*^9, 3.639212287068989*^9}, {
   3.639212340067651*^9, 3.639212397702778*^9}, 3.639212634783038*^9, {
   3.639212671968032*^9, 3.639212752624629*^9}, {3.639213028311234*^9, 
   3.639213039559634*^9}, {3.6392131024064417`*^9, 3.639213120690997*^9}, {
   3.639213162222878*^9, 3.639213180863834*^9}, {3.6392132376237707`*^9, 
   3.63921323938906*^9}, {3.6392135017717657`*^9, 3.63921350642584*^9}, {
   3.639213571571281*^9, 3.6392135751424026`*^9}, {3.639213608093889*^9, 
   3.6392136109011*^9}, 3.639213681050171*^9, {3.6392138216411047`*^9, 
   3.639213827509252*^9}, {3.6392139046505547`*^9, 3.6392139241537943`*^9}, {
   3.6392139611995163`*^9, 3.639213961348093*^9}, {3.639215707261426*^9, 
   3.639215709565633*^9}, {3.639215793617136*^9, 3.6392158152163057`*^9}, {
   3.639215856759589*^9, 3.639215858332012*^9}, {3.639216150873665*^9, 
   3.639216151011595*^9}, {3.6392836712914143`*^9, 3.639283674218479*^9}, 
   3.6392838211811028`*^9, 3.640031767264503*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gddPv", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"GPL", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6392119147823753`*^9, 3.63921191567153*^9}, {
  3.639211951188282*^9, 3.639211966364767*^9}, {3.639212402920006*^9, 
  3.639212406304263*^9}, {3.6392139839180317`*^9, 3.639214003591086*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gddAv", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"GAL", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.639214000431476*^9, 3.6392140018400173`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gdd", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"gdd0", "/.", "r2"}], ")"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gddPv", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"gddAv", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]p", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6392119693797293`*^9, 3.639211977198941*^9}, {
  3.639212424058255*^9, 3.63921242757559*^9}, {3.639214016384203*^9, 
  3.639214032528522*^9}, {3.639214268774036*^9, 3.6392142717985477`*^9}, {
  3.639216156511223*^9, 3.639216173293597*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"gdd", ",", "\"\<full_metric_L234_AP.m\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.639212825044239*^9, 3.639212843712113*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gdd", "=", 
   RowBox[{"Get", "[", "\"\<full_metric_L234_AP.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.639237839578376*^9, 3.639237841793727*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gdd", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Get", "[", "\"\<full_metric_L234_AP.m\>\"", "]"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"J", "\[Rule]", 
          RowBox[{"Jnew", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"140", " ", 
                   SqrtBox["5"], " ", "\[Gamma]2"}], "-", 
                  RowBox[{"70", " ", 
                   SqrtBox["3"], " ", "\[Gamma]21"}]}], ")"}], " ", 
                "\[Epsilon]p"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"280", " ", 
                SqrtBox["\[Pi]"]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{"mass", "\[Rule]", "M"}], ",", 
         RowBox[{"Jnew", "\[Rule]", 
          RowBox[{"\[Chi]n", " ", 
           SuperscriptBox["M", "2"]}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]p", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.63921640420363*^9, 3.639216448828899*^9}, {
   3.6392174163530817`*^9, 3.639217457209793*^9}, {3.639218473803574*^9, 
   3.639218485298933*^9}, {3.639223422291635*^9, 3.639223435360709*^9}, 
   3.639237833517426*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"gdd", ",", "\"\<full_metric_L234_AP_rescaled.m\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.639218614111174*^9, 3.63921861550426*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rotational Love numbers", "Subsubsection",
 CellChangeTimes->{{3.6392246135895557`*^9, 3.639224618509653*^9}, {
  3.650779617429303*^9, 3.650779619101214*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6400313586900797`*^9, 3.640031360467955*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gdd", "=", 
   RowBox[{"Get", "[", "\"\<full_metric_L234_AP_rescaled.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.639224622988048*^9, 3.6392246270345497`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g00s", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"gdd", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g03s", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"gdd", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.639211978380631*^9, 3.639211979976101*^9}, {
  3.6392129057622766`*^9, 3.639212929616769*^9}, {3.639212997165057*^9, 
  3.639212998113282*^9}, {3.639215000149261*^9, 3.639215005856551*^9}, {
  3.639215619663471*^9, 3.639215629028635*^9}, {3.639224823521121*^9, 
  3.639224824266259*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ss", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"g00s", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ii0", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{"LegendreP", "[", 
        RowBox[{"3", ",", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], "]"}], "ss"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.639244474015997*^9, 3.6392445203866253`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ii0", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6392445342605677`*^9, 3.639244534704665*^9}, {
  3.6448182020624123`*^9, 3.644818202979896*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["M", "4"], " ", "\[Gamma]3", " ", "\[Epsilon]p"}], 
    RowBox[{"7", " ", 
     SqrtBox[
      RowBox[{"7", " ", "\[Pi]"}]]}]]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["M", "4"], " ", "\[Gamma]s23", " ", "\[Epsilon]a", " ", 
    "\[Epsilon]p", " ", "\[Chi]n"}], 
   RowBox[{"7", " ", 
    SqrtBox[
     RowBox[{"7", " ", "\[Pi]"}]]}]], "+", 
  FractionBox[
   RowBox[{"91", " ", 
    SuperscriptBox["M", "4"], " ", "\[Gamma]s4", " ", "\[Epsilon]a", " ", 
    "\[Epsilon]p", " ", "\[Chi]n"}], 
   RowBox[{"45", " ", 
    SqrtBox["\[Pi]"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["M", "4"], " ", "\[Gamma]s43", " ", "\[Epsilon]a", " ", 
    "\[Epsilon]p", " ", "\[Chi]n"}], 
   RowBox[{"7", " ", 
    SqrtBox[
     RowBox[{"7", " ", "\[Pi]"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.6392445351240788`*^9, 3.639284229138968*^9, 3.640032105392507*^9, {
   3.644817977098418*^9, 3.6448180042505503`*^9}, 3.644818203279579*^9, 
   3.645178375006893*^9, 3.650783496554286*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ss", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"g03s", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ii0", "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"SphericalHarmonicY", "[", 
         RowBox[{"4", ",", "0", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "]"}], 
        ",", "\[Theta]"}], "]"}], "]"}], 
     FractionBox["ss", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{
  3.645178368417265*^9, {3.645178414508363*^9, 3.645178433178142*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"10", " ", 
    SuperscriptBox["M", "5"], " ", "\[Epsilon]p", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"49", " ", "\[Gamma]s4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"374", " ", 
          SqrtBox["7"], " ", "\[Gamma]3"}], "+", 
         RowBox[{"49", " ", "\[Gamma]34"}]}], ")"}], " ", "\[Epsilon]a", " ", 
       "\[Chi]n"}]}], ")"}]}], 
   RowBox[{"441", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{{3.645178430450165*^9, 3.645178441408063*^9}}]
}, Open  ]],

Cell["ELECTRIC", "Text",
 CellChangeTimes->{{3.639226761179524*^9, 3.639226764422296*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]KE", "[", "L_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ss", "=", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"g00s", ",", 
        RowBox[{"L", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ii0", "=", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"Conjugate", "[", 
          RowBox[{"LegendreP", "[", 
           RowBox[{"L", ",", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "]"}], "]"}], "ss"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]v", "=", 
      RowBox[{"\[Epsilon]p", 
       RowBox[{"{", 
        RowBox[{
        "\[Alpha]1", ",", "\[Alpha]2", ",", "\[Alpha]3", ",", "\[Alpha]4", 
         ",", "\[Alpha]5"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]sv", "=", 
      RowBox[{"\[Epsilon]p", 
       RowBox[{"{", 
        RowBox[{
        "\[Alpha]s1", ",", "\[Alpha]s2", ",", "\[Alpha]s3", ",", "\[Alpha]s4",
          ",", "\[Alpha]s5"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"coeff", "=", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["M", "2"]], ",", 
        FractionBox[
         RowBox[{"5", " ", 
          SqrtBox[
           RowBox[{"5", " ", "\[Pi]"}]]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["M", "3"]}]], ",", 
        FractionBox[
         RowBox[{"7", " ", 
          SqrtBox[
           RowBox[{"7", " ", "\[Pi]"}]]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["M", "4"]}]], ",", 
        FractionBox[
         RowBox[{"63", " ", 
          SqrtBox["\[Pi]"]}], 
         RowBox[{"32", " ", 
          SuperscriptBox["M", "5"]}]], ",", 
        FractionBox["1", 
         SuperscriptBox["M", "6"]]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ii", "=", 
      RowBox[{
       RowBox[{"coeff", "[", 
        RowBox[{"[", "L", "]"}], "]"}], "ii0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Or", "[", 
        RowBox[{
         RowBox[{"L", "\[Equal]", "1"}], ",", 
         RowBox[{"L", "\[Equal]", "5"}]}], "]"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"\[Delta]K0", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Delta]K1", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"ii", ",", "\[Epsilon]a"}], "]"}], "/.", 
            RowBox[{"\[Epsilon]a", "\[Rule]", "0"}]}], ")"}], 
          "\[Epsilon]a"}]}]}], "\[IndentingNewLine]", ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Delta]K0", "=", 
         RowBox[{
          FractionBox["ii", 
           RowBox[{"\[Alpha]v", "[", 
            RowBox[{"[", "L", "]"}], "]"}]], "/.", 
          RowBox[{"\[Epsilon]a", "\[Rule]", "0"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Delta]K1", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"ii", ",", "\[Epsilon]a"}], "]"}], "/.", 
            RowBox[{"\[Epsilon]a", "\[Rule]", "0"}]}], ")"}], 
          "\[Epsilon]a"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"\[Delta]K0", ",", "\[Delta]K1"}], "}"}]}], 
    "\[IndentingNewLine]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.639225989421859*^9, 3.6392261190740957`*^9}, {
   3.63922637881958*^9, 3.6392263808653727`*^9}, {3.639226436398138*^9, 
   3.639226467395656*^9}, {3.639226523435663*^9, 3.6392265913859453`*^9}, {
   3.639231603443513*^9, 3.639231710538468*^9}, {3.639231773246365*^9, 
   3.639231834447605*^9}, {3.639231879461815*^9, 3.639231982714994*^9}, {
   3.6392323464187183`*^9, 3.639232374082841*^9}, 3.6392324319580383`*^9, {
   3.639232636541057*^9, 3.6392326437258787`*^9}, {3.6392326788838654`*^9, 
   3.639232716352355*^9}, {3.639232866824813*^9, 3.639232886742774*^9}, 
   3.639236252237157*^9, {3.639238888090708*^9, 3.6392388882167053`*^9}, {
   3.6392413063315067`*^9, 3.639241306809456*^9}, {3.6392433076470118`*^9, 
   3.63924331340833*^9}, {3.6392439772424994`*^9, 3.639243981923271*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dKe1", "=", 
  RowBox[{"\[Delta]KE", "[", "1", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dKe2", "=", 
  RowBox[{"\[Delta]KE", "[", "2", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dKe3", "=", 
  RowBox[{"\[Delta]KE", "[", "3", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dKe4", "=", 
  RowBox[{"\[Delta]KE", "[", "4", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dKe5", "=", 
  RowBox[{"\[Delta]KE", "[", "5", "]"}]}]}], "Input",
 CellChangeTimes->{
  3.639231630539665*^9, 3.639232694926754*^9, 3.639232892763451*^9, {
   3.639237894166082*^9, 3.6392379018527727`*^9}, {3.639243941552884*^9, 
   3.639243943753587*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"121", " ", 
        SqrtBox["5"], " ", "\[Gamma]s2"}], "+", 
       RowBox[{"20", " ", 
        SqrtBox["3"], " ", "\[Gamma]s21"}]}], ")"}], " ", "\[Epsilon]a", " ", 
     "\[Epsilon]p", " ", "\[Chi]n"}], 
    RowBox[{"60", " ", 
     SqrtBox["\[Pi]"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.639231296598686*^9, 3.6392316310108128`*^9, 3.639231683542369*^9, 
   3.639231729946096*^9, 3.63923183669243*^9, 3.6392318833209*^9, 
   3.639231942497531*^9, 3.639231987415653*^9, {3.6392326813945227`*^9, 
   3.639232710796712*^9}, {3.639232886907483*^9, 3.63923289325529*^9}, 
   3.639238092611541*^9, 3.6392402094297323`*^9, 3.639240712198577*^9, 
   3.63924331642393*^9, 3.639243945633945*^9, 3.639243984875148*^9, 
   3.639284237345335*^9, 3.6400321251671*^9, 3.646544322686833*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[Gamma]2", "\[Alpha]2"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "375"}], " ", 
         SqrtBox["7"], " ", "\[Gamma]s3"}], "+", 
        RowBox[{"224", " ", 
         SqrtBox["5"], " ", "\[Gamma]s32"}]}], ")"}], " ", "\[Epsilon]a", " ",
       "\[Epsilon]p", " ", "\[Chi]n"}], 
     RowBox[{"224", " ", 
      SqrtBox["5"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.639231296598686*^9, 3.6392316310108128`*^9, 3.639231683542369*^9, 
   3.639231729946096*^9, 3.63923183669243*^9, 3.6392318833209*^9, 
   3.639231942497531*^9, 3.639231987415653*^9, {3.6392326813945227`*^9, 
   3.639232710796712*^9}, {3.639232886907483*^9, 3.63923289325529*^9}, 
   3.639238092611541*^9, 3.6392402094297323`*^9, 3.639240712198577*^9, 
   3.63924331642393*^9, 3.639243945633945*^9, 3.639243984875148*^9, 
   3.639284237345335*^9, 3.6400321251671*^9, 3.646544326244317*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[Gamma]3", "\[Alpha]3"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"360", " ", 
         SqrtBox["7"], " ", "\[Gamma]s23"}], "-", 
        RowBox[{"4459", " ", "\[Gamma]s4"}], "+", 
        RowBox[{"360", " ", 
         SqrtBox["7"], " ", "\[Gamma]s43"}]}], ")"}], " ", "\[Epsilon]a", " ",
       "\[Epsilon]p", " ", "\[Chi]n"}], 
     RowBox[{"360", " ", 
      SqrtBox["7"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.639231296598686*^9, 3.6392316310108128`*^9, 3.639231683542369*^9, 
   3.639231729946096*^9, 3.63923183669243*^9, 3.6392318833209*^9, 
   3.639231942497531*^9, 3.639231987415653*^9, {3.6392326813945227`*^9, 
   3.639232710796712*^9}, {3.639232886907483*^9, 3.63923289325529*^9}, 
   3.639238092611541*^9, 3.6392402094297323`*^9, 3.639240712198577*^9, 
   3.63924331642393*^9, 3.639243945633945*^9, 3.639243984875148*^9, 
   3.639284237345335*^9, 3.6400321251671*^9, 3.6465443312094803`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[Gamma]4", 
     RowBox[{"2", " ", "\[Alpha]4"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "17"}], " ", 
         SqrtBox["7"], " ", "\[Gamma]s3"}], "+", 
        RowBox[{"672", " ", "\[Gamma]s34"}]}], ")"}], " ", "\[Epsilon]a", " ",
       "\[Epsilon]p", " ", "\[Chi]n"}], "1344"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.639231296598686*^9, 3.6392316310108128`*^9, 3.639231683542369*^9, 
   3.639231729946096*^9, 3.63923183669243*^9, 3.6392318833209*^9, 
   3.639231942497531*^9, 3.639231987415653*^9, {3.6392326813945227`*^9, 
   3.639232710796712*^9}, {3.639232886907483*^9, 3.63923289325529*^9}, 
   3.639238092611541*^9, 3.6392402094297323`*^9, 3.639240712198577*^9, 
   3.63924331642393*^9, 3.639243945633945*^9, 3.639243984875148*^9, 
   3.639284237345335*^9, 3.6400321251671*^9, 3.646544339069572*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"199", " ", "\[Gamma]s4"}], "-", 
       RowBox[{"180", " ", 
        SqrtBox["11"], " ", "\[Gamma]s45"}]}], ")"}], " ", "\[Epsilon]a", " ",
      "\[Epsilon]p", " ", "\[Chi]n"}], 
    RowBox[{"16335", " ", 
     SqrtBox["\[Pi]"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.639231296598686*^9, 3.6392316310108128`*^9, 3.639231683542369*^9, 
   3.639231729946096*^9, 3.63923183669243*^9, 3.6392318833209*^9, 
   3.639231942497531*^9, 3.639231987415653*^9, {3.6392326813945227`*^9, 
   3.639232710796712*^9}, {3.639232886907483*^9, 3.63923289325529*^9}, 
   3.639238092611541*^9, 3.6392402094297323`*^9, 3.639240712198577*^9, 
   3.63924331642393*^9, 3.639243945633945*^9, 3.639243984875148*^9, 
   3.639284237345335*^9, 3.6400321251671*^9, 3.6465443492559958`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Delta]Ke12", "=", 
  FractionBox[
   RowBox[{"dKe1", "[", 
    RowBox[{"[", "2", "]"}], "]"}], 
   RowBox[{"\[Epsilon]p", " ", "\[Alpha]s2"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Ke23", "=", 
   FractionBox[
    RowBox[{"dKe2", "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{"\[Epsilon]p", " ", "\[Alpha]s3"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Ke32", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"dKe3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[Gamma]s2"}], "]"}], 
       "\[Gamma]s2"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"dKe3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[Gamma]s23"}], "]"}], 
       "\[Gamma]s23"}]}], 
     RowBox[{"\[Epsilon]p", " ", "\[Alpha]s2"}]], "//", "Simplify"}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Oddly", " ", "enough"}], ",", " ", 
    RowBox[{
     RowBox[{"there", "'"}], "s", " ", "no", " ", 
     RowBox[{"\[Gamma]s2", "!"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]Ke34", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"dKe3", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "\[Gamma]s4"}], "]"}], 
      "\[Gamma]s4"}], "+", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"dKe3", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "\[Gamma]s43"}], "]"}], 
      "\[Gamma]s43"}]}], 
    RowBox[{"\[Epsilon]p", " ", "\[Alpha]s4"}]], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]Ke43", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"dKe4", "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{"\[Epsilon]p", " ", "\[Alpha]s3"}]], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Delta]Ke54", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"dKe5", "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{"\[Epsilon]p", " ", "\[Alpha]s4"}]], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.639243923714691*^9, 3.639244041397621*^9}, {
  3.639284257130108*^9, 3.639284265122719*^9}, {3.6392852499816723`*^9, 
  3.639285260884804*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"121", " ", 
      SqrtBox["5"], " ", "\[Gamma]s2"}], "+", 
     RowBox[{"20", " ", 
      SqrtBox["3"], " ", "\[Gamma]s21"}]}], ")"}], " ", "\[Epsilon]a", " ", 
   "\[Chi]n"}], 
  RowBox[{"60", " ", 
   SqrtBox["\[Pi]"], " ", "\[Alpha]s2"}]]], "Output",
 CellChangeTimes->{{3.639244029512862*^9, 3.63924404233394*^9}, 
   3.6392843183902397`*^9, 3.639285266828761*^9, 3.640032176165408*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[Gamma]s23", " ", "\[Epsilon]a", " ", "\[Chi]n"}], 
   "\[Alpha]s2"]}]], "Output",
 CellChangeTimes->{{3.639244029512862*^9, 3.63924404233394*^9}, 
   3.6392843183902397`*^9, 3.639285266828761*^9, 3.640032176171386*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"637", " ", 
      SqrtBox["7"], " ", "\[Gamma]s4"}], "-", 
     RowBox[{"360", " ", "\[Gamma]s43"}]}], ")"}], " ", "\[Epsilon]a", " ", 
   "\[Chi]n"}], 
  RowBox[{"360", " ", "\[Alpha]s4"}]]], "Output",
 CellChangeTimes->{{3.639244029512862*^9, 3.63924404233394*^9}, 
   3.6392843183902397`*^9, 3.639285266828761*^9, 3.6400321761733627`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"17", " ", 
      SqrtBox["7"], " ", "\[Gamma]s3"}], "-", 
     RowBox[{"672", " ", "\[Gamma]s34"}]}], ")"}], " ", "\[Epsilon]a", " ", 
   "\[Chi]n"}], 
  RowBox[{"1344", " ", "\[Alpha]s3"}]]], "Output",
 CellChangeTimes->{{3.639244029512862*^9, 3.63924404233394*^9}, 
   3.6392843183902397`*^9, 3.639285266828761*^9, 3.6400321761758347`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"199", " ", "\[Gamma]s4"}], "-", 
     RowBox[{"180", " ", 
      SqrtBox["11"], " ", "\[Gamma]s45"}]}], ")"}], " ", "\[Epsilon]a", " ", 
   "\[Chi]n"}], 
  RowBox[{"16335", " ", 
   SqrtBox["\[Pi]"], " ", "\[Alpha]s4"}]]], "Output",
 CellChangeTimes->{{3.639244029512862*^9, 3.63924404233394*^9}, 
   3.6392843183902397`*^9, 3.639285266828761*^9, 3.640032176178543*^9}]
}, Open  ]],

Cell["MAGNETIC", "Text",
 CellChangeTimes->{{3.639226770398879*^9, 3.639226771790276*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]KM", "[", "L_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ss", "=", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"g03s", ",", "L"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ii0", "=", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], 
         RowBox[{"Conjugate", "[", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"SphericalHarmonicY", "[", 
             RowBox[{"L", ",", "0", ",", "\[Theta]", ",", "\[CurlyPhi]"}], 
             "]"}], ",", "\[Theta]"}], "]"}], "]"}], 
         FractionBox["ss", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Theta]", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]v", "=", 
      RowBox[{"\[Epsilon]p", 
       RowBox[{"{", 
        RowBox[{
        "\[Alpha]1", ",", "\[Alpha]2", ",", "\[Alpha]3", ",", "\[Alpha]4", 
         ",", "\[Alpha]5"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Alpha]sv", "=", 
      RowBox[{"\[Epsilon]p", 
       RowBox[{"{", 
        RowBox[{
        "\[Alpha]s1", ",", "\[Alpha]s2", ",", "\[Alpha]s3", ",", "\[Alpha]s4",
          ",", "\[Alpha]s5"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"coeff", "=", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["M", "2"]], ",", 
        RowBox[{"-", 
         FractionBox["\[Pi]", 
          RowBox[{"288", " ", 
           SuperscriptBox["M", "3"]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["\[Pi]", 
          RowBox[{"2048", " ", 
           SuperscriptBox["M", "4"]}]]}], ",", 
        RowBox[{"-", 
         FractionBox["\[Pi]", 
          RowBox[{"12800", " ", 
           SuperscriptBox["M", "5"]}]]}], ",", 
        FractionBox["1", 
         SuperscriptBox["M", "6"]]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ii", "=", 
      RowBox[{
       RowBox[{"coeff", "[", 
        RowBox[{"[", "L", "]"}], "]"}], "ii0"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Or", "[", 
        RowBox[{
         RowBox[{"L", "\[Equal]", "1"}], ",", 
         RowBox[{"L", "\[Equal]", "5"}]}], "]"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"\[Delta]K0", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Delta]K1", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"ii", ",", "\[Epsilon]a"}], "]"}], "/.", 
            RowBox[{"\[Epsilon]a", "\[Rule]", "0"}]}], ")"}], 
          "\[Epsilon]a"}]}]}], "\[IndentingNewLine]", ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Delta]K0", "=", 
         RowBox[{
          FractionBox["ii", 
           RowBox[{"\[Alpha]sv", "[", 
            RowBox[{"[", "L", "]"}], "]"}]], "/.", 
          RowBox[{"\[Epsilon]a", "\[Rule]", "0"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Delta]K1", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"ii", ",", "\[Epsilon]a"}], "]"}], "/.", 
            RowBox[{"\[Epsilon]a", "\[Rule]", "0"}]}], ")"}], 
          "\[Epsilon]a"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"\[Delta]K0", ",", "\[Delta]K1"}], "}"}]}], 
    "\[IndentingNewLine]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.639238651956435*^9, 3.639238659618753*^9}, {
  3.639238809971406*^9, 3.6392388805286627`*^9}, {3.639238941946607*^9, 
  3.639239022244749*^9}, {3.639243326285067*^9, 3.6392433305067263`*^9}, {
  3.639243443750132*^9, 3.639243452787636*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dKm1", "=", 
  RowBox[{"\[Delta]KM", "[", "1", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dKm2", "=", 
  RowBox[{"\[Delta]KM", "[", "2", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dKm3", "=", 
  RowBox[{"\[Delta]KM", "[", "3", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dKm4", "=", 
  RowBox[{"\[Delta]KM", "[", "4", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"dKm5", "=", 
  RowBox[{"\[Delta]KM", "[", "5", "]"}]}]}], "Input",
 CellChangeTimes->{{3.639238896482635*^9, 3.639238912495296*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox[
    RowBox[{"4", " ", "\[Epsilon]a", " ", "\[Chi]n"}], 
    SqrtBox[
     RowBox[{"3", " ", "\[Pi]"}]]]}], "}"}]], "Output",
 CellChangeTimes->{3.639238916192305*^9, 3.639239026986565*^9, 
  3.639240761971897*^9, 3.639243363963217*^9, 3.639243501242037*^9, 
  3.639284330050694*^9, 3.640032191454465*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["\[Gamma]s2", 
    RowBox[{"480", " ", "\[Alpha]s2"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"74", " ", 
        SqrtBox["35"], " ", "\[Gamma]3"}], "+", 
       RowBox[{"35", " ", "\[Gamma]32"}]}], ")"}], " ", "\[Epsilon]a", " ", 
     "\[Epsilon]p", " ", "\[Chi]n"}], "16800"]}], "}"}]], "Output",
 CellChangeTimes->{3.639238916192305*^9, 3.639239026986565*^9, 
  3.639240761971897*^9, 3.639243363963217*^9, 3.639243501242037*^9, 
  3.639284330050694*^9, 3.640032191686565*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", "\[Gamma]s3"}], 
    RowBox[{"7168", " ", "\[Alpha]s3"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44", " ", 
        SqrtBox["35"], " ", "\[Gamma]2"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "\[Gamma]23"}], "+", 
          RowBox[{"44", " ", 
           SqrtBox["7"], " ", "\[Gamma]4"}], "+", 
          RowBox[{"7", " ", "\[Gamma]43"}]}], ")"}]}]}], ")"}], " ", 
     "\[Epsilon]a", " ", "\[Epsilon]p", " ", "\[Chi]n"}], "50176"]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.639238916192305*^9, 3.639239026986565*^9, 
  3.639240761971897*^9, 3.639243363963217*^9, 3.639243501242037*^9, 
  3.639284330050694*^9, 3.640032197267902*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["\[Gamma]s4", 
    RowBox[{"11520", " ", "\[Alpha]s4"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"374", " ", 
        SqrtBox["7"], " ", "\[Gamma]3"}], "+", 
       RowBox[{"49", " ", "\[Gamma]34"}]}], ")"}], " ", "\[Epsilon]a", " ", 
     "\[Epsilon]p", " ", "\[Chi]n"}], "564480"]}], "}"}]], "Output",
 CellChangeTimes->{3.639238916192305*^9, 3.639239026986565*^9, 
  3.639240761971897*^9, 3.639243363963217*^9, 3.639243501242037*^9, 
  3.639284330050694*^9, 3.640032205210334*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2872", " ", 
         SqrtBox["11"], " ", "\[Gamma]4"}], "+", 
        RowBox[{"385", " ", "\[Gamma]45"}]}], ")"}], " ", "\[Epsilon]a", " ", 
      "\[Epsilon]p", " ", "\[Chi]n"}], 
     RowBox[{"847", " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.639238916192305*^9, 3.639239026986565*^9, 
  3.639240761971897*^9, 3.639243363963217*^9, 3.639243501242037*^9, 
  3.639284330050694*^9, 3.640032219252899*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Delta]Km23", "=", 
   FractionBox[
    RowBox[{"dKm2", "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{"\[Epsilon]p", " ", "\[Alpha]3"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Km32", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"dKm3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[Gamma]2"}], "]"}], 
       "\[Gamma]2"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"dKm3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[Gamma]23"}], "]"}], 
       "\[Gamma]23"}]}], 
     RowBox[{"\[Epsilon]p", " ", "\[Alpha]2"}]], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Km34", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"dKm3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[Gamma]4"}], "]"}], 
       "\[Gamma]4"}], "+", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"dKm3", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\[Gamma]43"}], "]"}], 
       "\[Gamma]43"}]}], 
     RowBox[{"\[Epsilon]p", " ", "\[Alpha]4"}]], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Km43", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"dKm4", "[", 
      RowBox[{"[", "2", "]"}], "]"}], 
     RowBox[{"\[Epsilon]p", " ", "\[Alpha]3"}]], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Km54", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"dKm5", "[", 
      RowBox[{"[", "2", "]"}], "]"}], 
     RowBox[{"\[Epsilon]p", " ", "\[Alpha]4"}]], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6392435235788383`*^9, 3.639243670620407*^9}, {
   3.639243753815588*^9, 3.639243811757689*^9}, {3.6392440568447247`*^9, 
   3.639244061254722*^9}, 3.639284413515943*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gammastoK", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"dKe2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KE2"}], ",", 
        RowBox[{
         RowBox[{"dKe3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KE3"}], ",", 
        RowBox[{
         RowBox[{"dKe4", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KE4"}], ",", 
        RowBox[{"\[Delta]Ke12", "\[Equal]", "\[Delta]KE12"}], ",", 
        RowBox[{"\[Delta]Ke23", "\[Equal]", "\[Delta]KE23"}], ",", 
        RowBox[{"\[Delta]Ke32", "\[Equal]", "\[Delta]KE32"}], ",", 
        RowBox[{"\[Delta]Ke34", "\[Equal]", "\[Delta]KE34"}], ",", 
        RowBox[{"\[Delta]Ke43", "\[Equal]", "\[Delta]KE43"}], ",", 
        RowBox[{"\[Delta]Ke54", "\[Equal]", "\[Delta]KE54"}], ",", 
        RowBox[{
         RowBox[{"dKm2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KM2"}], ",", 
        RowBox[{
         RowBox[{"dKm3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KM3"}], ",", 
        RowBox[{
         RowBox[{"dKm4", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KM4"}], ",", 
        RowBox[{"\[Delta]Km23", "\[Equal]", "\[Delta]KM23"}], ",", 
        RowBox[{"\[Delta]Km32", "\[Equal]", "\[Delta]KM32"}], ",", 
        RowBox[{"\[Delta]Km34", "\[Equal]", "\[Delta]KM34"}], ",", 
        RowBox[{"\[Delta]Km43", "\[Equal]", "\[Delta]KM43"}], ",", 
        RowBox[{"\[Delta]Km54", "\[Equal]", "\[Delta]KM54"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "KE2", ",", "KE3", ",", "KE4", ",", "\[Delta]KE12", ",", 
        "\[Delta]KE23", ",", "\[Delta]KE32", ",", "\[Delta]KE34", ",", 
        "\[Delta]KE43", ",", "\[Delta]KE54", ",", "KM2", ",", "KM3", ",", 
        "KM4", ",", "\[Delta]KM23", ",", "\[Delta]KM32", ",", "\[Delta]KM34", 
        ",", "\[Delta]KM43", ",", "\[Delta]KM54"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.639239185652762*^9, 3.6392392372917967`*^9}, {
  3.63923928703441*^9, 3.6392393033957872`*^9}, {3.639240720681157*^9, 
  3.639240721159968*^9}, {3.6392411532766113`*^9, 3.6392411827944527`*^9}, {
  3.63924342303841*^9, 3.6392434323456297`*^9}, {3.639243836307569*^9, 
  3.639243909222381*^9}, {3.639244185647008*^9, 3.639244274023868*^9}, {
  3.6392844961926327`*^9, 3.6392844995516977`*^9}, {3.639285278140891*^9, 
  3.639285290499476*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"KE2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["\[Gamma]2", "\[Alpha]2"]}]}], ",", 
   RowBox[{"KE3", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["\[Gamma]3", "\[Alpha]3"]}]}], ",", 
   RowBox[{"KE4", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["\[Gamma]4", 
      RowBox[{"2", " ", "\[Alpha]4"}]]}]}], ",", 
   RowBox[{"\[Delta]KE12", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"121", " ", 
         SqrtBox["5"], " ", "\[Gamma]s2"}], "+", 
        RowBox[{"20", " ", 
         SqrtBox["3"], " ", "\[Gamma]s21"}]}], ")"}], " ", "\[Epsilon]a", " ",
       "\[Chi]n"}], 
     RowBox[{"60", " ", 
      SqrtBox["\[Pi]"], " ", "\[Alpha]s2"}]]}], ",", 
   RowBox[{"\[Delta]KE23", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"75", " ", 
         SqrtBox["35"], " ", "\[Gamma]s3"}], "-", 
        RowBox[{"224", " ", "\[Gamma]s32"}]}], ")"}], " ", "\[Epsilon]a", " ",
       "\[Chi]n"}], 
     RowBox[{"224", " ", "\[Alpha]s3"}]]}], ",", 
   RowBox[{"\[Delta]KE32", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Gamma]s23", " ", "\[Epsilon]a", " ", "\[Chi]n"}], 
      "\[Alpha]s2"]}]}], ",", 
   RowBox[{"\[Delta]KE34", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"637", " ", 
         SqrtBox["7"], " ", "\[Gamma]s4"}], "-", 
        RowBox[{"360", " ", "\[Gamma]s43"}]}], ")"}], " ", "\[Epsilon]a", " ",
       "\[Chi]n"}], 
     RowBox[{"360", " ", "\[Alpha]s4"}]]}], ",", 
   RowBox[{"\[Delta]KE43", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17", " ", 
         SqrtBox["7"], " ", "\[Gamma]s3"}], "-", 
        RowBox[{"672", " ", "\[Gamma]s34"}]}], ")"}], " ", "\[Epsilon]a", " ",
       "\[Chi]n"}], 
     RowBox[{"1344", " ", "\[Alpha]s3"}]]}], ",", 
   RowBox[{"\[Delta]KE54", "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"199", " ", "\[Gamma]s4"}], "-", 
        RowBox[{"180", " ", 
         SqrtBox["11"], " ", "\[Gamma]s45"}]}], ")"}], " ", "\[Epsilon]a", 
      " ", "\[Chi]n"}], 
     RowBox[{"16335", " ", 
      SqrtBox["\[Pi]"], " ", "\[Alpha]s4"}]]}], ",", 
   RowBox[{"KM2", "\[Rule]", 
    FractionBox["\[Gamma]s2", 
     RowBox[{"480", " ", "\[Alpha]s2"}]]}], ",", 
   RowBox[{"KM3", "\[Rule]", 
    FractionBox[
     RowBox[{"3", " ", "\[Gamma]s3"}], 
     RowBox[{"7168", " ", "\[Alpha]s3"}]]}], ",", 
   RowBox[{"KM4", "\[Rule]", 
    FractionBox["\[Gamma]s4", 
     RowBox[{"11520", " ", "\[Alpha]s4"}]]}], ",", 
   RowBox[{"\[Delta]KM23", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"74", " ", 
         SqrtBox["35"], " ", "\[Gamma]3"}], "+", 
        RowBox[{"35", " ", "\[Gamma]32"}]}], ")"}], " ", "\[Epsilon]a", " ", 
      "\[Chi]n"}], 
     RowBox[{"16800", " ", "\[Alpha]3"}]]}], ",", 
   RowBox[{"\[Delta]KM32", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"44", " ", 
         SqrtBox["35"], " ", "\[Gamma]2"}], "+", 
        RowBox[{"21", " ", "\[Gamma]23"}]}], ")"}], " ", "\[Epsilon]a", " ", 
      "\[Chi]n"}], 
     RowBox[{"50176", " ", "\[Alpha]2"}]]}], ",", 
   RowBox[{"\[Delta]KM34", "\[Rule]", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"44", " ", 
         SqrtBox["7"], " ", "\[Gamma]4"}], "+", 
        RowBox[{"7", " ", "\[Gamma]43"}]}], ")"}], " ", "\[Epsilon]a", " ", 
      "\[Chi]n"}], 
     RowBox[{"50176", " ", "\[Alpha]4"}]]}], ",", 
   RowBox[{"\[Delta]KM43", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"374", " ", 
         SqrtBox["7"], " ", "\[Gamma]3"}], "+", 
        RowBox[{"49", " ", "\[Gamma]34"}]}], ")"}], " ", "\[Epsilon]a", " ", 
      "\[Chi]n"}], 
     RowBox[{"564480", " ", "\[Alpha]3"}]]}], ",", 
   RowBox[{"\[Delta]KM54", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2872", " ", 
          SqrtBox["11"], " ", "\[Gamma]4"}], "+", 
         RowBox[{"385", " ", "\[Gamma]45"}]}], ")"}], " ", "\[Epsilon]a", " ",
        "\[Chi]n"}], 
      RowBox[{"847", " ", "\[Pi]", " ", "\[Alpha]4"}]]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.6392392389734383`*^9, {3.639239297452724*^9, 3.639239304404892*^9}, 
   3.639240794552335*^9, 3.63924429261499*^9, 3.639284418655003*^9, 
   3.639284503108286*^9, 3.639285292025804*^9, 3.6400322914924517`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"gammastoK", ",", "\"\<gammastoK.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.639287399003131*^9, 3.639287405700135*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.645181452658923*^9, 3.645181458933589*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ktogammas", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"dKe2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KE2"}], ",", 
        RowBox[{
         RowBox[{"dKe3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KE3"}], ",", 
        RowBox[{
         RowBox[{"dKe4", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KE4"}], ",", 
        RowBox[{"\[Delta]Ke12", "\[Equal]", "\[Delta]KE12"}], ",", 
        RowBox[{"\[Delta]Ke23", "\[Equal]", "\[Delta]KE23"}], ",", 
        RowBox[{"\[Delta]Ke32", "\[Equal]", "\[Delta]KE32"}], ",", 
        RowBox[{"\[Delta]Ke34", "\[Equal]", "\[Delta]KE34"}], ",", 
        RowBox[{"\[Delta]Ke43", "\[Equal]", "\[Delta]KE43"}], ",", 
        RowBox[{"\[Delta]Ke54", "\[Equal]", "\[Delta]KE54"}], ",", 
        RowBox[{
         RowBox[{"dKm2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KM2"}], ",", 
        RowBox[{
         RowBox[{"dKm3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KM3"}], ",", 
        RowBox[{
         RowBox[{"dKm4", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "KM4"}], ",", 
        RowBox[{"\[Delta]Km23", "\[Equal]", "\[Delta]KM23"}], ",", 
        RowBox[{"\[Delta]Km32", "\[Equal]", "\[Delta]KM32"}], ",", 
        RowBox[{"\[Delta]Km34", "\[Equal]", "\[Delta]KM34"}], ",", 
        RowBox[{"\[Delta]Km43", "\[Equal]", "\[Delta]KM43"}], ",", 
        RowBox[{"\[Delta]Km54", "\[Equal]", "\[Delta]KM54"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\[Gamma]2", ",", "\[Gamma]3", ",", "\[Gamma]4", ",", "\[Gamma]s21", 
        ",", "\[Gamma]s32", ",", "\[Gamma]s23", ",", "\[Gamma]s43", ",", 
        "\[Gamma]s34", ",", "\[Gamma]s45", ",", "\[Gamma]s2", ",", 
        "\[Gamma]s3", ",", "\[Gamma]s4", ",", "\[Gamma]32", ",", "\[Gamma]23",
         ",", "\[Gamma]43", ",", "\[Gamma]34", ",", "\[Gamma]45"}], "}"}]}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.639240885774477*^9, 3.639240975715186*^9}, {
   3.639244310626026*^9, 3.6392444220413637`*^9}, {3.639284485084856*^9, 
   3.6392844930111303`*^9}, 3.639285297227242*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]2", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "KE2"}], " ", "\[Alpha]2"}]}], ",", 
   RowBox[{"\[Gamma]3", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "KE3"}], " ", "\[Alpha]3"}]}], ",", 
   RowBox[{"\[Gamma]4", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "KE4", " ", "\[Alpha]4"}]}], ",", 
   RowBox[{"\[Gamma]s21", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "968"}], " ", 
      SqrtBox["15"], " ", "KM2", " ", "\[Alpha]s2"}], "+", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"3", " ", "\[Pi]"}]], " ", "\[Alpha]s2", " ", 
       "\[Delta]KE12"}], 
      RowBox[{"\[Epsilon]a", " ", "\[Chi]n"}]]}]}], ",", 
   RowBox[{"\[Gamma]s32", "\[Rule]", 
    RowBox[{
     RowBox[{"800", " ", 
      SqrtBox["35"], " ", "KM3", " ", "\[Alpha]s3"}], "-", 
     FractionBox[
      RowBox[{"\[Alpha]s3", " ", "\[Delta]KE23"}], 
      RowBox[{"\[Epsilon]a", " ", "\[Chi]n"}]]}]}], ",", 
   RowBox[{"\[Gamma]s23", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Alpha]s2", " ", "\[Delta]KE32"}], 
      RowBox[{"\[Epsilon]a", " ", "\[Chi]n"}]]}]}], ",", 
   RowBox[{"\[Gamma]s43", "\[Rule]", 
    RowBox[{
     RowBox[{"20384", " ", 
      SqrtBox["7"], " ", "KM4", " ", "\[Alpha]s4"}], "-", 
     FractionBox[
      RowBox[{"\[Alpha]s4", " ", "\[Delta]KE34"}], 
      RowBox[{"\[Epsilon]a", " ", "\[Chi]n"}]]}]}], ",", 
   RowBox[{"\[Gamma]s34", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["544", "9"], " ", 
      SqrtBox["7"], " ", "KM3", " ", "\[Alpha]s3"}], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[Alpha]s3", " ", "\[Delta]KE43"}], 
      RowBox[{"\[Epsilon]a", " ", "\[Chi]n"}]]}]}], ",", 
   RowBox[{"\[Gamma]s45", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"12736", " ", "KM4", " ", "\[Alpha]s4"}], 
      SqrtBox["11"]], "-", 
     FractionBox[
      RowBox[{"33", " ", 
       SqrtBox[
        RowBox[{"11", " ", "\[Pi]"}]], " ", "\[Alpha]s4", " ", 
       "\[Delta]KE54"}], 
      RowBox[{"16", " ", "\[Epsilon]a", " ", "\[Chi]n"}]]}]}], ",", 
   RowBox[{"\[Gamma]s2", "\[Rule]", 
    RowBox[{"480", " ", "KM2", " ", "\[Alpha]s2"}]}], ",", 
   RowBox[{"\[Gamma]s3", "\[Rule]", 
    FractionBox[
     RowBox[{"7168", " ", "KM3", " ", "\[Alpha]s3"}], "3"]}], ",", 
   RowBox[{"\[Gamma]s4", "\[Rule]", 
    RowBox[{"11520", " ", "KM4", " ", "\[Alpha]s4"}]}], ",", 
   RowBox[{"\[Gamma]32", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"74", " ", "KE3", " ", "\[Alpha]3"}], 
      SqrtBox["35"]], "+", 
     FractionBox[
      RowBox[{"480", " ", "\[Alpha]3", " ", "\[Delta]KM23"}], 
      RowBox[{"\[Epsilon]a", " ", "\[Chi]n"}]]}]}], ",", 
   RowBox[{"\[Gamma]23", "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["44", "3"], " ", 
      SqrtBox[
       FractionBox["5", "7"]], " ", "KE2", " ", "\[Alpha]2"}], "+", 
     FractionBox[
      RowBox[{"7168", " ", "\[Alpha]2", " ", "\[Delta]KM32"}], 
      RowBox[{"3", " ", "\[Epsilon]a", " ", "\[Chi]n"}]]}]}], ",", 
   RowBox[{"\[Gamma]43", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"88", " ", "KE4", " ", "\[Alpha]4"}], 
      SqrtBox["7"]], "+", 
     FractionBox[
      RowBox[{"7168", " ", "\[Alpha]4", " ", "\[Delta]KM34"}], 
      RowBox[{"3", " ", "\[Epsilon]a", " ", "\[Chi]n"}]]}]}], ",", 
   RowBox[{"\[Gamma]34", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"374", " ", "KE3", " ", "\[Alpha]3"}], 
      RowBox[{"7", " ", 
       SqrtBox["7"]}]], "+", 
     FractionBox[
      RowBox[{"11520", " ", "\[Alpha]3", " ", "\[Delta]KM43"}], 
      RowBox[{"\[Epsilon]a", " ", "\[Chi]n"}]]}]}], ",", 
   RowBox[{"\[Gamma]45", "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"5744", " ", "KE4", " ", "\[Alpha]4"}], 
      RowBox[{"35", " ", 
       SqrtBox["11"]}]], "-", 
     FractionBox[
      RowBox[{"11", " ", "\[Pi]", " ", "\[Alpha]4", " ", "\[Delta]KM54"}], 
      RowBox[{"15", " ", "\[Epsilon]a", " ", "\[Chi]n"}]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.639244423444811*^9, 3.6392844558709707`*^9, 
  3.639284504516451*^9, 3.6392853021024523`*^9, 3.640032295877792*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gddF", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Get", "[", "\"\<full_metric_L234_AP_rescaled.m\>\"", "]"}], "//.",
         "Ktogammas"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]a", ",", "0", ",", "ORDERa"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]p", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.63921640420363*^9, 3.639216448828899*^9}, {
   3.6392174163530817`*^9, 3.639217457209793*^9}, {3.639218473803574*^9, 
   3.639218485298933*^9}, {3.639223422291635*^9, 3.639223435360709*^9}, 
   3.639237833517426*^9, {3.6392844779133472`*^9, 3.63928447974874*^9}, {
   3.6392845150709743`*^9, 3.639284534760571*^9}, {3.63928462872031*^9, 
   3.639284629828467*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"gddF", ",", "\"\<full_metric_L234_AP_final.m\>\""}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.639218614111174*^9, 3.63921861550426*^9}, {
  3.639284536555607*^9, 3.639284538821834*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"Ktogammas", ",", "\"\<Ktogammas.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6400324679963903`*^9, 3.6400324687388163`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gdd", "=", 
   RowBox[{"Get", "[", "\"\<full_metric_L234_AP_final.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.639287179753134*^9, 3.639287186045951*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gdd", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]4", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Alpha]3", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Alpha]s2", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Alpha]s3", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Alpha]s4", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.639284617067383*^9, 3.6392846477290707`*^9}, {
   3.639285137386463*^9, 3.6392851750104923`*^9}, {3.639287190469643*^9, 
   3.639287191373542*^9}, 3.639287229034623*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     SqrtBox[
      FractionBox["5", "\[Pi]"]], " ", "\[Alpha]2", " ", "\[Epsilon]a", " ", 
     "\[Epsilon]p", " ", "\[Chi]n", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", "r"}]}], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", "M", " ", 
    SqrtBox[
     FractionBox["5", "\[Pi]"]], " ", "\[Alpha]2", " ", "\[Epsilon]a", " ", 
    "\[Epsilon]p", " ", "\[Chi]n", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "2"], " ", "\[Epsilon]a", " ", "\[Chi]n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "10"}], " ", 
        SqrtBox["\[Pi]"]}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["5"], " ", "\[Alpha]2", " ", "\[Epsilon]p"}], "+", 
       RowBox[{"5", " ", 
        SqrtBox["5"], " ", "\[Alpha]2", " ", "\[Epsilon]p", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"5", " ", 
     SqrtBox["\[Pi]"], " ", "r"}]], "+", 
   FractionBox[
    RowBox[{"128", " ", 
     SuperscriptBox["M", "4"], " ", 
     SqrtBox[
      FractionBox["7", "\[Pi]"]], " ", "\[Alpha]2", " ", "\[Delta]KM32", " ", 
     "\[Epsilon]p", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
    SuperscriptBox["r", "3"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "5"], " ", "\[Alpha]2", " ", "\[Epsilon]p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3200", " ", 
        SqrtBox["7"], " ", "\[Delta]KM32"}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["5"], " ", "KE2", " ", "\[Epsilon]a", " ", "\[Chi]n"}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"10", " ", 
     SqrtBox["\[Pi]"], " ", 
     SuperscriptBox["r", "4"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["M", "6"], " ", "\[Alpha]2", " ", "\[Epsilon]p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16800", " ", 
        SqrtBox["7"], " ", "\[Delta]KM32"}], "+", 
       RowBox[{"22", " ", 
        SqrtBox["5"], " ", "KE2", " ", "\[Epsilon]a", " ", "\[Chi]n"}], "+", 
       RowBox[{"35", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"800", " ", 
           SqrtBox["7"], " ", "\[Delta]KM32"}], "+", 
          RowBox[{
           SqrtBox["5"], " ", "KE2", " ", "\[Epsilon]a", " ", "\[Chi]n"}]}], 
         ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"35", " ", 
     SqrtBox["\[Pi]"], " ", 
     SuperscriptBox["r", "5"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "6"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -1, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {-(5/Pi)^
     Rational[1, 
       2] $CellContext`\[Alpha]2 $CellContext`\[Epsilon]a $CellContext`\
\[Epsilon]p $CellContext`\[Chi]n Sin[$CellContext`\[Theta]]^2, 
    Rational[-1, 4] $CellContext`M (5/Pi)^
     Rational[
      1, 2] $CellContext`\[Alpha]2 $CellContext`\[Epsilon]a $CellContext`\
\[Epsilon]p $CellContext`\[Chi]n (3 + 5 Cos[2 $CellContext`\[Theta]]) 
    Sin[$CellContext`\[Theta]]^2, Rational[1, 5] $CellContext`M^2 
    Pi^Rational[-1, 2] $CellContext`\[Epsilon]a $CellContext`\[Chi]n ((-10) 
      Pi^Rational[1, 2] + 
     3 5^Rational[1, 2] $CellContext`\[Alpha]2 $CellContext`\[Epsilon]p + 
     5 5^Rational[1, 2] $CellContext`\[Alpha]2 $CellContext`\[Epsilon]p 
      Cos[2 $CellContext`\[Theta]]) Sin[$CellContext`\[Theta]]^2, 0, 
    128 $CellContext`M^4 (7/Pi)^
     Rational[1, 
       2] $CellContext`\[Alpha]2 $CellContext`\[Delta]KM32 $CellContext`\
\[Epsilon]p (3 + 5 Cos[2 $CellContext`\[Theta]]) Sin[$CellContext`\[Theta]]^2,
     Rational[1, 10] $CellContext`M^5 
    Pi^Rational[-1, 2] $CellContext`\[Alpha]2 $CellContext`\[Epsilon]p (
     3200 7^Rational[1, 2] $CellContext`\[Delta]KM32 + 
     3 5^Rational[
        1, 2] $CellContext`KE2 $CellContext`\[Epsilon]a $CellContext`\[Chi]n) \
(3 + 5 Cos[2 $CellContext`\[Theta]]) Sin[$CellContext`\[Theta]]^2, 
    Rational[4, 35] $CellContext`M^6 
    Pi^Rational[-1, 2] $CellContext`\[Alpha]2 $CellContext`\[Epsilon]p (
     16800 7^Rational[1, 2] $CellContext`\[Delta]KM32 + 
     22 5^Rational[
        1, 2] $CellContext`KE2 $CellContext`\[Epsilon]a $CellContext`\[Chi]n + 
     35 (800 7^Rational[1, 2] $CellContext`\[Delta]KM32 + 
       5^Rational[
          1, 2] $CellContext`KE2 $CellContext`\[Epsilon]a \
$CellContext`\[Chi]n) Cos[2 $CellContext`\[Theta]]) 
    Sin[$CellContext`\[Theta]]^2}, -1, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.639284618038878*^9, 3.639284624371369*^9}, 
   3.639285037727598*^9, {3.639285168106711*^9, 3.639285176246376*^9}, 
   3.6392858835446873`*^9, 3.639287192170727*^9, 3.639287230804522*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
RULES (to extract the integration constants from the values of the functions \
at the radius)\
\>", "Subsubsection",
 CellChangeTimes->{{3.638877575956645*^9, 3.638877576467476*^9}, {
  3.646549842853167*^9, 3.646549860716962*^9}, {3.650783565751048*^9, 
  3.650783567183022*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.638883133130506*^9, 3.638883134755978*^9}, {
  3.6465499968935328`*^9, 3.6465499978058977`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r2", "=", 
   RowBox[{"Get", "[", "\"\<ruleEXT_L2.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r3", "=", 
   RowBox[{"Get", "[", "\"\<ruleEXT_L3.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r4", "=", 
   RowBox[{"Get", "[", "\"\<ruleEXT_L4.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.638877593550399*^9, 3.638877745449506*^9}, 
   3.638883140493042*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "BP", " ", "and", " ", "BQ", " ", "are", " ", "computed", " ", "only", " ",
     "for", " ", "L"}], "=", "2"}], "*)"}]], "Input",
 CellChangeTimes->{{3.646550354755591*^9, 3.64655036752947*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ruleLOVE0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"yP0", "[", "r", "]"}], "\[Equal]", "Y1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"yP0", "'"}], "[", "r", "]"}], "\[Equal]", "Y1p"}], ",", 
            RowBox[{
             RowBox[{"yA0", "[", "r", "]"}], "\[Equal]", "Z1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"yA0", "'"}], "[", "r", "]"}], "\[Equal]", "Z1p"}], ",", 
            RowBox[{
             RowBox[{"\[Psi]", "[", "r", "]"}], "\[Equal]", "\[Psi]R"}], ",", 
            
            RowBox[{
             RowBox[{
              RowBox[{"\[Psi]", "'"}], "[", "r", "]"}], "\[Equal]", 
             "\[Psi]pR"}]}], "}"}], "//.", "r2"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"yP0", "[", "r", "]"}], "\[Equal]", "Y1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"yP0", "'"}], "[", "r", "]"}], "\[Equal]", "Y1p"}], ",", 
            RowBox[{
             RowBox[{"yA0", "[", "r", "]"}], "\[Equal]", "Z1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"yA0", "'"}], "[", "r", "]"}], "\[Equal]", "Z1p"}]}], 
           "}"}], "//.", "r3"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"yP0", "[", "r", "]"}], "\[Equal]", "Y1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"yP0", "'"}], "[", "r", "]"}], "\[Equal]", "Y1p"}], ",", 
            RowBox[{
             RowBox[{"yA0", "[", "r", "]"}], "\[Equal]", "Z1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"yA0", "'"}], "[", "r", "]"}], "\[Equal]", "Z1p"}]}], 
           "}"}], "//.", "r4"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Alpha]2", ",", "\[Gamma]2", ",", "\[Alpha]s2", ",", "\[Gamma]s2", 
         ",", "\[Alpha]3", ",", "\[Gamma]3", ",", "\[Alpha]s3", ",", 
         "\[Gamma]s3", ",", "\[Alpha]4", ",", "\[Gamma]4", ",", "\[Alpha]s4", 
         ",", "\[Gamma]s4", ",", "BP", ",", "BQ"}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.638883145538361*^9, {3.639025113560176*^9, 3.63902511404881*^9}, {
   3.6391461450596848`*^9, 3.639146152636221*^9}, {3.63914619210198*^9, 
   3.6391461972915897`*^9}, {3.6391488037943983`*^9, 3.639148827269472*^9}, {
   3.639149103838747*^9, 3.639149117427956*^9}, {3.639222944937294*^9, 
   3.639222964898201*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ruleLOVE2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"yAm1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAm1", "+", 
            RowBox[{"CAm1", " ", "YAm1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yAm1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAm1p", "+", 
            RowBox[{"CAm1", " ", "YAm1hp"}]}]}], ",", 
          RowBox[{
           RowBox[{"yAp1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAp1", "+", 
            RowBox[{"CAp1", " ", "YAp1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yAp1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAp1p", "+", 
            RowBox[{"CAp1", " ", "YAp1hp"}]}]}], ",", 
          RowBox[{
           RowBox[{"yPp1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YPp1", "+", 
            RowBox[{"CPp1", " ", "YPp1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yPp1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YPp1p", "+", 
            RowBox[{"CPp1", " ", "YPp1hp"}]}]}], ",", 
          RowBox[{
           RowBox[{"y1", "[", "r", "]"}], "\[Equal]", "YY1"}]}], "}"}], "//.",
         "r2"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "CAm1", ",", "\[Gamma]21", ",", "CAp1", ",", "\[Gamma]23", ",", 
         "CPp1", ",", "\[Gamma]s23", ",", "\[Gamma]s21"}], "}"}]}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.638883163367817*^9, 3.638883261955735*^9}, {
   3.638883315139468*^9, 3.638883337614634*^9}, {3.6388833820276127`*^9, 
   3.638883383080956*^9}, {3.638883563136077*^9, 3.638883624729372*^9}, {
   3.638884000367674*^9, 3.6388840451588793`*^9}, 3.63889479079101*^9, 
   3.639025132818781*^9, {3.639149111213554*^9, 3.639149116431161*^9}, {
   3.6392229685633163`*^9, 3.639222999464632*^9}, {3.6392856860991917`*^9, 
   3.639285719630365*^9}, {3.639285946556679*^9, 3.639285953671026*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ruleLOVE3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"yAm1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAm1", "+", 
            RowBox[{"CAm1", " ", "YAm1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yAm1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAm1p", "+", 
            RowBox[{"CAm1", " ", "YAm1hp"}]}]}], ",", 
          RowBox[{
           RowBox[{"yAp1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAp1", "+", 
            RowBox[{"CAp1", " ", "YAp1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yAp1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAp1p", "+", 
            RowBox[{"CAp1", " ", "YAp1hp"}]}]}], ",", 
          RowBox[{
           RowBox[{"yPm1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YPm1", "+", 
            RowBox[{"CPm1", " ", "YPm1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yPm1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YPm1p", "+", 
            RowBox[{"CPm1", " ", "YPm1hp"}]}]}], ",", 
          RowBox[{
           RowBox[{"yPp1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YPp1", "+", 
            RowBox[{"CPp1", " ", "YPp1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yPp1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YPp1p", "+", 
            RowBox[{"CPp1", " ", "YPp1hp"}]}]}]}], "}"}], "//.", "r3"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
        "CAm1", ",", "\[Gamma]32", ",", "CAp1", ",", "\[Gamma]34", ",", 
         "CPm1", ",", "\[Gamma]s32", ",", "CPp1", ",", "\[Gamma]s34"}], 
        "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.638884070628368*^9, 3.638884219129779*^9}, 
   3.6390251343286448`*^9, {3.63914907507686*^9, 3.639149101654797*^9}, {
   3.6392230025206947`*^9, 3.639223027572177*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ruleLOVE4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"yAm1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAm1", "+", 
            RowBox[{"CAm1", " ", "YAm1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yAm1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAm1p", "+", 
            RowBox[{"CAm1", " ", "YAm1hp"}]}]}], ",", 
          RowBox[{
           RowBox[{"yAp1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAp1", "+", 
            RowBox[{"CAp1", " ", "YAp1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yAp1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YAp1p", "+", 
            RowBox[{"CAp1", " ", "YAp1hp"}]}]}], ",", 
          RowBox[{
           RowBox[{"yPm1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YPm1", "+", 
            RowBox[{"CPm1", " ", "YPm1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yPm1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YPm1p", "+", 
            RowBox[{"CPm1", " ", "YPm1hp"}]}]}], ",", 
          RowBox[{
           RowBox[{"yPp1", "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YPp1", "+", 
            RowBox[{"CPp1", " ", "YPp1h"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"yPp1", "'"}], "[", "r", "]"}], "\[Equal]", 
           RowBox[{"YPp1p", "+", 
            RowBox[{"CPp1", " ", "YPp1hp"}]}]}]}], "}"}], "//.", "r4"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
        "CAm1", ",", "\[Gamma]43", ",", "CAp1", ",", "\[Gamma]45", ",", 
         "CPm1", ",", "\[Gamma]s43", ",", "CPp1", ",", "\[Gamma]s45"}], 
        "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.638884231210931*^9, 3.638884244609619*^9}, 
   3.639025135317152*^9, {3.639149079506496*^9, 3.6391491004333353`*^9}, {
   3.6392230346686296`*^9, 3.6392230552674026`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"ruleLOVE0", ",", "\"\<ruleLOVE0.m\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"ruleLOVE2", ",", "\"\<ruleLOVE2.m\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"ruleLOVE3", ",", "\"\<ruleLOVE3.m\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"ruleLOVE4", ",", "\"\<ruleLOVE4.m\>\""}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.638877755429019*^9, 3.638877759137267*^9}, {
   3.638884054152766*^9, 3.63888406829414*^9}, 3.638884469490049*^9, {
   3.638894796389539*^9, 3.638894815844111*^9}, {3.638960708429799*^9, 
   3.638960734956605*^9}, 3.6390251401958857`*^9, 3.639025945009047*^9, 
   3.639026329647867*^9, 3.639027238867001*^9, 3.6391488524415627`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["INTEGRATOR", "Subsection",
 CellChangeTimes->{{3.6382554354364157`*^9, 3.63825543841392*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.638255426199934*^9, 3.6382554298305483`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Needs", "[", "\"\<DifferentialEquations`NDSolveProblems`\>\"", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
  "Needs", "[", "\"\<DifferentialEquations`NDSolveUtilities`\>\"", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
  "Needs", "[", "\"\<DifferentialEquations`InterpolatingFunctionAnatomy`\>\"",
    "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Needs", "[", "\"\<GUIKit`\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.639071446502384*^9, 3.639071450559947*^9}, {
  3.639071561571177*^9, 3.6390715946912403`*^9}}],

Cell[CellGroupData[{

Cell["EOS", "Subsubsection",
 CellChangeTimes->{{3.638243689204159*^9, 3.6382436896222363`*^9}}],

Cell["\<\
Here we import the EOS data files [available upon request]. One can clearly \
use its own dataset. The format required is as follows:
- line #1: number of tabulated points in file
- remaining lines: five columns:

column #1: energy density/c^2 \t(g/cm^3)
column #2: pressure\t\t(dynes/cm^2)
column #3: enthalpy \t\t(cm^2/s^2)
column #4: baryon number density (cm^{-3})
column #5: adiabatic index\
\>", "Text",
 CellChangeTimes->{{3.6086593086715317`*^9, 3.6086593168056183`*^9}, {
  3.608659373375054*^9, 3.608659544751334*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"POLYTROPIC", "=", "1"}], ";", 
    RowBox[{"rulePOLY", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"const", "\[Rule]", "50"}], ",", 
       RowBox[{"n", "\[Rule]", "1"}]}], "}"}]}], ";", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"=", 
       RowBox[{"1", " ", "for", " ", "polytropic"}]}], ",", " ", 
      RowBox[{"=", 
       RowBox[{"0", " ", "otherwise"}]}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
    RowBox[{"kg", "=", 
     FractionBox["1", 
      RowBox[{" ", 
       RowBox[{"1.98892", " ", 
        SuperscriptBox["10", "30"]}]}]]}], ";", 
    RowBox[{"(*", 
     RowBox[{"Solar", " ", "mass", " ", "units"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"second", "=", 
     FractionBox["1", 
      RowBox[{"4.92549232189886339689643862", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]]}], ";", 
    RowBox[{"(*", 
     RowBox[{"Solar", " ", "mass", " ", "units"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"meter", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2.99792458", " ", 
        SuperscriptBox["10", "8"]}]], "second"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cm", "=", 
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{"-", "2"}]], "meter"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dyne", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]], "kg"}], 
       SuperscriptBox["second", "2"]], "cm"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cx", "=", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], "kg"}], 
      SuperscriptBox["cm", "3"]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cy", "=", 
     FractionBox["dyne", 
      SuperscriptBox["cm", "2"]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mb", "=", 
     RowBox[{"1.66", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "27"}]], " ", "kg"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cz", "=", 
     SuperscriptBox["cm", 
      RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gcm3", "=", 
     RowBox[{"1.6188", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "18"}]]}]}], ";", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "/", 
        SuperscriptBox["cm", "3"]}], " ", "in", " ", "Msun"}], "=", 
      RowBox[{"1", " ", "units"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"km", "=", "0.67722"}], ";", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"km", " ", "in", " ", "Msun"}], "=", 
      RowBox[{"1", " ", "units"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"**", "**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
    RowBox[{"$Assumptions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "[", "r", "]"}], "\[GreaterEqual]", "0"}], ",", 
       RowBox[{"\[Eta]0", "\[GreaterEqual]", "0"}], ",", 
       RowBox[{"r", "\[GreaterEqual]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "SetDirectory", "[", "\"\</home/paolo/mathematica/EOS/EOS/\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fileEOS", "=", 
     RowBox[{"{", 
      RowBox[{
      "\"\<poly_Damour\>\"", ",", "\"\<APR_Lorene\>\"", ",", "\"\<eosAPR\>\"",
        ",", "\"\<eosFPS\>\"", ",", "\"\<eosAPRb\>\"", ",", "\"\<eosA\>\"", 
       ",", "\"\<eospoly\>\"", ",", "\"\<eosMS1\>\"", ",", "\"\<eosMPA1\>\"", 
       ",", "\"\<eosAP4\>\"", ",", "\"\<eosENG\>\"", ",", "\"\<SLy\>\"", ",", 
       "\"\<SLy4.dat\>\"", ",", "\"\<BPAL12.dat\>\"", ",", 
       "\"\<BSK20.dat\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fileEOS", "=", 
     RowBox[{"fileEOS", "[", 
      RowBox[{"[", "8", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EOSv", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"fileEOS", ",", "\"\<Table\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"INTORD", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**"}], "*", "third", " ", "point",
      " ", "just", " ", "to", " ", "be", " ", 
     RowBox[{"safe", " ", "**", "**", "**"}], "*", 
     RowBox[{"**", "**", "**", "**"}]}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EOS", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"EOSv", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], " ", "cy"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"EOSv", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "cx"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3", ",", 
          RowBox[{"Length", "[", "EOSv", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EOSinv", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"EOSv", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "cx"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"EOSv", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], " ", "cy"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3", ",", 
          RowBox[{"Length", "[", "EOSv", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BN", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"EOSv", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], " ", "cy"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"EOSv", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], " ", "cz"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3", ",", 
         RowBox[{"Length", "[", "EOSv", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**"}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"POLYTROPIC", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"rhoP", "[", "x_", "]"}], ":=", 
        RowBox[{"Interpolation", "[", 
         RowBox[{"EOS", ",", "x", ",", 
          RowBox[{"InterpolationOrder", "\[Rule]", "INTORD"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P\[Rho]", "[", "x_", "]"}], ":=", 
        RowBox[{"Interpolation", "[", 
         RowBox[{"EOSinv", ",", "x", ",", 
          RowBox[{"InterpolationOrder", "\[Rule]", "INTORD"}]}], "]"}]}], 
       ";"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"rhoP", "[", "x_", "]"}], ":=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["x", "const"], ")"}], 
          FractionBox["n", 
           RowBox[{"n", "+", "1"}]]], "//.", "rulePOLY"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P\[Rho]", "[", "x_", "]"}], ":=", 
        RowBox[{
         RowBox[{"const", " ", 
          SuperscriptBox["x", 
           RowBox[{"1", "+", 
            RowBox[{"1", "/", "n"}]}]]}], "//.", "rulePOLY"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barnum", "[", "x_", "]"}], ":=", 
     RowBox[{"Interpolation", "[", 
      RowBox[{"BN", ",", "x", ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "INTORD"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**"}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]PT", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"EOS", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"rhoP", "[", 
          RowBox[{
           RowBox[{"EOS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "EOS", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prho", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", "EOS", "}"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"Mesh", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<P\>\"", ",", "\"\<\[Rho](P)\>\""}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pbn", "=", 
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{"BN", ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"Mesh", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<P\>\"", ",", "\"\<\!\(\*SubscriptBox[\(n\), \(B\)]\)(P)\>\""}], 
         "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"prho", ",", "pbn"}], "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"x0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"EOSv", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "cy"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"rhoP", "[", "x_", "]"}], ":=", 
      RowBox[{"Piecewise", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Interpolation", "[", 
            RowBox[{"EOS", ",", "x", ",", 
             RowBox[{"InterpolationOrder", "\[Rule]", "5"}]}], "]"}], ",", 
           RowBox[{"x", ">", "x0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"x", "<", "x0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], "*)"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"POLYTROPIC", "\[Equal]", "0"}], ",", 
      RowBox[{"EOSin", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "[", "r", "]"}], "\[Rule]", 
         RowBox[{"rhoP", "[", 
          RowBox[{
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"P", "[", "r", "]"}], "]"}], 
           RowBox[{"P", "[", "r", "]"}]}], "]"}]}], "}"}]}], ",", 
      RowBox[{"EOSin", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", "r", "]"}], "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"P", "[", "r", "]"}], "const"], ")"}], 
           FractionBox["n", 
            RowBox[{"n", "+", "1"}]]]}], "//.", "rulePOLY"}], "}"}]}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*****)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"POLYTROPIC", "\[Equal]", "0"}], ",", 
      RowBox[{"Print", "[", "fileEOS", "]"}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<POLY n=\>\"", ",", 
        RowBox[{"n", "//.", "rulePOLY"}]}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"EOS", "[", 
    RowBox[{"[", 
     RowBox[{"Length", "[", "EOS", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"rhoP", "[", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]], "]"}], "\[IndentingNewLine]", 
   RowBox[{"barnum", "[", 
    RowBox[{"1.5", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.50502490040032*^9, 3.505025071071876*^9}, {
   3.505026702273521*^9, 3.5050267072395782`*^9}, 3.5050287943567667`*^9, {
   3.505029063626177*^9, 3.50502907684512*^9}, {3.505029456375086*^9, 
   3.505029461425337*^9}, 3.505030176345941*^9, {3.506397918372822*^9, 
   3.506397938864327*^9}, {3.5063980395763817`*^9, 3.506398082108512*^9}, {
   3.506398196987421*^9, 3.506398300244872*^9}, {3.5064027811405373`*^9, 
   3.506402781448844*^9}, {3.5074666768210573`*^9, 3.507466718442765*^9}, {
   3.507466848403817*^9, 3.507466852873638*^9}, {3.5074668898027487`*^9, 
   3.507466894760055*^9}, {3.507467032268032*^9, 3.507467035387229*^9}, {
   3.507469316971133*^9, 3.5074693327837143`*^9}, {3.507469741005471*^9, 
   3.5074697417558327`*^9}, {3.507469877650712*^9, 3.507469878513547*^9}, {
   3.507488885777924*^9, 3.5074888945796413`*^9}, {3.507489002420298*^9, 
   3.507489003376211*^9}, {3.5074890351603947`*^9, 3.507489038381262*^9}, {
   3.507489075139027*^9, 3.5074890760028276`*^9}, {3.5074892166115303`*^9, 
   3.507489314845202*^9}, {3.5074906258071547`*^9, 3.5074906508753757`*^9}, {
   3.507898433662395*^9, 3.50789846637991*^9}, {3.507898499794228*^9, 
   3.5078985201166763`*^9}, {3.5078985726585913`*^9, 3.507898597710745*^9}, {
   3.507898628530501*^9, 3.507898631046056*^9}, {3.507898730067093*^9, 
   3.507898731353993*^9}, {3.507898780539052*^9, 3.507898812587576*^9}, {
   3.5078989667385607`*^9, 3.507899039605895*^9}, {3.5078990753894033`*^9, 
   3.507899077598222*^9}, {3.507904822221566*^9, 3.507904847011983*^9}, {
   3.508043066621706*^9, 3.508043068481764*^9}, {3.5080432381831913`*^9, 
   3.508043263096835*^9}, {3.5080681193673553`*^9, 3.508068163551046*^9}, {
   3.508093236960719*^9, 3.508093244797063*^9}, {3.508093347823917*^9, 
   3.508093398852553*^9}, {3.50809345613052*^9, 3.508093507218535*^9}, {
   3.50809453427043*^9, 3.508094559069059*^9}, {3.508094823366308*^9, 
   3.508094823533499*^9}, {3.508094874467051*^9, 3.5080949008893538`*^9}, {
   3.508094975813445*^9, 3.5080949804115553`*^9}, {3.508095061811934*^9, 
   3.508095084457383*^9}, {3.508095140629813*^9, 3.508095143684341*^9}, {
   3.508095175571952*^9, 3.508095175731649*^9}, {3.508095465474464*^9, 
   3.508095516955797*^9}, {3.508131845455791*^9, 3.508131846343248*^9}, {
   3.508131889752014*^9, 3.508131960538925*^9}, {3.508132504023418*^9, 
   3.5081325221049013`*^9}, {3.508132665900137*^9, 3.508132669859989*^9}, {
   3.50813303321419*^9, 3.508133045567061*^9}, {3.508133174486898*^9, 
   3.508133177501165*^9}, {3.5081332248373013`*^9, 3.5081332850098333`*^9}, {
   3.50813336928345*^9, 3.508133410072304*^9}, {3.508133497820342*^9, 
   3.508133507554789*^9}, {3.508147009287513*^9, 3.508147009350443*^9}, {
   3.50814706262868*^9, 3.508147062951755*^9}, {3.508147107361459*^9, 
   3.508147107573202*^9}, {3.508147176597528*^9, 3.5081471827897367`*^9}, {
   3.5084412355979013`*^9, 3.50844123591537*^9}, {3.511681320197302*^9, 
   3.511681320263225*^9}, {3.511862550324028*^9, 3.5118625773090563`*^9}, {
   3.511862608800426*^9, 3.511862650139991*^9}, {3.511871576619068*^9, 
   3.511871576683485*^9}, {3.51187196273271*^9, 3.511871975136689*^9}, {
   3.511873034418099*^9, 3.5118730345020514`*^9}, {3.511873077182705*^9, 
   3.511873201263195*^9}, {3.512050730058276*^9, 3.5120507301670237`*^9}, {
   3.5120516576847143`*^9, 3.51205165778658*^9}, 3.5745319566852283`*^9, {
   3.5745971576738358`*^9, 3.574597221726988*^9}, 3.574701947119907*^9, 
   3.5747025818411283`*^9, 3.574702685009304*^9, 3.574702743497899*^9, {
   3.575041817773342*^9, 3.575041817970748*^9}, 3.575126030546667*^9, 
   3.575126494055366*^9, 3.5751267622153473`*^9, {3.575126870596777*^9, 
   3.575126923356287*^9}, {3.575127121922872*^9, 3.5751271329645844`*^9}, {
   3.575127346212784*^9, 3.575127399156706*^9}, {3.575127476372704*^9, 
   3.575127477124229*^9}, 3.575127518086985*^9, {3.57512788077524*^9, 
   3.575127882496182*^9}, {3.5751284181947203`*^9, 3.5751284198463907`*^9}, 
   3.5751285524480743`*^9, {3.5751285855637197`*^9, 3.575128587435205*^9}, 
   3.57512891658998*^9, {3.575129187014554*^9, 3.575129213151084*^9}, {
   3.575129246872736*^9, 3.575129258652624*^9}, {3.575129568440318*^9, 
   3.575129576940881*^9}, {3.57512984012149*^9, 3.575129846364209*^9}, {
   3.575129880764483*^9, 3.575129940534464*^9}, {3.575129975614749*^9, 
   3.575130004223143*^9}, {3.5751300918336983`*^9, 3.5751301178573112`*^9}, 
   3.575130236441226*^9, {3.575131492164482*^9, 3.575131551902028*^9}, {
   3.575134849103073*^9, 3.5751348737854958`*^9}, 3.575135234260635*^9, 
   3.575135326085533*^9, {3.575135558642362*^9, 3.575135644618495*^9}, {
   3.575135830852852*^9, 3.575135830994217*^9}, 3.575136793596059*^9, 
   3.575136945839926*^9, 3.575137105549403*^9, 3.575138021511538*^9, 
   3.575138120060439*^9, 3.575138220935747*^9, {3.576234013783942*^9, 
   3.5762340486864767`*^9}, 3.604304843201111*^9, 3.6061230283062983`*^9, 
   3.606125646846513*^9, {3.606125948031661*^9, 3.6061259503709106`*^9}, 
   3.606126026045546*^9, 3.606146265909891*^9, 3.606152439951324*^9, 
   3.606159156526821*^9, 3.6062128359126787`*^9, 3.606219698527176*^9, 
   3.6062202034089527`*^9, {3.606221128929695*^9, 3.606221142518283*^9}, 
   3.606476077923087*^9, 3.6065864102019243`*^9, 3.606664880439268*^9, 
   3.606812958147402*^9, {3.607070580027411*^9, 3.607070581522749*^9}, 
   3.607079343771036*^9, 3.607155996674644*^9, 3.607160675214696*^9, 
   3.6071821862394857`*^9, 3.607255180100759*^9, {3.607255964363339*^9, 
   3.607255971186185*^9}, {3.607257186028297*^9, 3.607257191277033*^9}, {
   3.60725746851324*^9, 3.607257468619138*^9}, {3.6072576746449747`*^9, 
   3.607257679728365*^9}, {3.607258387769267*^9, 3.607258405132018*^9}, 
   3.607258607967112*^9, 3.6072724389749928`*^9, 3.620413418636259*^9, {
   3.620413560583383*^9, 3.620413613948536*^9}, 3.637587544703464*^9, {
   3.637587899250445*^9, 3.637587908098049*^9}, {3.638255034314014*^9, 
   3.6382550999729023`*^9}, {3.6382552399654016`*^9, 3.638255248933107*^9}, {
   3.639155135850602*^9, 3.639155192645507*^9}, 3.6391965304764147`*^9, 
   3.639295024473187*^9, 3.639296844283072*^9, {3.639310285797731*^9, 
   3.6393102992016077`*^9}, {3.639312722590847*^9, 3.639312737761547*^9}, {
   3.639328954651615*^9, 3.639328968480597*^9}, {3.639479986016087*^9, 
   3.6394799918761272`*^9}, 3.639485891801675*^9, {3.640583678912621*^9, 
   3.640583827481522*^9}, 3.6405839056787443`*^9, {3.640583973130382*^9, 
   3.6405839734598503`*^9}, {3.640584008623702*^9, 3.640584009260714*^9}, {
   3.6405840571976147`*^9, 3.640584057577392*^9}, {3.640584134825717*^9, 
   3.6405841353549623`*^9}, {3.640593484715845*^9, 3.640593485106119*^9}, {
   3.640595835024654*^9, 3.6405959843569593`*^9}, {3.640683960528119*^9, 
   3.6406839694682217`*^9}, 3.6422833313691187`*^9, {3.650264944933711*^9, 
   3.6502649557553177`*^9}, 3.650272118709021*^9, 3.65078359610747*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJwVUWs0FAgDRbWJUvNiyGBGRhnDTDPj/chMbHoIZalMZFWEbGoLGxqDvD5J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        "], {{{}, {}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.01388888888888889], AbsoluteThickness[1.6], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
            111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122}]}}, {
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.01388888888888889], AbsoluteThickness[1.6], 
           PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
            17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
            33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
            49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
            65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
            81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
            97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110,
             111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 
            122}]}, {}, {}}}], {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{-70.8378020457237, -41.43153366123074},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& )},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox["\"\[Rho](P)\"", TraditionalForm], None}, {
         FormBox["\"P\"", TraditionalForm], None}},
      FrameTicks->FrontEndValueCache[{{
          Charting`ScaledTicks[{Log, Exp}], 
          Charting`ScaledFrameTicks[{Log, Exp}]}, {
          Charting`ScaledTicks[{Log, Exp}], 
          Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-36.841361487904734`, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "16"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "13"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-16.11809565095832, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-9.210340371976182, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "1"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-43.74911676688687, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-41.44653167389282, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-39.14394658089878, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-32.23619130191664, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-20.72326583694641, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-6.907755278982137, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-4.605170185988091, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}, {{-36.841361487904734`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-16.11809565095832, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-9.210340371976182, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-43.74911676688687, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-41.44653167389282, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-39.14394658089878, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-32.23619130191664, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-20.72326583694641, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-6.907755278982137, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-4.605170185988091, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}}, {{{-64.47238260383328, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "28"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-52.95945713886305, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "23"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-41.44653167389282, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "18"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "13"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-6.907755278982137, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-69.07755278982137, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-66.77496769682732, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-62.16979751083923, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-59.86721241784519, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-50.65687204586901, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-48.35428695287496, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-46.051701859880914`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-43.74911676688687, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-39.14394658089878, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-32.23619130191664, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-20.72326583694641, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-16.11809565095832, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-9.210340371976182, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-4.605170185988091, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}, {{-64.47238260383328, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-52.95945713886305, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-41.44653167389282, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-6.907755278982137, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-69.07755278982137, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-66.77496769682732, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-62.16979751083923, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-59.86721241784519, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-50.65687204586901, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-48.35428695287496, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-46.051701859880914`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-43.74911676688687, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-39.14394658089878, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-32.23619130191664, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-20.72326583694641, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-16.11809565095832, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-9.210340371976182, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-4.605170185988091, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}}}],
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotRange->{{-69.81510775268326, -4.362672998095008}, \
{-40.83971648554089, -4.1470515927710325`}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}], {192., -116.80842387373012`}, 
     ImageScaled[{0.5, 0.5}], {360., 222.49223594996212`}], InsetBox[
     GraphicsBox[{{}, GraphicsComplexBox[CompressedData["
1:eJwVknk01Hsfx22pSD1myCAVQlmyDWLIBxEqa7LM/H5fiZuiqESpiCnZslak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        "], {{{}, {}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.01388888888888889], AbsoluteThickness[1.6], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
            111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122}]}}, {
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.01388888888888889], AbsoluteThickness[1.6], 
           PointBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
            17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
            33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
            49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
            65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
            81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
            97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110,
             111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 
            122}]}, {}, {}}}], {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{-70.8378020457237, 90.07965115203588},
      CoordinatesToolOptions:>{"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Exp[
           Part[#, 2]]}& )},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(n\\), \\(B\\)]\\)(P)\"", 
          TraditionalForm], None}, {
         FormBox["\"P\"", TraditionalForm], None}},
      FrameTicks->FrontEndValueCache[{{
          Charting`ScaledTicks[{Log, Exp}], 
          Charting`ScaledFrameTicks[{Log, Exp}]}, {
          Charting`ScaledTicks[{Log, Exp}], 
          Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{94.40598881275588, 
            FormBox[
             
             TemplateBox[{"10", "41"}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {101.31374409173802`, 
            FormBox[
             
             TemplateBox[{"10", "44"}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {108.22149937072015`, 
            FormBox[
             
             TemplateBox[{"10", "47"}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {115.12925464970229`, 
            FormBox[
             
             TemplateBox[{"10", "50"}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {122.03700992868443`, 
            FormBox[
             
             TemplateBox[{"10", "53"}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {87.49823353377374, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {89.80081862676778, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {92.10340371976183, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {96.70857390574992, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {99.01115899874397, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {103.61632918473205`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {105.9189142777261, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {110.52408446371419`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {112.82666955670824`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {117.43183974269633`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {119.73442483569038`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {124.33959502167846`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {126.64218011467251`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {128.94476520766656`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}, {{94.40598881275588, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {101.31374409173802`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {108.22149937072015`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {115.12925464970229`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {122.03700992868443`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {87.49823353377374, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {89.80081862676778, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {92.10340371976183, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {96.70857390574992, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {99.01115899874397, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {103.61632918473205`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {105.9189142777261, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {110.52408446371419`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {112.82666955670824`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {117.43183974269633`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {119.73442483569038`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {124.33959502167846`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {126.64218011467251`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {128.94476520766656`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}}, {{{-64.47238260383328, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "28"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-52.95945713886305, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "23"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-41.44653167389282, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "18"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "13"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-6.907755278982137, 
            FormBox[
             TemplateBox[{"10", 
               RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> 
              SuperscriptBox], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-69.07755278982137, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-66.77496769682732, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-62.16979751083923, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-59.86721241784519, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-50.65687204586901, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-48.35428695287496, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-46.051701859880914`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-43.74911676688687, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-39.14394658089878, 
            FormBox[
             InterpretationBox[
              StyleBox[
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-32.23619130191664, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-20.72326583694641, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-16.11809565095832, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-9.210340371976182, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-4.605170185988091, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}, {{-64.47238260383328, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-52.95945713886305, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-41.44653167389282, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-6.907755278982137, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
             AbsoluteThickness[0.1]}}, {-69.07755278982137, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-66.77496769682732, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-62.16979751083923, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-59.86721241784519, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-50.65687204586901, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-48.35428695287496, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-46.051701859880914`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-43.74911676688687, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-39.14394658089878, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-32.23619130191664, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-20.72326583694641, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-16.11809565095832, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-9.210340371976182, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-4.605170185988091, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
            FormBox[
             InterpretationBox[
              StyleBox[
               
               GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
                Baseline], "CacheGraphics" -> False], 
              Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
             AbsoluteThickness[0.1]}}}}}],
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{},
      PlotRange->{{-69.81510775268326, -4.362672998095008}, {
       90.65302209168148, 126.20202034970964`}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}},
      Ticks->{
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}], {576., -116.80842387373012`}, 
     ImageScaled[{0.5, 0.5}], {360., 222.49223594996212`}]}, {}},
  ContentSelectable->True,
  ImageSize->700,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.506398172714044*^9, 3.506398214796171*^9}, 
   3.506398274577587*^9, 3.507465914354211*^9, 3.5074660817206373`*^9, {
   3.5074666935640783`*^9, 3.507466719264344*^9}, 3.5074668542863207`*^9, 
   3.507466895702227*^9, 3.507467036427464*^9, 3.507469335987212*^9, 
   3.507469742795105*^9, 3.507469879303917*^9, 3.507471877016878*^9, 
   3.507488457434987*^9, 3.507488895764834*^9, 3.507489004230002*^9, 
   3.50748903879808*^9, 3.5074890768131866`*^9, {3.507489218538225*^9, 
   3.507489246062916*^9}, {3.5074892779874363`*^9, 3.5074893156305637`*^9}, {
   3.507490629269641*^9, 3.5074906514020576`*^9}, 3.5078854463590727`*^9, 
   3.507898439407216*^9, {3.507898512499037*^9, 3.507898520769362*^9}, 
   3.50789860114192*^9, 3.507898631428371*^9, 3.507898732076056*^9, 
   3.507898782537018*^9, 3.507898813032524*^9, 3.507898967455138*^9, 
   3.507898999795158*^9, {3.5078990326221943`*^9, 3.507899040067862*^9}, 
   3.5078990782397757`*^9, {3.5079048335891657`*^9, 3.5079048476432056`*^9}, 
   3.50790488591107*^9, 3.5080430805463467`*^9, 3.508043263775219*^9, 
   3.508068088452044*^9, {3.50806812207716*^9, 3.508068166682506*^9}, 
   3.5080932462160797`*^9, {3.50809334926888*^9, 3.508093399629836*^9}, {
   3.50809345846597*^9, 3.508093510198495*^9}, 3.508094471603602*^9, {
   3.508094550035049*^9, 3.50809455975161*^9}, 3.5080946835590153`*^9, 
   3.508094825321748*^9, {3.508094877135522*^9, 3.508094901661343*^9}, 
   3.5080949815169687`*^9, {3.508095062900261*^9, 3.508095085672173*^9}, 
   3.50809514492964*^9, 3.50809517707365*^9, 3.5080954876702633`*^9, 
   3.508095518012974*^9, 3.5081318123166122`*^9, 3.508131853616754*^9, {
   3.50813191622589*^9, 3.508131929534236*^9}, 3.5081319615853767`*^9, {
   3.50813250866715*^9, 3.508132522722493*^9}, 3.508132670692254*^9, 
   3.508133046323765*^9, 3.508133184022957*^9, {3.508133229944853*^9, 
   3.508133285598069*^9}, {3.508133376102284*^9, 3.5081334109014797`*^9}, 
   3.5081335087615967`*^9, 3.508143100014339*^9, 3.508147010125833*^9, 
   3.508147064742033*^9, 3.508147108234956*^9, 3.5084407599633617`*^9, 
   3.508441236625092*^9, 3.511679494988743*^9, 3.5116801838643103`*^9, 
   3.511681533797763*^9, 3.511697331181446*^9, 3.511697523652323*^9, 
   3.511753216682132*^9, 3.511762817536501*^9, {3.511849020391717*^9, 
   3.511849021688819*^9}, 3.511862264576116*^9, {3.511862631653493*^9, 
   3.511862651006648*^9}, 3.511871580526424*^9, 3.5118717414512568`*^9, {
   3.511871971001485*^9, 3.511871976082905*^9}, 3.511873049322076*^9, {
   3.511873193624255*^9, 3.511873201918346*^9}, 3.512050565025716*^9, 
   3.512050731028276*^9, 3.512051658545155*^9, 3.574531962536416*^9, {
   3.574597190377081*^9, 3.5745972222069197`*^9}, 3.5746026620877457`*^9, 
   3.574618192533524*^9, 3.57461930703096*^9, 3.574619529114677*^9, 
   3.574693698538086*^9, 3.5746996547062263`*^9, 3.57469995702582*^9, 
   3.574701947888043*^9, 3.574702598866288*^9, 3.574702685787507*^9, 
   3.5747027440868187`*^9, 3.575039218072836*^9, 3.575126031235382*^9, 
   3.575126494723967*^9, 3.575126762747718*^9, {3.575126898195814*^9, 
   3.5751269239187727`*^9}, 3.5751271334442368`*^9, {3.575127389213726*^9, 
   3.575127399597093*^9}, 3.575127478426585*^9, 3.5751275187449007`*^9, 
   3.575127773470488*^9, 3.575127883347186*^9, 3.5751279534241734`*^9, 
   3.57512842028231*^9, 3.575128553112007*^9, 3.5751286244128513`*^9, 
   3.57512891764081*^9, 3.575129217503706*^9, 3.5751292594615602`*^9, 
   3.5751295775641403`*^9, 3.575129847353528*^9, {3.575129914704268*^9, 
   3.575129933294139*^9}, {3.575129971364073*^9, 3.575130004813834*^9}, {
   3.575130096474292*^9, 3.575130118324519*^9}, 3.575130237254003*^9, {
   3.575131492718769*^9, 3.575131552473627*^9}, {3.575134850303239*^9, 
   3.575134874425036*^9}, 3.575135234845274*^9, 3.575135327074792*^9, 
   3.575135570533388*^9, {3.575135638263072*^9, 3.575135645113545*^9}, 
   3.5751358315745487`*^9, 3.5751364866432657`*^9, 3.575136794187997*^9, 
   3.5751369465637627`*^9, 3.575137105985236*^9, 3.575138022140005*^9, 
   3.5751381208154097`*^9, 3.57513822142412*^9, {3.576234015712408*^9, 
   3.5762340491361732`*^9}, 3.576238775023933*^9, 3.5762392285329657`*^9, 
   3.5762459171328297`*^9, 3.576246016943178*^9, 3.576255817493105*^9, 
   3.5763214527580843`*^9, 3.5763236097487097`*^9, 3.576324783309985*^9, 
   3.576331817954233*^9, 3.576496453824781*^9, 3.576499486641746*^9, 
   3.576499832273342*^9, 3.576500449421287*^9, 3.5765064948609324`*^9, 
   3.576506949766807*^9, 3.576507143678257*^9, 3.576509671521638*^9, 
   3.576510948420846*^9, 3.576511007368883*^9, 3.576511683520665*^9, 
   3.576573602568469*^9, 3.5765896442259607`*^9, 3.5765961337546797`*^9, 
   3.577120181252488*^9, 3.5771208386860313`*^9, 3.577122757907207*^9, 
   3.598552941358604*^9, 3.59862156832378*^9, 3.5987284454591103`*^9, 
   3.603202551197962*^9, 3.603209318847468*^9, 3.603212625453147*^9, 
   3.60347754598116*^9, 3.604304843655177*^9, {3.6061230122523527`*^9, 
   3.6061230288546667`*^9}, 3.606125647594656*^9, 3.6061259509264517`*^9, 
   3.606126026582596*^9, 3.606136801375568*^9, 3.606142708257986*^9, 
   3.606144936171941*^9, 3.606145036120689*^9, 3.6061462691492853`*^9, {
   3.606152440889385*^9, 3.6061524474417*^9}, 3.606153094985407*^9, 
   3.606153143430958*^9, 3.6061534307263517`*^9, 3.606154855647088*^9, 
   3.6061591602505407`*^9, 3.60621283650887*^9, 3.606215673755866*^9, 
   3.606219699334482*^9, 3.606220203938943*^9, {3.606221129569043*^9, 
   3.6062211430018806`*^9}, 3.606476081576372*^9, 3.606506186490571*^9, 
   3.6065688913552027`*^9, 3.6065697310553017`*^9, 3.606586410919545*^9, 
   3.6066648810995407`*^9, 3.606724764872055*^9, 3.6067501363633842`*^9, {
   3.606812959093894*^9, 3.606812963661303*^9}, 3.60707058225924*^9, 
   3.607079344439766*^9, 3.60710926505329*^9, 3.607155997308741*^9, 
   3.6071606757934647`*^9, 3.607182187413907*^9, 3.607255185085224*^9, 
   3.607255971816432*^9, 3.607257192408519*^9, 3.607257682635388*^9, 
   3.6072586087175007`*^9, 3.6072724396461563`*^9, 3.6079453805712633`*^9, 
   3.6079687048514757`*^9, 3.6086595528194103`*^9, 3.60870524055302*^9, 
   3.6204134193836613`*^9, {3.620413562606085*^9, 3.620413614570231*^9}, 
   3.6375875457221746`*^9, 3.637587914812707*^9, {3.6382550885365963`*^9, 
   3.638255100709312*^9}, 3.6382552642736797`*^9, 3.638255450495315*^9, 
   3.638256068349278*^9, 3.63878867104547*^9, 3.638859407107032*^9, 
   3.6388905515232573`*^9, 3.638894823768688*^9, 3.6389578918485203`*^9, 
   3.638958134998569*^9, 3.638960740285734*^9, 3.638968125085499*^9, 
   3.6389696471505737`*^9, 3.639024403518606*^9, 3.639025950003333*^9, 
   3.639027244937302*^9, 3.6390714571252937`*^9, {3.639071577476678*^9, 
   3.639071602026157*^9}, 3.639130102037027*^9, 3.639139188164233*^9, 
   3.639146347838758*^9, {3.63914713675385*^9, 3.639147147024815*^9}, 
   3.6391491998517303`*^9, 3.6391493746894608`*^9, {3.639155128578947*^9, 
   3.639155193824462*^9}, 3.639196533564499*^9, 3.639223069277413*^9, 
   3.639223102274119*^9, 3.639285981784151*^9, 3.639287503774296*^9, 
   3.6392876130181217`*^9, 3.6392950258538446`*^9, 3.6392951051224203`*^9, 
   3.6392968453146963`*^9, 3.639310306507546*^9, {3.639312730338771*^9, 
   3.6393127382939777`*^9}, {3.639328964325296*^9, 3.639328968972146*^9}, 
   3.639479992707861*^9, 3.63948589280252*^9, 3.640583832879415*^9, 
   3.640583906596573*^9, 3.6405839738425083`*^9, 3.640584009796083*^9, 
   3.640584057943528*^9, 3.6405841361848497`*^9, 3.640593485479537*^9, 
   3.6405957796263638`*^9, 3.640595943636209*^9, 3.640595984971442*^9, 
   3.640596080776528*^9, 3.640598291083555*^9, 3.64061053778341*^9, 
   3.6406697666639423`*^9, 3.64067173847805*^9, 3.640673124880146*^9, 
   3.640680647651997*^9, 3.640683970340222*^9, {3.642283332361107*^9, 
   3.642283339895561*^9}, 3.6502649585486507`*^9, 3.650272119228323*^9, 
   3.650783602366273*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"POLY n=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["POLY n=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.640595985396308*^9, 3.6405960812621727`*^9, 3.640598291524981*^9, 
   3.640610537785458*^9, 3.640669766664836*^9, 3.640671738987506*^9, 
   3.640673124881456*^9, 3.640680647653122*^9, 3.6406839706563263`*^9, {
   3.642283332739202*^9, 3.6422833399169817`*^9}, 3.6502649590086193`*^9, 
   3.650272119634007*^9, 3.650783602585297*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.012744276653315255`", ",", "0.015810964992636387`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.506398172714044*^9, 3.506398214796171*^9}, 
   3.506398274577587*^9, 3.507465914354211*^9, 3.5074660817206373`*^9, {
   3.5074666935640783`*^9, 3.507466719264344*^9}, 3.5074668542863207`*^9, 
   3.507466895702227*^9, 3.507467036427464*^9, 3.507469335987212*^9, 
   3.507469742795105*^9, 3.507469879303917*^9, 3.507471877016878*^9, 
   3.507488457434987*^9, 3.507488895764834*^9, 3.507489004230002*^9, 
   3.50748903879808*^9, 3.5074890768131866`*^9, {3.507489218538225*^9, 
   3.507489246062916*^9}, {3.5074892779874363`*^9, 3.5074893156305637`*^9}, {
   3.507490629269641*^9, 3.5074906514020576`*^9}, 3.5078854463590727`*^9, 
   3.507898439407216*^9, {3.507898512499037*^9, 3.507898520769362*^9}, 
   3.50789860114192*^9, 3.507898631428371*^9, 3.507898732076056*^9, 
   3.507898782537018*^9, 3.507898813032524*^9, 3.507898967455138*^9, 
   3.507898999795158*^9, {3.5078990326221943`*^9, 3.507899040067862*^9}, 
   3.5078990782397757`*^9, {3.5079048335891657`*^9, 3.5079048476432056`*^9}, 
   3.50790488591107*^9, 3.5080430805463467`*^9, 3.508043263775219*^9, 
   3.508068088452044*^9, {3.50806812207716*^9, 3.508068166682506*^9}, 
   3.5080932462160797`*^9, {3.50809334926888*^9, 3.508093399629836*^9}, {
   3.50809345846597*^9, 3.508093510198495*^9}, 3.508094471603602*^9, {
   3.508094550035049*^9, 3.50809455975161*^9}, 3.5080946835590153`*^9, 
   3.508094825321748*^9, {3.508094877135522*^9, 3.508094901661343*^9}, 
   3.5080949815169687`*^9, {3.508095062900261*^9, 3.508095085672173*^9}, 
   3.50809514492964*^9, 3.50809517707365*^9, 3.5080954876702633`*^9, 
   3.508095518012974*^9, 3.5081318123166122`*^9, 3.508131853616754*^9, {
   3.50813191622589*^9, 3.508131929534236*^9}, 3.5081319615853767`*^9, {
   3.50813250866715*^9, 3.508132522722493*^9}, 3.508132670692254*^9, 
   3.508133046323765*^9, 3.508133184022957*^9, {3.508133229944853*^9, 
   3.508133285598069*^9}, {3.508133376102284*^9, 3.5081334109014797`*^9}, 
   3.5081335087615967`*^9, 3.508143100014339*^9, 3.508147010125833*^9, 
   3.508147064742033*^9, 3.508147108234956*^9, 3.5084407599633617`*^9, 
   3.508441236625092*^9, 3.511679494988743*^9, 3.5116801838643103`*^9, 
   3.511681533797763*^9, 3.511697331181446*^9, 3.511697523652323*^9, 
   3.511753216682132*^9, 3.511762817536501*^9, {3.511849020391717*^9, 
   3.511849021688819*^9}, 3.511862264576116*^9, {3.511862631653493*^9, 
   3.511862651006648*^9}, 3.511871580526424*^9, 3.5118717414512568`*^9, {
   3.511871971001485*^9, 3.511871976082905*^9}, 3.511873049322076*^9, {
   3.511873193624255*^9, 3.511873201918346*^9}, 3.512050565025716*^9, 
   3.512050731028276*^9, 3.512051658545155*^9, 3.574531962536416*^9, {
   3.574597190377081*^9, 3.5745972222069197`*^9}, 3.5746026620877457`*^9, 
   3.574618192533524*^9, 3.57461930703096*^9, 3.574619529114677*^9, 
   3.574693698538086*^9, 3.5746996547062263`*^9, 3.57469995702582*^9, 
   3.574701947888043*^9, 3.574702598866288*^9, 3.574702685787507*^9, 
   3.5747027440868187`*^9, 3.575039218072836*^9, 3.575126031235382*^9, 
   3.575126494723967*^9, 3.575126762747718*^9, {3.575126898195814*^9, 
   3.5751269239187727`*^9}, 3.5751271334442368`*^9, {3.575127389213726*^9, 
   3.575127399597093*^9}, 3.575127478426585*^9, 3.5751275187449007`*^9, 
   3.575127773470488*^9, 3.575127883347186*^9, 3.5751279534241734`*^9, 
   3.57512842028231*^9, 3.575128553112007*^9, 3.5751286244128513`*^9, 
   3.57512891764081*^9, 3.575129217503706*^9, 3.5751292594615602`*^9, 
   3.5751295775641403`*^9, 3.575129847353528*^9, {3.575129914704268*^9, 
   3.575129933294139*^9}, {3.575129971364073*^9, 3.575130004813834*^9}, {
   3.575130096474292*^9, 3.575130118324519*^9}, 3.575130237254003*^9, {
   3.575131492718769*^9, 3.575131552473627*^9}, {3.575134850303239*^9, 
   3.575134874425036*^9}, 3.575135234845274*^9, 3.575135327074792*^9, 
   3.575135570533388*^9, {3.575135638263072*^9, 3.575135645113545*^9}, 
   3.5751358315745487`*^9, 3.5751364866432657`*^9, 3.575136794187997*^9, 
   3.5751369465637627`*^9, 3.575137105985236*^9, 3.575138022140005*^9, 
   3.5751381208154097`*^9, 3.57513822142412*^9, {3.576234015712408*^9, 
   3.5762340491361732`*^9}, 3.576238775023933*^9, 3.5762392285329657`*^9, 
   3.5762459171328297`*^9, 3.576246016943178*^9, 3.576255817493105*^9, 
   3.5763214527580843`*^9, 3.5763236097487097`*^9, 3.576324783309985*^9, 
   3.576331817954233*^9, 3.576496453824781*^9, 3.576499486641746*^9, 
   3.576499832273342*^9, 3.576500449421287*^9, 3.5765064948609324`*^9, 
   3.576506949766807*^9, 3.576507143678257*^9, 3.576509671521638*^9, 
   3.576510948420846*^9, 3.576511007368883*^9, 3.576511683520665*^9, 
   3.576573602568469*^9, 3.5765896442259607`*^9, 3.5765961337546797`*^9, 
   3.577120181252488*^9, 3.5771208386860313`*^9, 3.577122757907207*^9, 
   3.598552941358604*^9, 3.59862156832378*^9, 3.5987284454591103`*^9, 
   3.603202551197962*^9, 3.603209318847468*^9, 3.603212625453147*^9, 
   3.60347754598116*^9, 3.604304843655177*^9, {3.6061230122523527`*^9, 
   3.6061230288546667`*^9}, 3.606125647594656*^9, 3.6061259509264517`*^9, 
   3.606126026582596*^9, 3.606136801375568*^9, 3.606142708257986*^9, 
   3.606144936171941*^9, 3.606145036120689*^9, 3.6061462691492853`*^9, {
   3.606152440889385*^9, 3.6061524474417*^9}, 3.606153094985407*^9, 
   3.606153143430958*^9, 3.6061534307263517`*^9, 3.606154855647088*^9, 
   3.6061591602505407`*^9, 3.60621283650887*^9, 3.606215673755866*^9, 
   3.606219699334482*^9, 3.606220203938943*^9, {3.606221129569043*^9, 
   3.6062211430018806`*^9}, 3.606476081576372*^9, 3.606506186490571*^9, 
   3.6065688913552027`*^9, 3.6065697310553017`*^9, 3.606586410919545*^9, 
   3.6066648810995407`*^9, 3.606724764872055*^9, 3.6067501363633842`*^9, {
   3.606812959093894*^9, 3.606812963661303*^9}, 3.60707058225924*^9, 
   3.607079344439766*^9, 3.60710926505329*^9, 3.607155997308741*^9, 
   3.6071606757934647`*^9, 3.607182187413907*^9, 3.607255185085224*^9, 
   3.607255971816432*^9, 3.607257192408519*^9, 3.607257682635388*^9, 
   3.6072586087175007`*^9, 3.6072724396461563`*^9, 3.6079453805712633`*^9, 
   3.6079687048514757`*^9, 3.6086595528194103`*^9, 3.60870524055302*^9, 
   3.6204134193836613`*^9, {3.620413562606085*^9, 3.620413614570231*^9}, 
   3.6375875457221746`*^9, 3.637587914812707*^9, {3.6382550885365963`*^9, 
   3.638255100709312*^9}, 3.6382552642736797`*^9, 3.638255450495315*^9, 
   3.638256068349278*^9, 3.63878867104547*^9, 3.638859407107032*^9, 
   3.6388905515232573`*^9, 3.638894823768688*^9, 3.6389578918485203`*^9, 
   3.638958134998569*^9, 3.638960740285734*^9, 3.638968125085499*^9, 
   3.6389696471505737`*^9, 3.639024403518606*^9, 3.639025950003333*^9, 
   3.639027244937302*^9, 3.6390714571252937`*^9, {3.639071577476678*^9, 
   3.639071602026157*^9}, 3.639130102037027*^9, 3.639139188164233*^9, 
   3.639146347838758*^9, {3.63914713675385*^9, 3.639147147024815*^9}, 
   3.6391491998517303`*^9, 3.6391493746894608`*^9, {3.639155128578947*^9, 
   3.639155193824462*^9}, 3.639196533564499*^9, 3.639223069277413*^9, 
   3.639223102274119*^9, 3.639285981784151*^9, 3.639287503774296*^9, 
   3.6392876130181217`*^9, 3.6392950258538446`*^9, 3.6392951051224203`*^9, 
   3.6392968453146963`*^9, 3.639310306507546*^9, {3.639312730338771*^9, 
   3.6393127382939777`*^9}, {3.639328964325296*^9, 3.639328968972146*^9}, 
   3.639479992707861*^9, 3.63948589280252*^9, 3.640583832879415*^9, 
   3.640583906596573*^9, 3.6405839738425083`*^9, 3.640584009796083*^9, 
   3.640584057943528*^9, 3.6405841361848497`*^9, 3.640593485479537*^9, 
   3.6405957796263638`*^9, 3.640595943636209*^9, 3.640595984971442*^9, 
   3.640596080776528*^9, 3.640598291083555*^9, 3.64061053778341*^9, 
   3.6406697666639423`*^9, 3.64067173847805*^9, 3.640673124880146*^9, 
   3.640680647651997*^9, 3.640683970340222*^9, {3.642283332361107*^9, 
   3.642283339895561*^9}, 3.6502649585486507`*^9, 3.650272119228323*^9, 
   3.650783602586381*^9}],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"1000", " ", 
   SqrtBox["5"]}]]], "Output",
 CellChangeTimes->{{3.506398172714044*^9, 3.506398214796171*^9}, 
   3.506398274577587*^9, 3.507465914354211*^9, 3.5074660817206373`*^9, {
   3.5074666935640783`*^9, 3.507466719264344*^9}, 3.5074668542863207`*^9, 
   3.507466895702227*^9, 3.507467036427464*^9, 3.507469335987212*^9, 
   3.507469742795105*^9, 3.507469879303917*^9, 3.507471877016878*^9, 
   3.507488457434987*^9, 3.507488895764834*^9, 3.507489004230002*^9, 
   3.50748903879808*^9, 3.5074890768131866`*^9, {3.507489218538225*^9, 
   3.507489246062916*^9}, {3.5074892779874363`*^9, 3.5074893156305637`*^9}, {
   3.507490629269641*^9, 3.5074906514020576`*^9}, 3.5078854463590727`*^9, 
   3.507898439407216*^9, {3.507898512499037*^9, 3.507898520769362*^9}, 
   3.50789860114192*^9, 3.507898631428371*^9, 3.507898732076056*^9, 
   3.507898782537018*^9, 3.507898813032524*^9, 3.507898967455138*^9, 
   3.507898999795158*^9, {3.5078990326221943`*^9, 3.507899040067862*^9}, 
   3.5078990782397757`*^9, {3.5079048335891657`*^9, 3.5079048476432056`*^9}, 
   3.50790488591107*^9, 3.5080430805463467`*^9, 3.508043263775219*^9, 
   3.508068088452044*^9, {3.50806812207716*^9, 3.508068166682506*^9}, 
   3.5080932462160797`*^9, {3.50809334926888*^9, 3.508093399629836*^9}, {
   3.50809345846597*^9, 3.508093510198495*^9}, 3.508094471603602*^9, {
   3.508094550035049*^9, 3.50809455975161*^9}, 3.5080946835590153`*^9, 
   3.508094825321748*^9, {3.508094877135522*^9, 3.508094901661343*^9}, 
   3.5080949815169687`*^9, {3.508095062900261*^9, 3.508095085672173*^9}, 
   3.50809514492964*^9, 3.50809517707365*^9, 3.5080954876702633`*^9, 
   3.508095518012974*^9, 3.5081318123166122`*^9, 3.508131853616754*^9, {
   3.50813191622589*^9, 3.508131929534236*^9}, 3.5081319615853767`*^9, {
   3.50813250866715*^9, 3.508132522722493*^9}, 3.508132670692254*^9, 
   3.508133046323765*^9, 3.508133184022957*^9, {3.508133229944853*^9, 
   3.508133285598069*^9}, {3.508133376102284*^9, 3.5081334109014797`*^9}, 
   3.5081335087615967`*^9, 3.508143100014339*^9, 3.508147010125833*^9, 
   3.508147064742033*^9, 3.508147108234956*^9, 3.5084407599633617`*^9, 
   3.508441236625092*^9, 3.511679494988743*^9, 3.5116801838643103`*^9, 
   3.511681533797763*^9, 3.511697331181446*^9, 3.511697523652323*^9, 
   3.511753216682132*^9, 3.511762817536501*^9, {3.511849020391717*^9, 
   3.511849021688819*^9}, 3.511862264576116*^9, {3.511862631653493*^9, 
   3.511862651006648*^9}, 3.511871580526424*^9, 3.5118717414512568`*^9, {
   3.511871971001485*^9, 3.511871976082905*^9}, 3.511873049322076*^9, {
   3.511873193624255*^9, 3.511873201918346*^9}, 3.512050565025716*^9, 
   3.512050731028276*^9, 3.512051658545155*^9, 3.574531962536416*^9, {
   3.574597190377081*^9, 3.5745972222069197`*^9}, 3.5746026620877457`*^9, 
   3.574618192533524*^9, 3.57461930703096*^9, 3.574619529114677*^9, 
   3.574693698538086*^9, 3.5746996547062263`*^9, 3.57469995702582*^9, 
   3.574701947888043*^9, 3.574702598866288*^9, 3.574702685787507*^9, 
   3.5747027440868187`*^9, 3.575039218072836*^9, 3.575126031235382*^9, 
   3.575126494723967*^9, 3.575126762747718*^9, {3.575126898195814*^9, 
   3.5751269239187727`*^9}, 3.5751271334442368`*^9, {3.575127389213726*^9, 
   3.575127399597093*^9}, 3.575127478426585*^9, 3.5751275187449007`*^9, 
   3.575127773470488*^9, 3.575127883347186*^9, 3.5751279534241734`*^9, 
   3.57512842028231*^9, 3.575128553112007*^9, 3.5751286244128513`*^9, 
   3.57512891764081*^9, 3.575129217503706*^9, 3.5751292594615602`*^9, 
   3.5751295775641403`*^9, 3.575129847353528*^9, {3.575129914704268*^9, 
   3.575129933294139*^9}, {3.575129971364073*^9, 3.575130004813834*^9}, {
   3.575130096474292*^9, 3.575130118324519*^9}, 3.575130237254003*^9, {
   3.575131492718769*^9, 3.575131552473627*^9}, {3.575134850303239*^9, 
   3.575134874425036*^9}, 3.575135234845274*^9, 3.575135327074792*^9, 
   3.575135570533388*^9, {3.575135638263072*^9, 3.575135645113545*^9}, 
   3.5751358315745487`*^9, 3.5751364866432657`*^9, 3.575136794187997*^9, 
   3.5751369465637627`*^9, 3.575137105985236*^9, 3.575138022140005*^9, 
   3.5751381208154097`*^9, 3.57513822142412*^9, {3.576234015712408*^9, 
   3.5762340491361732`*^9}, 3.576238775023933*^9, 3.5762392285329657`*^9, 
   3.5762459171328297`*^9, 3.576246016943178*^9, 3.576255817493105*^9, 
   3.5763214527580843`*^9, 3.5763236097487097`*^9, 3.576324783309985*^9, 
   3.576331817954233*^9, 3.576496453824781*^9, 3.576499486641746*^9, 
   3.576499832273342*^9, 3.576500449421287*^9, 3.5765064948609324`*^9, 
   3.576506949766807*^9, 3.576507143678257*^9, 3.576509671521638*^9, 
   3.576510948420846*^9, 3.576511007368883*^9, 3.576511683520665*^9, 
   3.576573602568469*^9, 3.5765896442259607`*^9, 3.5765961337546797`*^9, 
   3.577120181252488*^9, 3.5771208386860313`*^9, 3.577122757907207*^9, 
   3.598552941358604*^9, 3.59862156832378*^9, 3.5987284454591103`*^9, 
   3.603202551197962*^9, 3.603209318847468*^9, 3.603212625453147*^9, 
   3.60347754598116*^9, 3.604304843655177*^9, {3.6061230122523527`*^9, 
   3.6061230288546667`*^9}, 3.606125647594656*^9, 3.6061259509264517`*^9, 
   3.606126026582596*^9, 3.606136801375568*^9, 3.606142708257986*^9, 
   3.606144936171941*^9, 3.606145036120689*^9, 3.6061462691492853`*^9, {
   3.606152440889385*^9, 3.6061524474417*^9}, 3.606153094985407*^9, 
   3.606153143430958*^9, 3.6061534307263517`*^9, 3.606154855647088*^9, 
   3.6061591602505407`*^9, 3.60621283650887*^9, 3.606215673755866*^9, 
   3.606219699334482*^9, 3.606220203938943*^9, {3.606221129569043*^9, 
   3.6062211430018806`*^9}, 3.606476081576372*^9, 3.606506186490571*^9, 
   3.6065688913552027`*^9, 3.6065697310553017`*^9, 3.606586410919545*^9, 
   3.6066648810995407`*^9, 3.606724764872055*^9, 3.6067501363633842`*^9, {
   3.606812959093894*^9, 3.606812963661303*^9}, 3.60707058225924*^9, 
   3.607079344439766*^9, 3.60710926505329*^9, 3.607155997308741*^9, 
   3.6071606757934647`*^9, 3.607182187413907*^9, 3.607255185085224*^9, 
   3.607255971816432*^9, 3.607257192408519*^9, 3.607257682635388*^9, 
   3.6072586087175007`*^9, 3.6072724396461563`*^9, 3.6079453805712633`*^9, 
   3.6079687048514757`*^9, 3.6086595528194103`*^9, 3.60870524055302*^9, 
   3.6204134193836613`*^9, {3.620413562606085*^9, 3.620413614570231*^9}, 
   3.6375875457221746`*^9, 3.637587914812707*^9, {3.6382550885365963`*^9, 
   3.638255100709312*^9}, 3.6382552642736797`*^9, 3.638255450495315*^9, 
   3.638256068349278*^9, 3.63878867104547*^9, 3.638859407107032*^9, 
   3.6388905515232573`*^9, 3.638894823768688*^9, 3.6389578918485203`*^9, 
   3.638958134998569*^9, 3.638960740285734*^9, 3.638968125085499*^9, 
   3.6389696471505737`*^9, 3.639024403518606*^9, 3.639025950003333*^9, 
   3.639027244937302*^9, 3.6390714571252937`*^9, {3.639071577476678*^9, 
   3.639071602026157*^9}, 3.639130102037027*^9, 3.639139188164233*^9, 
   3.639146347838758*^9, {3.63914713675385*^9, 3.639147147024815*^9}, 
   3.6391491998517303`*^9, 3.6391493746894608`*^9, {3.639155128578947*^9, 
   3.639155193824462*^9}, 3.639196533564499*^9, 3.639223069277413*^9, 
   3.639223102274119*^9, 3.639285981784151*^9, 3.639287503774296*^9, 
   3.6392876130181217`*^9, 3.6392950258538446`*^9, 3.6392951051224203`*^9, 
   3.6392968453146963`*^9, 3.639310306507546*^9, {3.639312730338771*^9, 
   3.6393127382939777`*^9}, {3.639328964325296*^9, 3.639328968972146*^9}, 
   3.639479992707861*^9, 3.63948589280252*^9, 3.640583832879415*^9, 
   3.640583906596573*^9, 3.6405839738425083`*^9, 3.640584009796083*^9, 
   3.640584057943528*^9, 3.6405841361848497`*^9, 3.640593485479537*^9, 
   3.6405957796263638`*^9, 3.640595943636209*^9, 3.640595984971442*^9, 
   3.640596080776528*^9, 3.640598291083555*^9, 3.64061053778341*^9, 
   3.6406697666639423`*^9, 3.64067173847805*^9, 3.640673124880146*^9, 
   3.640680647651997*^9, 3.640683970340222*^9, {3.642283332361107*^9, 
   3.642283339895561*^9}, 3.6502649585486507`*^9, 3.650272119228323*^9, 
   3.650783602587083*^9}],

Cell[BoxData["2.3149914275040113`*^54"], "Output",
 CellChangeTimes->{{3.506398172714044*^9, 3.506398214796171*^9}, 
   3.506398274577587*^9, 3.507465914354211*^9, 3.5074660817206373`*^9, {
   3.5074666935640783`*^9, 3.507466719264344*^9}, 3.5074668542863207`*^9, 
   3.507466895702227*^9, 3.507467036427464*^9, 3.507469335987212*^9, 
   3.507469742795105*^9, 3.507469879303917*^9, 3.507471877016878*^9, 
   3.507488457434987*^9, 3.507488895764834*^9, 3.507489004230002*^9, 
   3.50748903879808*^9, 3.5074890768131866`*^9, {3.507489218538225*^9, 
   3.507489246062916*^9}, {3.5074892779874363`*^9, 3.5074893156305637`*^9}, {
   3.507490629269641*^9, 3.5074906514020576`*^9}, 3.5078854463590727`*^9, 
   3.507898439407216*^9, {3.507898512499037*^9, 3.507898520769362*^9}, 
   3.50789860114192*^9, 3.507898631428371*^9, 3.507898732076056*^9, 
   3.507898782537018*^9, 3.507898813032524*^9, 3.507898967455138*^9, 
   3.507898999795158*^9, {3.5078990326221943`*^9, 3.507899040067862*^9}, 
   3.5078990782397757`*^9, {3.5079048335891657`*^9, 3.5079048476432056`*^9}, 
   3.50790488591107*^9, 3.5080430805463467`*^9, 3.508043263775219*^9, 
   3.508068088452044*^9, {3.50806812207716*^9, 3.508068166682506*^9}, 
   3.5080932462160797`*^9, {3.50809334926888*^9, 3.508093399629836*^9}, {
   3.50809345846597*^9, 3.508093510198495*^9}, 3.508094471603602*^9, {
   3.508094550035049*^9, 3.50809455975161*^9}, 3.5080946835590153`*^9, 
   3.508094825321748*^9, {3.508094877135522*^9, 3.508094901661343*^9}, 
   3.5080949815169687`*^9, {3.508095062900261*^9, 3.508095085672173*^9}, 
   3.50809514492964*^9, 3.50809517707365*^9, 3.5080954876702633`*^9, 
   3.508095518012974*^9, 3.5081318123166122`*^9, 3.508131853616754*^9, {
   3.50813191622589*^9, 3.508131929534236*^9}, 3.5081319615853767`*^9, {
   3.50813250866715*^9, 3.508132522722493*^9}, 3.508132670692254*^9, 
   3.508133046323765*^9, 3.508133184022957*^9, {3.508133229944853*^9, 
   3.508133285598069*^9}, {3.508133376102284*^9, 3.5081334109014797`*^9}, 
   3.5081335087615967`*^9, 3.508143100014339*^9, 3.508147010125833*^9, 
   3.508147064742033*^9, 3.508147108234956*^9, 3.5084407599633617`*^9, 
   3.508441236625092*^9, 3.511679494988743*^9, 3.5116801838643103`*^9, 
   3.511681533797763*^9, 3.511697331181446*^9, 3.511697523652323*^9, 
   3.511753216682132*^9, 3.511762817536501*^9, {3.511849020391717*^9, 
   3.511849021688819*^9}, 3.511862264576116*^9, {3.511862631653493*^9, 
   3.511862651006648*^9}, 3.511871580526424*^9, 3.5118717414512568`*^9, {
   3.511871971001485*^9, 3.511871976082905*^9}, 3.511873049322076*^9, {
   3.511873193624255*^9, 3.511873201918346*^9}, 3.512050565025716*^9, 
   3.512050731028276*^9, 3.512051658545155*^9, 3.574531962536416*^9, {
   3.574597190377081*^9, 3.5745972222069197`*^9}, 3.5746026620877457`*^9, 
   3.574618192533524*^9, 3.57461930703096*^9, 3.574619529114677*^9, 
   3.574693698538086*^9, 3.5746996547062263`*^9, 3.57469995702582*^9, 
   3.574701947888043*^9, 3.574702598866288*^9, 3.574702685787507*^9, 
   3.5747027440868187`*^9, 3.575039218072836*^9, 3.575126031235382*^9, 
   3.575126494723967*^9, 3.575126762747718*^9, {3.575126898195814*^9, 
   3.5751269239187727`*^9}, 3.5751271334442368`*^9, {3.575127389213726*^9, 
   3.575127399597093*^9}, 3.575127478426585*^9, 3.5751275187449007`*^9, 
   3.575127773470488*^9, 3.575127883347186*^9, 3.5751279534241734`*^9, 
   3.57512842028231*^9, 3.575128553112007*^9, 3.5751286244128513`*^9, 
   3.57512891764081*^9, 3.575129217503706*^9, 3.5751292594615602`*^9, 
   3.5751295775641403`*^9, 3.575129847353528*^9, {3.575129914704268*^9, 
   3.575129933294139*^9}, {3.575129971364073*^9, 3.575130004813834*^9}, {
   3.575130096474292*^9, 3.575130118324519*^9}, 3.575130237254003*^9, {
   3.575131492718769*^9, 3.575131552473627*^9}, {3.575134850303239*^9, 
   3.575134874425036*^9}, 3.575135234845274*^9, 3.575135327074792*^9, 
   3.575135570533388*^9, {3.575135638263072*^9, 3.575135645113545*^9}, 
   3.5751358315745487`*^9, 3.5751364866432657`*^9, 3.575136794187997*^9, 
   3.5751369465637627`*^9, 3.575137105985236*^9, 3.575138022140005*^9, 
   3.5751381208154097`*^9, 3.57513822142412*^9, {3.576234015712408*^9, 
   3.5762340491361732`*^9}, 3.576238775023933*^9, 3.5762392285329657`*^9, 
   3.5762459171328297`*^9, 3.576246016943178*^9, 3.576255817493105*^9, 
   3.5763214527580843`*^9, 3.5763236097487097`*^9, 3.576324783309985*^9, 
   3.576331817954233*^9, 3.576496453824781*^9, 3.576499486641746*^9, 
   3.576499832273342*^9, 3.576500449421287*^9, 3.5765064948609324`*^9, 
   3.576506949766807*^9, 3.576507143678257*^9, 3.576509671521638*^9, 
   3.576510948420846*^9, 3.576511007368883*^9, 3.576511683520665*^9, 
   3.576573602568469*^9, 3.5765896442259607`*^9, 3.5765961337546797`*^9, 
   3.577120181252488*^9, 3.5771208386860313`*^9, 3.577122757907207*^9, 
   3.598552941358604*^9, 3.59862156832378*^9, 3.5987284454591103`*^9, 
   3.603202551197962*^9, 3.603209318847468*^9, 3.603212625453147*^9, 
   3.60347754598116*^9, 3.604304843655177*^9, {3.6061230122523527`*^9, 
   3.6061230288546667`*^9}, 3.606125647594656*^9, 3.6061259509264517`*^9, 
   3.606126026582596*^9, 3.606136801375568*^9, 3.606142708257986*^9, 
   3.606144936171941*^9, 3.606145036120689*^9, 3.6061462691492853`*^9, {
   3.606152440889385*^9, 3.6061524474417*^9}, 3.606153094985407*^9, 
   3.606153143430958*^9, 3.6061534307263517`*^9, 3.606154855647088*^9, 
   3.6061591602505407`*^9, 3.60621283650887*^9, 3.606215673755866*^9, 
   3.606219699334482*^9, 3.606220203938943*^9, {3.606221129569043*^9, 
   3.6062211430018806`*^9}, 3.606476081576372*^9, 3.606506186490571*^9, 
   3.6065688913552027`*^9, 3.6065697310553017`*^9, 3.606586410919545*^9, 
   3.6066648810995407`*^9, 3.606724764872055*^9, 3.6067501363633842`*^9, {
   3.606812959093894*^9, 3.606812963661303*^9}, 3.60707058225924*^9, 
   3.607079344439766*^9, 3.60710926505329*^9, 3.607155997308741*^9, 
   3.6071606757934647`*^9, 3.607182187413907*^9, 3.607255185085224*^9, 
   3.607255971816432*^9, 3.607257192408519*^9, 3.607257682635388*^9, 
   3.6072586087175007`*^9, 3.6072724396461563`*^9, 3.6079453805712633`*^9, 
   3.6079687048514757`*^9, 3.6086595528194103`*^9, 3.60870524055302*^9, 
   3.6204134193836613`*^9, {3.620413562606085*^9, 3.620413614570231*^9}, 
   3.6375875457221746`*^9, 3.637587914812707*^9, {3.6382550885365963`*^9, 
   3.638255100709312*^9}, 3.6382552642736797`*^9, 3.638255450495315*^9, 
   3.638256068349278*^9, 3.63878867104547*^9, 3.638859407107032*^9, 
   3.6388905515232573`*^9, 3.638894823768688*^9, 3.6389578918485203`*^9, 
   3.638958134998569*^9, 3.638960740285734*^9, 3.638968125085499*^9, 
   3.6389696471505737`*^9, 3.639024403518606*^9, 3.639025950003333*^9, 
   3.639027244937302*^9, 3.6390714571252937`*^9, {3.639071577476678*^9, 
   3.639071602026157*^9}, 3.639130102037027*^9, 3.639139188164233*^9, 
   3.639146347838758*^9, {3.63914713675385*^9, 3.639147147024815*^9}, 
   3.6391491998517303`*^9, 3.6391493746894608`*^9, {3.639155128578947*^9, 
   3.639155193824462*^9}, 3.639196533564499*^9, 3.639223069277413*^9, 
   3.639223102274119*^9, 3.639285981784151*^9, 3.639287503774296*^9, 
   3.6392876130181217`*^9, 3.6392950258538446`*^9, 3.6392951051224203`*^9, 
   3.6392968453146963`*^9, 3.639310306507546*^9, {3.639312730338771*^9, 
   3.6393127382939777`*^9}, {3.639328964325296*^9, 3.639328968972146*^9}, 
   3.639479992707861*^9, 3.63948589280252*^9, 3.640583832879415*^9, 
   3.640583906596573*^9, 3.6405839738425083`*^9, 3.640584009796083*^9, 
   3.640584057943528*^9, 3.6405841361848497`*^9, 3.640593485479537*^9, 
   3.6405957796263638`*^9, 3.640595943636209*^9, 3.640595984971442*^9, 
   3.640596080776528*^9, 3.640598291083555*^9, 3.64061053778341*^9, 
   3.6406697666639423`*^9, 3.64067173847805*^9, 3.640673124880146*^9, 
   3.640680647651997*^9, 3.640683970340222*^9, {3.642283332361107*^9, 
   3.642283339895561*^9}, 3.6502649585486507`*^9, 3.650272119228323*^9, 
   3.6507836025877657`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrator", "Subsubsection",
 CellChangeTimes->{{3.6382436844231653`*^9, 3.638243687732521*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"INT", "[", 
    RowBox[{
    "Pc0_", ",", "L0_", ",", "\[Nu]c0_", ",", "\[Omega]1c0_", ",", "alphaE_", 
     ",", "alphaM_", ",", "Rs0_", ",", "EPS_", ",", "AG_", ",", "PG_", ",", 
     "BINDING_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ruleP", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AccuracyGoal", "\[Rule]", "AG"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "PG"}], ",", 
        RowBox[{"MaxSteps", "\[Rule]", 
         RowBox[{"5", " ", 
          SuperscriptBox["10", "5"]}]}], ",", 
        RowBox[{"MaxStepSize", "\[Rule]", "Automatic"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rc", "=", "EPS"}], ";", "\[IndentingNewLine]", 
     RowBox[{"L00", "=", "L0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Pc00", "=", "Pc0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
     RowBox[{"param", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Kappa]", "\[Rule]", 
         RowBox[{"4", "\[Pi]"}]}], ",", 
        RowBox[{"L", "\[Rule]", "L0"}], ",", 
        RowBox[{
         RowBox[{"Pc", "[", "0", "]"}], "\[Rule]", "Pc0"}], ",", 
        RowBox[{
         RowBox[{"\[Nu]c", "[", "0", "]"}], "\[Rule]", "\[Nu]c0"}], ",", 
        RowBox[{
         RowBox[{"\[Omega]1c", "[", "0", "]"}], "\[Rule]", "\[Omega]1c0"}], 
        ",", 
        RowBox[{
         RowBox[{"yP0c", "[", "0", "]"}], "\[Rule]", "alphaE"}], ",", 
        RowBox[{
         RowBox[{"yA0c", "[", "0", "]"}], "\[Rule]", "alphaM"}], ",", 
        RowBox[{
         RowBox[{"\[Psi]c", "[", "0", "]"}], "\[Rule]", "1"}], ",", 
        RowBox[{
         RowBox[{"\[Rho]P", "[", "x_", "]"}], "\[Rule]", 
         RowBox[{"rhoP", "[", "x", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]P", "'"}], "[", "x_", "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"rhoP", "'"}], "[", "x", "]"}]}], ",", 
        RowBox[{"CC", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{"r", ",", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              RowBox[{"rhoP", "'"}], "[", 
              RowBox[{"P", "[", "r", "]"}], "]"}]]]}], "]"}]}]}], "}"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Series", " ", "at", " ", "the", " ", "center", " ", "to", " ", 
       "construct", " ", "the", " ", "BCs"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"RULEc", "=", 
      RowBox[{"Get", "[", "\"\<rulec.m\>\"", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Mg", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mc", "[", "i", "]"}], 
         SuperscriptBox["r", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3", ",", "5"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Nu]g", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]c", "[", "i", "]"}], 
         SuperscriptBox["r", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Pg", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Pc", "[", "i", "]"}], 
         SuperscriptBox["r", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Omega]1g", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Omega]1c", "[", "i", "]"}], 
         SuperscriptBox["r", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "****)"}], "\[IndentingNewLine]", 
     RowBox[{"yP0g", "=", 
      RowBox[{
       SuperscriptBox["r", "L"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yP0c", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"yA0g", "=", 
      RowBox[{
       SuperscriptBox["r", 
        RowBox[{"L", "+", "1"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yA0c", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Psi]g", "=", 
      RowBox[{
       SuperscriptBox["r", 
        RowBox[{"L", "+", "1"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]c", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Boundary", " ", "conditions", " ", "at", " ", "r"}], "=", 
       RowBox[{"0", " ", "for", " ", "the", " ", "integration"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"BCs", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", "rc", "]"}], "\[Equal]", "Mg"}], ",", 
         RowBox[{
          RowBox[{"\[Nu]", "[", "rc", "]"}], "\[Equal]", "\[Nu]g"}], ",", 
         RowBox[{
          RowBox[{"P", "[", "rc", "]"}], "\[Equal]", "Pg"}], ",", 
         RowBox[{
          RowBox[{"\[Omega]1", "[", "rc", "]"}], "\[Equal]", "\[Omega]1g"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]1", "'"}], "[", "rc", "]"}], "\[Equal]", 
          RowBox[{"D", "[", 
           RowBox[{"\[Omega]1g", ",", "r"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"yP0", "[", "rc", "]"}], "\[Equal]", "yP0g"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"yP0", "'"}], "[", "rc", "]"}], "\[Equal]", 
          RowBox[{"D", "[", 
           RowBox[{"yP0g", ",", "r"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"yA0", "[", "rc", "]"}], "\[Equal]", "yA0g"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"yA0", "'"}], "[", "rc", "]"}], "\[Equal]", 
          RowBox[{"D", "[", 
           RowBox[{"yA0g", ",", "r"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"\[Psi]", "[", "rc", "]"}], "\[Equal]", "\[Psi]g"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Psi]", "'"}], "[", "rc", "]"}], "\[Equal]", 
          RowBox[{"D", "[", 
           RowBox[{"\[Psi]g", ",", "r"}], "]"}]}]}], "}"}], "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"RULEc", ",", "param", ",", 
         RowBox[{"{", 
          RowBox[{"r", "\[Rule]", "rc"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "*****)"}], "\[IndentingNewLine]", 
     RowBox[{"EQS", "=", 
      RowBox[{"Get", "[", "\"\<final_system.m\>\"", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"*", " ", "Full", " ", "system", " ", "of", " ", "equations"}],
        ",", " ", 
       RowBox[{
       "including", " ", "the", " ", "associate", " ", "homogeneous", " ", 
        "system", " ", "and", " ", "the", " ", "equations", " ", "for", " ", 
        "the", " ", "tidal", " ", "deformations"}]}], "**)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"EQs", "=", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"EQS", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"EQS", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"EQS", "[", 
             RowBox[{"[", "18", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}]}], 
        "]"}], "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"param", ",", "EOSin", ",", 
         RowBox[{"D", "[", 
          RowBox[{"EOSin", ",", "r"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"(*", 
           RowBox[{"dPd\[Rho]", "\[Rule]", 
            RowBox[{"1", "/", 
             RowBox[{
              RowBox[{"\[Rho]P", "'"}], "[", 
              RowBox[{"P", "[", "r", "]"}], "]"}]}]}], "*)"}], "}"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"List", " ", "of", " ", "dynamical", " ", "variables"}], "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"variables", "=", 
      RowBox[{"{", 
       RowBox[{
       "M", ",", "\[Nu]", ",", "P", ",", "\[Omega]1", ",", "yP0", ",", "yA0", 
        ",", "\[Psi]"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
      "*****)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"**", "**", " ", "INTEGRATION"}], " ", "FROM", " ", "THE", " ",
        "CENTER", " ", "TO", " ", "THE", " ", "RADIUS"}], " ", "*****)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
      "*****)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<before\>\"", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"solA", "=", 
      RowBox[{
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{"EQs", ",", "BCs"}], "]"}], ",", "variables", ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rc", ",", "Rs0"}], "}"}], ",", "ruleP", ",", 
         RowBox[{"Method", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<EventLocator\>\"", ",", 
            RowBox[{"\"\<Event\>\"", "\[Rule]", 
             RowBox[{
              RowBox[{"P", "[", "r", "]"}], "\[Equal]", 
              RowBox[{"1", " ", 
               SuperscriptBox["10", 
                RowBox[{"-", "10"}]], "Pc0"}]}]}]}], 
           RowBox[{"(*", 
            RowBox[{"P\[Rho]", "[", " ", 
             RowBox[{"5", " ", 
              SuperscriptBox["10", "9"], "gcm3"}], "]"}], "*)"}], "}"}]}]}], 
        RowBox[{"(*", 
         RowBox[{",", 
          RowBox[{"Method", "\[Rule]", "\"\<ExplicitRungeKutta\>\""}]}], 
         "*)"}], "]"}], "//", "Chop"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<after\>\"", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Mni", "=", 
      RowBox[{
       RowBox[{"M", "[", "r", "]"}], "/.", 
       RowBox[{"solA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
     RowBox[{"\[Nu]ni", "=", 
      RowBox[{
       RowBox[{"\[Nu]", "[", "r", "]"}], "/.", 
       RowBox[{"solA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
     RowBox[{"Pni", "=", 
      RowBox[{
       RowBox[{"P", "[", "r", "]"}], "/.", 
       RowBox[{"solA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Omega]1ni", "=", 
      RowBox[{
       RowBox[{"\[Omega]1", "[", "r", "]"}], "/.", 
       RowBox[{"solA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Rho]ni", "=", 
      RowBox[{"rhoP", "[", "Pni", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"yP0ni", "=", 
      RowBox[{
       RowBox[{"yP0", "[", "r", "]"}], "/.", 
       RowBox[{"solA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"yA0ni", "=", 
      RowBox[{
       RowBox[{"yA0", "[", "r", "]"}], "/.", 
       RowBox[{"solA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Psi]ni", "=", 
      RowBox[{
       RowBox[{"\[Psi]", "[", "r", "]"}], "/.", 
       RowBox[{"solA", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*****)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"R", "=", 
      RowBox[{
       RowBox[{"InterpolatingFunctionDomain", "[", 
        RowBox[{"First", "[", 
         RowBox[{"M", "/.", "solA"}], "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          FractionBox["R", "Rs0"], "-", "1"}], "]"}], "<", 
        SuperscriptBox["10", 
         RowBox[{"-", "8"}]]}], ",", 
       RowBox[{"Print", "[", "\"\<WARNING!!!! NO RADIUS!!!!!\>\"", "]"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "***)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Let", "'"}], "s", " ", "start", " ", "extracting", " ", 
       "some", " ", "physical", " ", 
       RowBox[{"quantity", ".", " ", "We"}], " ", "use", " ", "the", " ", 
       "analytical", " ", "exterior", " ", "solution"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**"}], "******)"}], "\[IndentingNewLine]", 
     RowBox[{"MASS", "=", 
      RowBox[{"Mni", "/.", 
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**"}], "******)"}], "\[IndentingNewLine]", 
     RowBox[{"\[CapitalOmega]s", "=", 
      SqrtBox[
       RowBox[{"MASS", "/", 
        SuperscriptBox["R", "3"]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"\[Omega]1inf", "=", 
        RowBox[{"\[CapitalOmega]", "-", 
         FractionBox[
          RowBox[{"2", " ", "JJ"}], 
          SuperscriptBox["r", "3"]]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Omega]1n", "=", "\[Omega]1ni"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"**", "**", "**"}], "*******)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "RESCALING", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"**", "**", "**"}], "*******)"}], "\[IndentingNewLine]", 
     RowBox[{"omrescal", "=", 
      RowBox[{
       RowBox[{"\[Omega]1n", "+", 
        FractionBox[
         RowBox[{"R", " ", 
          RowBox[{"D", "[", 
           RowBox[{"\[Omega]1n", ",", "r"}], "]"}]}], "3"]}], "/.", 
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"g00rescal", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", "\[Nu]ni"}], "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", 
           FractionBox["MASS", "r"]}]}], ")"}]}], "/.", 
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rescal", "=", 
      RowBox[{"g00rescal", " ", 
       SuperscriptBox["omrescal", "2"]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "****)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Omega]1nibefore", "=", "\[Omega]1ni"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Omega]1nbefore", "=", "\[Omega]1n"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Omega]1ni", "=", 
      RowBox[{"\[Omega]1ni", " ", "\[CapitalOmega]s"}]}], ";", 
     RowBox[{"\[Omega]1n", "=", 
      RowBox[{"\[Omega]1n", " ", "\[CapitalOmega]s"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Omega]1n", "=", 
      FractionBox["\[Omega]1n", "omrescal"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"**", "**", "**", "**", "**", "**"}], "********)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"END", " ", "OF", " ", "RESCALING"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"**", "**", "**", "**", "**", "**"}], "********)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"BINDING", "\[Equal]", "1"}], ",", 
       RowBox[{"AA", "=", 
        RowBox[{"mb", " ", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"barnum", "[", 
              RowBox[{"Pni", "/.", 
               RowBox[{"r", "\[Rule]", "x"}]}], "]"}], "1"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", 
                FractionBox[
                 RowBox[{"Mni", "/.", 
                  RowBox[{"r", "\[Rule]", "x"}]}], "x"]}]}], ")"}], 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}]], "4", " ", "\[Pi]", " ", 
            SuperscriptBox["x", "2"]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "rc", ",", "R"}], "}"}]}], 
          RowBox[{"(*", 
           RowBox[{",", 
            RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "*)"}], "]"}]}]}], 
       ",", 
       RowBox[{
        RowBox[{"AA", "=", "MASS"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"EB", "=", 
      RowBox[{"AA", "-", "MASS"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Let", "'"}], "s", " ", "extract", " ", "the", " ", "spin", 
       " ", "and", " ", "the", " ", "angular", " ", "velocity"}], " ", "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"systOmegaJ", "=", 
        RowBox[{
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Omega]1n", "\[Equal]", "\[Omega]1inf"}], ",", 
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"\[Omega]1n", ",", "r"}], "]"}], "\[Equal]", 
               RowBox[{"D", "[", 
                RowBox[{"\[Omega]1inf", ",", "r"}], "]"}]}]}], "}"}], "/.", 
            RowBox[{"{", 
             RowBox[{"r", "\[Rule]", "R"}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalOmega]", ",", "JJ"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"J", "=", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"D", "[", 
          RowBox[{"\[Omega]1n", ",", "r"}], "]"}]}], "6"], "/.", 
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Omega", "=", 
      RowBox[{
       RowBox[{"\[Omega]1n", "+", 
        FractionBox[
         RowBox[{"R", " ", 
          RowBox[{"D", "[", 
           RowBox[{"\[Omega]1n", ",", "r"}], "]"}]}], "3"]}], "/.", 
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Inertia", "=", 
      RowBox[{"J", "/", "Omega"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Rg", "=", 
      SqrtBox[
       FractionBox["J", 
        RowBox[{"Omega", " ", "MASS"}]]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "******)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", "****)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", "******)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Chi]", "=", 
      RowBox[{"J", "/", 
       SuperscriptBox["MASS", "2"]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ibar", "=", 
      FractionBox["Inertia", 
       SuperscriptBox["MASS", "3"]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "******)"}], "\[IndentingNewLine]", 
     RowBox[{"rule0", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mass", "\[Rule]", "MASS"}], ",", 
         RowBox[{"Y1", "\[Rule]", "yP0ni"}], ",", 
         RowBox[{"Y1p", "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{"yP0ni", ",", "r"}], "]"}]}], ",", 
         RowBox[{"Z1", "\[Rule]", "yA0ni"}], ",", 
         RowBox[{"Z1p", "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{"yA0ni", ",", "r"}], "]"}]}], ",", 
         RowBox[{"\[Psi]R", "\[Rule]", "\[Psi]ni"}], ",", 
         RowBox[{"\[Psi]pR", "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{"\[Psi]ni", ",", "r"}], "]"}]}]}], "}"}], "/.", 
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gammastoK", "=", 
      RowBox[{"Get", "[", "\"\<gammastoK.m\>\"", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ruleLOVE00", "=", 
      RowBox[{"Get", "[", "\"\<ruleLOVE0.m\>\"", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ruleLOVE0", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"ruleLOVE00", ",", "rule0", ",", "gammastoK"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"\[Lambda]Ebar", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"KE2", ",", "KE3", ",", "KE4"}], "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"L0", "-", "1"}], "]"}], "]"}], "//.", "ruleLOVE0"}], "/.", 
       
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "Definitions", " ", "taken", " ", "from", " ", "Yagi", " ", "Multipole",
        " ", 
       RowBox[{"Love", " ", "[", 
        RowBox[{
        "for", " ", "\[Sigma]", " ", "we", " ", "use", " ", "Kmag", " ", "of",
          " ", "Poisson"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Lambda]Mbar", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"KM2", ",", "KM3", ",", "KM4"}], "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"L0", "-", "1"}], "]"}], "]"}], "//.", "ruleLOVE0"}], "/.", 
       
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Lambda]KENT", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["BQ", 
            RowBox[{"48", "BP"}]], ",", 
           FractionBox["BQ", 
            RowBox[{"48", "BP"}]], ",", 
           FractionBox["BQ", 
            RowBox[{"48", "BP"}]]}], "}"}], "[", 
         RowBox[{"[", 
          RowBox[{"L0", "-", "1"}], "]"}], "]"}], "//.", "ruleLOVE0"}], "/.", 
       
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "the", " ", "prefactor", " ", "is", " ", "irrelevant", " ", "for", " ", 
       "the", " ", "purpose", " ", "of", " ", "comparison"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
        "\[Lambda]KENT", " ", "is", " ", "valid", " ", "only", " ", "for", 
         " ", "L"}], "=", "2"}], ",", " ", 
       RowBox[{"we", " ", 
        RowBox[{"didn", "'"}], "t", " ", "compute", " ", "BQ", " ", "and", 
        " ", "BP", " ", "for", " ", "other", " ", 
        RowBox[{"L", "'"}], "s"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**"}], "*****)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Pc0", ",", 
       RowBox[{"rhoP", "[", "Pc0", "]"}], ",", "MASS", ",", "R", ",", "Omega",
        ",", "J", ",", "\[Chi]", ",", "EB", ",", "Inertia", ",", "Ibar", ",", 
       "\[Lambda]Ebar", ",", "\[Lambda]Mbar", ",", "\[Lambda]KENT"}], "}"}]}],
     "\[IndentingNewLine]", ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Done\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6382552016304283`*^9, 3.638255420254381*^9}, {
   3.638255453160357*^9, 3.638255701378677*^9}, {3.6382557391292963`*^9, 
   3.638255760209826*^9}, {3.638255945464588*^9, 3.6382559814268837`*^9}, {
   3.6382560313205767`*^9, 3.638256058775619*^9}, 3.6382561069914293`*^9, {
   3.6382561480795317`*^9, 3.638256239018115*^9}, 3.638788739024281*^9, 
   3.6387887951665154`*^9, 3.638788896278092*^9, {3.638788960039502*^9, 
   3.638788965640979*^9}, {3.638789061819284*^9, 3.6387891250550423`*^9}, {
   3.63886793837321*^9, 3.638867952216135*^9}, {3.638869052002234*^9, 
   3.638869060480302*^9}, {3.6388690967638607`*^9, 3.638869133171049*^9}, {
   3.638869194754086*^9, 3.638869197040122*^9}, 3.6388692510481033`*^9, {
   3.6388696535292187`*^9, 3.6388697446974173`*^9}, {3.6388698002062473`*^9, 
   3.638869832793688*^9}, {3.638869863127912*^9, 3.63886991779847*^9}, {
   3.638869990368084*^9, 3.638870007679946*^9}, {3.638870040590624*^9, 
   3.638870059868774*^9}, {3.6388701698024893`*^9, 3.638870215811392*^9}, {
   3.6388703329407597`*^9, 3.638870343073326*^9}, {3.638870404633795*^9, 
   3.6388704366314783`*^9}, 3.638870648119154*^9, {3.638870923142372*^9, 
   3.638870933542533*^9}, {3.638877355701624*^9, 3.6388774156537313`*^9}, {
   3.638877516358959*^9, 3.638877517104631*^9}, {3.6388777697813463`*^9, 
   3.638877838465659*^9}, {3.63888159065381*^9, 3.6388817728954763`*^9}, {
   3.63888180626084*^9, 3.638881807307353*^9}, 3.6388818710169363`*^9, {
   3.638882578148719*^9, 3.6388825794065857`*^9}, {3.638882686952738*^9, 
   3.6388827126749372`*^9}, {3.638892258083029*^9, 3.638892260320619*^9}, {
   3.638892912570407*^9, 3.638892913835669*^9}, {3.6388952127660303`*^9, 
   3.638895230673944*^9}, {3.638958110911982*^9, 3.638958123702527*^9}, {
   3.63896299916704*^9, 3.638963029870283*^9}, {3.638963981617812*^9, 
   3.638963984113484*^9}, 3.638968246504239*^9, 3.6389682850326014`*^9, {
   3.638968359364956*^9, 3.638968463052537*^9}, 3.638968502494239*^9, {
   3.6389695797955933`*^9, 3.6389695867731524`*^9}, {3.63902282961484*^9, 
   3.639022843445651*^9}, {3.639071231131053*^9, 3.6390712322778873`*^9}, {
   3.639071463090991*^9, 3.6390714634975777`*^9}, {3.639142525425112*^9, 
   3.639142527755909*^9}, 3.6391428259123583`*^9, {3.639144035745592*^9, 
   3.6391440553094378`*^9}, 3.639147140813664*^9, {3.639147172595745*^9, 
   3.639147215525627*^9}, 3.639147255561298*^9, {3.639148861779031*^9, 
   3.6391489784466047`*^9}, {3.639149217039138*^9, 3.6391492210590563`*^9}, {
   3.639149412052464*^9, 3.639149414516777*^9}, {3.639149465463224*^9, 
   3.63914949645438*^9}, {3.6391965490941772`*^9, 3.639196560737494*^9}, {
   3.6391968186134043`*^9, 3.639196838863443*^9}, 3.639196907017687*^9, {
   3.639196976799713*^9, 3.639196982935087*^9}, {3.63922307878024*^9, 
   3.639223087900651*^9}, {3.639287440357527*^9, 3.639287491017337*^9}, {
   3.640588849933319*^9, 3.6405888781440897`*^9}, 3.640589042158239*^9, {
   3.640589195435836*^9, 3.640589195558485*^9}, 3.640589251489605*^9, {
   3.640589288351713*^9, 3.640589288888555*^9}, {3.6405935437068453`*^9, 
   3.6405935603536*^9}, {3.640596172084668*^9, 3.64059619051678*^9}, {
   3.640596313250887*^9, 3.640596324444571*^9}, {3.640599672638174*^9, 
   3.6405996728651447`*^9}, {3.6406114899591303`*^9, 
   3.6406114955618773`*^9}, {3.640671886897134*^9, 3.640671887237314*^9}, {
   3.6465490777863293`*^9, 3.646549079218178*^9}, {3.646549903240032*^9, 
   3.6465499226562634`*^9}, {3.646550413383263*^9, 3.646550416634601*^9}, {
   3.646550486430373*^9, 3.646550494678646*^9}, {3.646550723876112*^9, 
   3.6465507579071207`*^9}}],

Cell[BoxData["\<\"Done\"\>"], "Print",
 CellChangeTimes->{{3.638789098969384*^9, 3.6387891253190403`*^9}, 
   3.638859413021456*^9, 3.638867952781995*^9, 3.638869200406211*^9, 
   3.638870064159142*^9, 3.638870170867446*^9, {3.638870204015164*^9, 
   3.6388702161580267`*^9}, 3.6388703435571136`*^9, {3.6388704239152822`*^9, 
   3.638870437207748*^9}, 3.6388706495598373`*^9, 3.638870934000558*^9, 
   3.638877416424308*^9, 3.638881699070093*^9, 3.638881773769064*^9, 
   3.638881807987474*^9, 3.638881873599395*^9, 3.638882717347816*^9, {
   3.638890533979924*^9, 3.638890553497971*^9}, 3.638892260621945*^9, 
   3.638892914573464*^9, 3.63889482477208*^9, 3.6388952330855913`*^9, 
   3.638957892074829*^9, {3.6389581126359873`*^9, 3.638958136507492*^9}, 
   3.638960742433878*^9, {3.638968446798081*^9, 3.6389684634423*^9}, 
   3.638968502890717*^9, 3.63896964777783*^9, 3.6389715164364758`*^9, 
   3.6390244044122143`*^9, 3.639025951612194*^9, 3.639027245762691*^9, 
   3.639071232604746*^9, {3.639071458506365*^9, 3.639071464098957*^9}, {
   3.639071578542727*^9, 3.639071602968018*^9}, 3.639130104239052*^9, 
   3.639139204938179*^9, 3.639142529610203*^9, {3.63914403614464*^9, 
   3.639144056010539*^9}, 3.6391463491806927`*^9, {3.639147147874662*^9, 
   3.639147197368764*^9}, {3.639149201018464*^9, 3.6391492218483143`*^9}, 
   3.639149375214267*^9, 3.639149414891048*^9, 3.6391494663545933`*^9, 
   3.6391494969038763`*^9, 3.6391551990241947`*^9, {3.6392230895243597`*^9, 
   3.6392231040535927`*^9}, {3.639285986521104*^9, 3.63928600888456*^9}, 
   3.639287615533836*^9, 3.639295108517271*^9, 3.639296848378222*^9, 
   3.639310317038005*^9, 3.6393127949486113`*^9, 3.639328972314931*^9, 
   3.63947999711793*^9, 3.639485895265273*^9, 3.640583847283182*^9, 
   3.640583909033133*^9, 3.640583976346994*^9, 3.6405840122444983`*^9, 
   3.640584059916369*^9, 3.640584138669458*^9, 3.6405887840690947`*^9, {
   3.640588851669944*^9, 3.640588878599422*^9}, 3.64058904274494*^9, 
   3.640589196030076*^9, 3.640589251859644*^9, 3.6405892893263073`*^9, 
   3.640593487985587*^9, {3.640593544184079*^9, 3.6405935607122803`*^9}, 
   3.6405959937667513`*^9, 3.640596089613707*^9, {3.640596172446025*^9, 
   3.640596191014105*^9}, {3.640596313642276*^9, 3.640596324962283*^9}, 
   3.640598293357708*^9, 3.640599673454756*^9, 3.640604366141787*^9, 
   3.640606071810087*^9, 3.640610538669223*^9, 3.640611496626865*^9, 
   3.640669767380022*^9, 3.640671741883398*^9, 3.64067188768572*^9, 
   3.640673125671102*^9, 3.640680649568242*^9, 3.640683973744084*^9, 
   3.64228334175418*^9, 3.650264962687661*^9, 3.6502721218609037`*^9, {
   3.6507836649544783`*^9, 3.65078368200558*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"density", "=", 
   RowBox[{"1", " ", 
    SuperscriptBox["10", "15"], "gcm3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]ini", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]ini", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"INT", "[", 
   RowBox[{
    RowBox[{"P\[Rho]", "[", "density", "]"}], ",", "2", ",", "\[Nu]ini", ",", 
    "\[Omega]ini", ",", "1", ",", "1", ",", "50", ",", 
    RowBox[{"1", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], ",", "80", ",", "11", ",", "0"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Timing", "[", 
  RowBox[{"INT", "[", 
   RowBox[{
    RowBox[{"P\[Rho]", "[", "density", "]"}], ",", "2", ",", 
    RowBox[{"\[Nu]ini", "+", 
     RowBox[{"Log", "[", "g00rescal", "]"}]}], ",", 
    FractionBox["\[Omega]ini", "omrescal"], ",", "1", ",", "1", ",", "50", 
    ",", 
    RowBox[{"1", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], ",", "80", ",", "11", ",", "0"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"g00rescal", ",", "omrescal", ",", "rescal", ",", 
   RowBox[{"MASS", "/", "R"}], ",", 
   RowBox[{
    FractionBox["4", "5"], "\[Lambda]Ebar", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MASS", "R"], ")"}], "5"]}], ",", 
   RowBox[{"yA0ni", "/.", 
    RowBox[{"r", "\[Rule]", "R"}]}], ",", 
   FractionBox["J", 
    SuperscriptBox["MASS", "2"]]}], "}"}]}], "Input",
 CellChangeTimes->{{3.638255918538624*^9, 3.6382559296043053`*^9}, {
   3.6382559630847683`*^9, 3.638255963198962*^9}, {3.6387888368214407`*^9, 
   3.638788845952957*^9}, {3.638789103060625*^9, 3.6387891125894327`*^9}, {
   3.638860249777072*^9, 3.638860255136634*^9}, {3.638867203315303*^9, 
   3.638867244949431*^9}, {3.6388692334273443`*^9, 3.638869234132825*^9}, {
   3.638870225494516*^9, 3.638870234957389*^9}, {3.6388709372601557`*^9, 
   3.638870938089532*^9}, {3.638871037444764*^9, 3.638871045485516*^9}, {
   3.638871100911334*^9, 3.638871161228915*^9}, {3.638895237208576*^9, 
   3.6388952420429993`*^9}, {3.6389579945917797`*^9, 3.638958007403983*^9}, {
   3.638958144003714*^9, 3.638958145954934*^9}, {3.639026100259388*^9, 
   3.639026134965535*^9}, {3.639139230694503*^9, 3.639139246163066*^9}, {
   3.639139349977673*^9, 3.639139390607296*^9}, {3.639139869007327*^9, 
   3.6391399059827623`*^9}, {3.639142537217235*^9, 3.639142559396924*^9}, 
   3.639144176186219*^9, {3.639144216792656*^9, 3.639144235243494*^9}, {
   3.6391464169525547`*^9, 3.639146440572736*^9}, 3.639147157331953*^9, {
   3.6391552264011097`*^9, 3.639155286651895*^9}, {3.639296931548209*^9, 
   3.639296993274233*^9}, {3.63931033978468*^9, 3.639310369799479*^9}, {
   3.639312825899639*^9, 3.639312842579327*^9}, {3.639328978394239*^9, 
   3.639329001555942*^9}, {3.639480009206952*^9, 3.6394800390633907`*^9}, {
   3.639485897711232*^9, 3.639485906257825*^9}, {3.640583921105729*^9, 
   3.640583928388934*^9}, {3.6405839852488813`*^9, 3.640584034707333*^9}, {
   3.6405840718702908`*^9, 3.640584079414723*^9}, {3.640584149535245*^9, 
   3.640584155834469*^9}, {3.6405875707888937`*^9, 3.640587590467271*^9}, {
   3.640588796697373*^9, 3.64058882694774*^9}, {3.640588865109334*^9, 
   3.640588898666162*^9}, {3.6405890565045567`*^9, 3.6405891829907084`*^9}, {
   3.6405892676707153`*^9, 3.640589278905076*^9}, {3.6405917045020943`*^9, 
   3.64059190312051*^9}, {3.64059203109538*^9, 3.640592033947942*^9}, {
   3.640593298973344*^9, 3.6405932995010147`*^9}, {3.6405933926622467`*^9, 
   3.640593446548729*^9}, {3.6405934970108747`*^9, 3.640593534218932*^9}, {
   3.640595999438655*^9, 3.640596053172949*^9}, {3.6405960942264633`*^9, 
   3.640596163181932*^9}, {3.6405962026195593`*^9, 3.640596281661676*^9}, {
   3.640596331239463*^9, 3.6405963839301662`*^9}, {3.6406043878658257`*^9, 
   3.64060439093301*^9}, {3.640604447062471*^9, 3.64060444788057*^9}, {
   3.640604622159642*^9, 3.640604627777684*^9}, {3.6406060916868887`*^9, 
   3.640606116625894*^9}, {3.640607141029948*^9, 3.640607152196624*^9}, {
   3.6406071868382998`*^9, 3.640607300211124*^9}, {3.640610544047513*^9, 
   3.640610544201989*^9}, 3.640671747192417*^9, {3.6406806537756853`*^9, 
   3.640680670639613*^9}, {3.640683977045135*^9, 3.64068404157882*^9}, {
   3.6406840731746387`*^9, 3.640684082797216*^9}, {3.640684567896062*^9, 
   3.640684582990631*^9}, {3.650264996549615*^9, 3.6502650035563583`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.05475599999999999911715065081807551906`4.75903162809991", ",", 
   RowBox[{"{", 
    RowBox[{
    "0.000131025672`", ",", "0.0016187999999999999`", ",", 
     "0.8807831978776216`", ",", "7.56028844726572`", ",", 
     "0.04514679890877446`", ",", "0.6914858568153023`", ",", 
     "0.8913438230201804`", ",", "0.`", ",", "15.316387286118513`", ",", 
     "22.41554359874101`", ",", "6226.0646119758485`", ",", 
     "4.161136420259599`", ",", 
     RowBox[{"-", "16.058543499391337`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.638871163477208*^9, 3.6388774193627977`*^9, 3.638881701920492*^9, 
   3.638881776199106*^9, 3.6388818111559877`*^9, 3.638881876388632*^9, 
   3.638882720861477*^9, 3.638890560740834*^9, 3.638890877570011*^9, 
   3.63889226429202*^9, {3.638892917401922*^9, 3.6388929332592363`*^9}, 
   3.638894827978294*^9, 3.638895244795866*^9, 3.638957897051688*^9, 
   3.638957930363846*^9, {3.6389579989646473`*^9, 3.638958009494791*^9}, {
   3.638958115823546*^9, 3.638958147709509*^9}, 3.638960745384376*^9, {
   3.6389684490055923`*^9, 3.6389684668883038`*^9}, 3.638968504875225*^9, 
   3.638969270816173*^9, 3.6389696508935843`*^9, 3.639024407232504*^9, 
   3.639025955704245*^9, {3.639026103064953*^9, 3.639026136969439*^9}, 
   3.639027250286892*^9, 3.639071236389123*^9, 3.639071468045492*^9, 
   3.639071521406678*^9, {3.639071583352537*^9, 3.63907163298732*^9}, 
   3.639130330942593*^9, {3.6391392183249207`*^9, 3.639139248733645*^9}, {
   3.639139352271154*^9, 3.639139392288313*^9}, {3.639139872528598*^9, 
   3.639139908482353*^9}, {3.639142533786292*^9, 3.6391425614813337`*^9}, {
   3.639144043510682*^9, 3.639144059048263*^9}, 3.639144178268446*^9, {
   3.639144220074645*^9, 3.639144237237135*^9}, {3.639146419087845*^9, 
   3.639146442714179*^9}, {3.639147151372748*^9, 3.639147201591922*^9}, {
   3.639149206658647*^9, 3.639149227798635*^9}, 3.63914938010987*^9, 
   3.63914941955506*^9, 3.639149470869796*^9, 3.6391495028612757`*^9, {
   3.639155208408964*^9, 3.639155290777423*^9}, 3.639223111188168*^9, {
   3.63928600871721*^9, 3.6392860145625896`*^9}, 3.639287630550272*^9, 
   3.6392951142847757`*^9, 3.639296852838303*^9, {3.6392969356310167`*^9, 
   3.639296997396755*^9}, {3.639310336865553*^9, 3.639310372973878*^9}, 
   3.639312800432004*^9, {3.639312835485623*^9, 3.6393128455575867`*^9}, {
   3.639328976359097*^9, 3.6393290037848454`*^9}, {3.639480004216975*^9, 
   3.6394800460957603`*^9}, {3.639485903636611*^9, 3.639485915725477*^9}, 
   3.640583853373687*^9, {3.640583915594693*^9, 3.6405839327934217`*^9}, {
   3.640583982216735*^9, 3.640584085483371*^9}, {3.640584147067672*^9, 
   3.6405841588860617`*^9}, {3.6405875760383177`*^9, 3.640587593232852*^9}, {
   3.640588787484005*^9, 3.6405889010237083`*^9}, {3.640589045497898*^9, 
   3.640589202837323*^9}, {3.64058925817444*^9, 3.640589281203603*^9}, {
   3.640591687719894*^9, 3.640591906527463*^9}, 3.640592037583486*^9, 
   3.640593303286096*^9, {3.64059339652304*^9, 3.640593448944723*^9}, {
   3.640593492751148*^9, 3.640593562757769*^9}, {3.640595996865561*^9, 
   3.640596054435665*^9}, {3.6405960908968067`*^9, 3.64059628282618*^9}, {
   3.640596314616188*^9, 3.6405963843321247`*^9}, 3.640598296478188*^9, 
   3.640599674892789*^9, {3.640604367512312*^9, 3.640604391558468*^9}, 
   3.640604449252969*^9, {3.640604623023823*^9, 3.640604628456612*^9}, {
   3.640606072894672*^9, 3.640606117520562*^9}, {3.640607141719902*^9, 
   3.640607152832809*^9}, {3.640607188206923*^9, 3.640607300778*^9}, {
   3.6406105395291862`*^9, 3.6406105448008547`*^9}, 3.6406114978118277`*^9, 
   3.6406697687438917`*^9, {3.640671745645288*^9, 3.6406717478076267`*^9}, 
   3.640671890700563*^9, 3.6406731271224127`*^9, {3.640680654382514*^9, 
   3.640680671174633*^9}, {3.6406839818299427`*^9, 3.640684046071003*^9}, {
   3.640684077965184*^9, 3.640684087309556*^9}, {3.640684572636435*^9, 
   3.640684587388938*^9}, 3.6422833457197437`*^9, {3.6502649782264633`*^9, 
   3.65026500978127*^9}, 3.6502721268526382`*^9, {3.650783675625778*^9, 
   3.650783683010198*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999999999999963`", ",", "0.9999999999999933`", ",", 
   "0.999999999999983`", ",", "0.11650126896893313`", ",", 
   "0.10689487644414652`", ",", "664.2395196867102`", ",", 
   "0.8913438230201804`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.638871163477208*^9, 3.6388774193627977`*^9, 3.638881701920492*^9, 
   3.638881776199106*^9, 3.6388818111559877`*^9, 3.638881876388632*^9, 
   3.638882720861477*^9, 3.638890560740834*^9, 3.638890877570011*^9, 
   3.63889226429202*^9, {3.638892917401922*^9, 3.6388929332592363`*^9}, 
   3.638894827978294*^9, 3.638895244795866*^9, 3.638957897051688*^9, 
   3.638957930363846*^9, {3.6389579989646473`*^9, 3.638958009494791*^9}, {
   3.638958115823546*^9, 3.638958147709509*^9}, 3.638960745384376*^9, {
   3.6389684490055923`*^9, 3.6389684668883038`*^9}, 3.638968504875225*^9, 
   3.638969270816173*^9, 3.6389696508935843`*^9, 3.639024407232504*^9, 
   3.639025955704245*^9, {3.639026103064953*^9, 3.639026136969439*^9}, 
   3.639027250286892*^9, 3.639071236389123*^9, 3.639071468045492*^9, 
   3.639071521406678*^9, {3.639071583352537*^9, 3.63907163298732*^9}, 
   3.639130330942593*^9, {3.6391392183249207`*^9, 3.639139248733645*^9}, {
   3.639139352271154*^9, 3.639139392288313*^9}, {3.639139872528598*^9, 
   3.639139908482353*^9}, {3.639142533786292*^9, 3.6391425614813337`*^9}, {
   3.639144043510682*^9, 3.639144059048263*^9}, 3.639144178268446*^9, {
   3.639144220074645*^9, 3.639144237237135*^9}, {3.639146419087845*^9, 
   3.639146442714179*^9}, {3.639147151372748*^9, 3.639147201591922*^9}, {
   3.639149206658647*^9, 3.639149227798635*^9}, 3.63914938010987*^9, 
   3.63914941955506*^9, 3.639149470869796*^9, 3.6391495028612757`*^9, {
   3.639155208408964*^9, 3.639155290777423*^9}, 3.639223111188168*^9, {
   3.63928600871721*^9, 3.6392860145625896`*^9}, 3.639287630550272*^9, 
   3.6392951142847757`*^9, 3.639296852838303*^9, {3.6392969356310167`*^9, 
   3.639296997396755*^9}, {3.639310336865553*^9, 3.639310372973878*^9}, 
   3.639312800432004*^9, {3.639312835485623*^9, 3.6393128455575867`*^9}, {
   3.639328976359097*^9, 3.6393290037848454`*^9}, {3.639480004216975*^9, 
   3.6394800460957603`*^9}, {3.639485903636611*^9, 3.639485915725477*^9}, 
   3.640583853373687*^9, {3.640583915594693*^9, 3.6405839327934217`*^9}, {
   3.640583982216735*^9, 3.640584085483371*^9}, {3.640584147067672*^9, 
   3.6405841588860617`*^9}, {3.6405875760383177`*^9, 3.640587593232852*^9}, {
   3.640588787484005*^9, 3.6405889010237083`*^9}, {3.640589045497898*^9, 
   3.640589202837323*^9}, {3.64058925817444*^9, 3.640589281203603*^9}, {
   3.640591687719894*^9, 3.640591906527463*^9}, 3.640592037583486*^9, 
   3.640593303286096*^9, {3.64059339652304*^9, 3.640593448944723*^9}, {
   3.640593492751148*^9, 3.640593562757769*^9}, {3.640595996865561*^9, 
   3.640596054435665*^9}, {3.6405960908968067`*^9, 3.64059628282618*^9}, {
   3.640596314616188*^9, 3.6405963843321247`*^9}, 3.640598296478188*^9, 
   3.640599674892789*^9, {3.640604367512312*^9, 3.640604391558468*^9}, 
   3.640604449252969*^9, {3.640604623023823*^9, 3.640604628456612*^9}, {
   3.640606072894672*^9, 3.640606117520562*^9}, {3.640607141719902*^9, 
   3.640607152832809*^9}, {3.640607188206923*^9, 3.640607300778*^9}, {
   3.6406105395291862`*^9, 3.6406105448008547`*^9}, 3.6406114978118277`*^9, 
   3.6406697687438917`*^9, {3.640671745645288*^9, 3.6406717478076267`*^9}, 
   3.640671890700563*^9, 3.6406731271224127`*^9, {3.640680654382514*^9, 
   3.640680671174633*^9}, {3.6406839818299427`*^9, 3.640684046071003*^9}, {
   3.640684077965184*^9, 3.640684087309556*^9}, {3.640684572636435*^9, 
   3.640684587388938*^9}, 3.6422833457197437`*^9, {3.6502649782264633`*^9, 
   3.65026500978127*^9}, 3.6502721268526382`*^9, {3.650783675625778*^9, 
   3.650783683011259*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"INT3", "[", 
    RowBox[{
    "Pc0_", ",", "L0_", ",", "\[Nu]c0_", ",", "\[Omega]1c0_", ",", "alphaE_", 
     ",", "alphaM_", ",", "Rs0_", ",", "EPS_", ",", "AG_", ",", "PG_", ",", 
     "BINDING_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"norm", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ruleP", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"AccuracyGoal", "\[Rule]", "AG"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "PG"}], ",", 
        RowBox[{"MaxSteps", "\[Rule]", 
         RowBox[{"5", " ", 
          SuperscriptBox["10", "5"]}]}], ",", 
        RowBox[{"MaxStepSize", "\[Rule]", "Automatic"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"param2", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "\[Rule]", "Omega"}], ",", 
         RowBox[{
          RowBox[{"yAm1c", "[", "0", "]"}], "\[Rule]", "norm"}], ",", 
         RowBox[{
          RowBox[{"yAp1c", "[", "0", "]"}], "\[Rule]", "norm"}], ",", 
         RowBox[{
          RowBox[{"yPm1c", "[", "0", "]"}], "\[Rule]", "norm"}], ",", 
         RowBox[{
          RowBox[{"yPp1c", "[", "0", "]"}], "\[Rule]", "norm"}], ",", 
         RowBox[{
          RowBox[{"y1c", "[", "1", "]"}], "\[Rule]", "norm"}], ",", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{"y2c", "[", "3", "]"}], "\[Rule]", "1"}], ","}], "*)"}], 
         RowBox[{
          RowBox[{"yAm1hc", "[", "0", "]"}], "\[Rule]", "norm"}], ",", 
         RowBox[{
          RowBox[{"yAp1hc", "[", "0", "]"}], "\[Rule]", "norm"}], ",", 
         RowBox[{
          RowBox[{"yPm1hc", "[", "0", "]"}], "\[Rule]", "norm"}], ",", 
         RowBox[{
          RowBox[{"yPp1hc", "[", "0", "]"}], "\[Rule]", "norm"}]}], 
        RowBox[{"(*", 
         RowBox[{",", 
          RowBox[{
           RowBox[{"y2hc", "[", "3", "]"}], "\[Rule]", "1"}]}], "*)"}], "}"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Series", " ", "at", " ", "the", " ", "center", " ", "to", " ", 
       "construct", " ", "the", " ", "BCs"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Mg", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mc", "[", "i", "]"}], 
         SuperscriptBox["r", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3", ",", "5"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Nu]g", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]c", "[", "i", "]"}], 
         SuperscriptBox["r", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Pg", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Pc", "[", "i", "]"}], 
         SuperscriptBox["r", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Omega]1g", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Omega]1c", "[", "i", "]"}], 
         SuperscriptBox["r", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "****)"}], "\[IndentingNewLine]", 
     RowBox[{"yP0g", "=", 
      RowBox[{
       SuperscriptBox["r", "L"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yP0c", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"yA0g", "=", 
      RowBox[{
       SuperscriptBox["r", 
        RowBox[{"L", "+", "1"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yA0c", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "*****)"}], "\[IndentingNewLine]", 
     RowBox[{"yAm1g", "=", 
      RowBox[{
       SuperscriptBox["r", "L"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yAm1c", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"yAp1g", "=", 
      RowBox[{
       SuperscriptBox["r", 
        RowBox[{"L", "+", "2"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yAp1c", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"yPm1g", "=", 
      RowBox[{
       SuperscriptBox["r", 
        RowBox[{"L", "-", "1"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yPm1c", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"yPp1g", "=", 
      RowBox[{
       SuperscriptBox["r", 
        RowBox[{"L", "+", "1"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yPp1c", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"y1g", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"y1c", "[", "i", "]"}], 
         SuperscriptBox["r", "i"]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"y2g", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"y2c", "[", "i", "]"}], 
           SuperscriptBox["r", "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}]}], ";"}], "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"yAm1hg", "=", 
      RowBox[{
       SuperscriptBox["r", "L"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yAm1hc", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"yAp1hg", "=", 
      RowBox[{
       SuperscriptBox["r", 
        RowBox[{"L", "+", "2"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yAp1hc", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"yPm1hg", "=", 
      RowBox[{
       SuperscriptBox["r", 
        RowBox[{"L", "-", "1"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yPm1hc", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"yPp1hg", "=", 
      RowBox[{
       SuperscriptBox["r", 
        RowBox[{"L", "+", "1"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"yPp1hc", "[", "i", "]"}], 
          SuperscriptBox["r", "i"]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"y1hg", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"y1hc", "[", "i", "]"}], 
           SuperscriptBox["r", "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}], "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"y2hg", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"y2hc", "[", "i", "]"}], 
           SuperscriptBox["r", "i"]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "6"}], "}"}]}], "]"}]}], ";"}], "*)"}],
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Boundary", " ", "conditions", " ", "at", " ", "r"}], "=", 
       RowBox[{"0", " ", "for", " ", "the", " ", "integration"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"BCs0", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", "rc", "]"}], "\[Equal]", "Mg"}], ",", 
         RowBox[{
          RowBox[{"\[Nu]", "[", "rc", "]"}], "\[Equal]", "\[Nu]g"}], ",", 
         RowBox[{
          RowBox[{"P", "[", "rc", "]"}], "\[Equal]", "Pg"}], ",", 
         RowBox[{
          RowBox[{"\[Omega]1", "[", "rc", "]"}], "\[Equal]", "\[Omega]1g"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]1", "'"}], "[", "rc", "]"}], "\[Equal]", 
          RowBox[{"D", "[", 
           RowBox[{"\[Omega]1g", ",", "r"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"yP0", "[", "rc", "]"}], "\[Equal]", "yP0g"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"yP0", "'"}], "[", "rc", "]"}], "\[Equal]", 
          RowBox[{"D", "[", 
           RowBox[{"yP0g", ",", "r"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"yA0", "[", "rc", "]"}], "\[Equal]", "yA0g"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"yA0", "'"}], "[", "rc", "]"}], "\[Equal]", 
          RowBox[{"D", "[", 
           RowBox[{"yA0g", ",", "r"}], "]"}]}]}], "}"}], "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"RULEc", ",", "param", ",", 
         RowBox[{"{", 
          RowBox[{"r", "\[Rule]", "rc"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"BCsL", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"yAm1", "[", "rc", "]"}], "\[Equal]", "yAm1g"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yAm1", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yAm1g", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"yAp1", "[", "rc", "]"}], "\[Equal]", "yAp1g"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yAp1", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yAp1g", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"yPm1", "[", "rc", "]"}], "\[Equal]", "yPm1g"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yPm1", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yPm1g", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"yPp1", "[", "rc", "]"}], "\[Equal]", "yPp1g"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yPp1", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yPp1g", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"yAm1h", "[", "rc", "]"}], "\[Equal]", "yAm1hg"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yAm1h", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yAm1hg", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"yAp1h", "[", "rc", "]"}], "\[Equal]", "yAp1hg"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yAp1h", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yAp1hg", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"yPm1h", "[", "rc", "]"}], "\[Equal]", "yPm1hg"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yPm1h", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yPm1hg", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"yPp1h", "[", "rc", "]"}], "\[Equal]", "yPp1hg"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yPp1h", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yPp1hg", ",", "r"}], "]"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"BCs2", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"yAm1", "[", "rc", "]"}], "\[Equal]", "yAm1g"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yAm1", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yAm1g", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"yAp1", "[", "rc", "]"}], "\[Equal]", "yAp1g"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yAp1", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yAp1g", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"y1", "[", "rc", "]"}], "\[Equal]", "y1g"}], ",", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"y2", "[", "rc", "]"}], "\[Equal]", "y2g"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"y2", "'"}], "[", "rc", "]"}], "\[Equal]", 
           RowBox[{"D", "[", 
            RowBox[{"y2g", ",", "r"}], "]"}]}], ","}], "*)"}], 
        RowBox[{
         RowBox[{"yPp1", "[", "rc", "]"}], "\[Equal]", "yPp1g"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yPp1", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yPp1g", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"yAm1h", "[", "rc", "]"}], "\[Equal]", "yAm1hg"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yAm1h", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yAm1hg", ",", "r"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"yAp1h", "[", "rc", "]"}], "\[Equal]", "yAp1hg"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yAp1h", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yAp1hg", ",", "r"}], "]"}]}], ",", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"y2h", "[", "rc", "]"}], "\[Equal]", "y2hg"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"y2h", "'"}], "[", "rc", "]"}], "\[Equal]", 
           RowBox[{"D", "[", 
            RowBox[{"y2hg", ",", "r"}], "]"}]}]}], "*)"}], 
        RowBox[{
         RowBox[{"yPp1h", "[", "rc", "]"}], "\[Equal]", "yPp1hg"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"yPp1h", "'"}], "[", "rc", "]"}], "\[Equal]", 
         RowBox[{"D", "[", 
          RowBox[{"yPp1hg", ",", "r"}], "]"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"L00", "\[Equal]", "2"}], ",", 
       RowBox[{"BCs", "=", "BCs2"}], ",", 
       RowBox[{"BCs", "=", "BCsL"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"BCs", "=", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"BCs", ",", "BCs0"}], "]"}], "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"RULEc", ",", "param", ",", "param2", ",", 
         RowBox[{"{", 
          RowBox[{"r", "\[Rule]", "rc"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", "*****)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"*", " ", "Full", " ", "system", " ", "of", " ", "equations"}],
        ",", " ", 
       RowBox[{
       "including", " ", "the", " ", "associate", " ", "homogeneous", " ", 
        "system", " ", "and", " ", "the", " ", "equations", " ", "for", " ", 
        "the", " ", "tidal", " ", "deformations"}]}], "**)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"EQs0", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EQS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"EQS", "[", 
           RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "0"}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"EQs2", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EQS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "6", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EQS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "10", ",", "11"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EQS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "13", ",", "14"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EQS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "16", ",", "16"}], "}"}]}], "]"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"EQsL", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EQS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "6", ",", "7"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EQS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "9", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EQS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "13", ",", "16"}], "}"}]}], "]"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"L00", "\[Equal]", "2"}], ",", 
       RowBox[{"EQs", "=", "EQs2"}], ",", 
       RowBox[{"EQs", "=", "EQsL"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"EQs", "=", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"EQs", ",", "EQs0"}], "]"}], "//.", 
       RowBox[{"Union", "[", 
        RowBox[{"param", ",", "param2", ",", "EOSin", ",", 
         RowBox[{"D", "[", 
          RowBox[{"EOSin", ",", "r"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"(*", 
           RowBox[{"dPd\[Rho]", "\[Rule]", 
            RowBox[{"1", "/", 
             RowBox[{
              RowBox[{"\[Rho]P", "'"}], "[", 
              RowBox[{"P", "[", "r", "]"}], "]"}]}]}], "*)"}], "}"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "***)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"List", " ", "of", " ", "dynamical", " ", "variables"}], "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"L00", "\[Equal]", "2"}], ",", "\[IndentingNewLine]", 
       RowBox[{"variables", "=", 
        RowBox[{"{", 
         RowBox[{
         "M", ",", "\[Nu]", ",", "P", ",", "\[Omega]1", ",", "yP0", ",", 
          "yA0", ",", "yAm1", ",", "yAp1", ",", "y1", ",", "yPp1", ",", 
          "yAm1h", ",", "yAp1h", ",", "yPp1h"}], "}"}]}], ",", 
       RowBox[{"variables", "=", 
        RowBox[{"{", 
         RowBox[{
         "M", ",", "\[Nu]", ",", "P", ",", "\[Omega]1", ",", "yP0", ",", 
          "yA0", ",", "yAm1", ",", "yAp1", ",", "yPm1", ",", "yPp1", ",", 
          "yAm1h", ",", "yAp1h", ",", "yPm1h", ",", "yPp1h"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
      "*****)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"**", "**", " ", "INTEGRATION"}], " ", "FROM", " ", "THE", " ",
        "CENTER", " ", "TO", " ", "THE", " ", "RADIUS"}], " ", "*****)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
      "*****)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<before\>\"", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"sol2", "=", 
      RowBox[{
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{"EQs", ",", "BCs"}], "]"}], ",", "variables", ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rc", ",", "R"}], "}"}], ",", "ruleP"}], "]"}], 
       "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<after\>\"", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"grule", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Get", "[", "\"\<ruleLOVE2.m\>\"", "]"}], ",", 
         RowBox[{"Get", "[", "\"\<ruleLOVE3.m\>\"", "]"}], ",", 
         RowBox[{"Get", "[", "\"\<ruleLOVE4.m\>\"", "]"}]}], "}"}], "[", 
       RowBox[{"[", 
        RowBox[{"L00", "-", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rulen0", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mass", "\[Rule]", "MASS"}], ",", 
         RowBox[{"JJ", "\[Rule]", "J"}], ",", 
         RowBox[{"Y1", "\[Rule]", "yP0ni"}], ",", 
         RowBox[{"Y1p", "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{"yP0ni", ",", "r"}], "]"}]}], ",", 
         RowBox[{"Z1", "\[Rule]", "yA0ni"}], ",", 
         RowBox[{"Z1p", "\[Rule]", 
          RowBox[{"D", "[", 
           RowBox[{"yA0ni", ",", "r"}], "]"}]}]}], "}"}], "/.", 
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
     RowBox[{"rulen", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"YAm1", "\[Rule]", 
           RowBox[{"yAm1", "[", "r", "]"}]}], ",", 
          RowBox[{"YAm1h", "\[Rule]", 
           RowBox[{"yAm1h", "[", "r", "]"}]}], ",", 
          RowBox[{"YAm1p", "\[Rule]", 
           RowBox[{
            RowBox[{"yAm1", "'"}], "[", "r", "]"}]}], ",", 
          RowBox[{"YAm1hp", "\[Rule]", 
           RowBox[{
            RowBox[{"yAm1h", "'"}], "[", "r", "]"}]}], ",", 
          RowBox[{"YAp1", "\[Rule]", 
           RowBox[{"yAp1", "[", "r", "]"}]}], ",", 
          RowBox[{"YAp1h", "\[Rule]", 
           RowBox[{"yAp1h", "[", "r", "]"}]}], ",", 
          RowBox[{"YAp1p", "\[Rule]", 
           RowBox[{
            RowBox[{"yAp1", "'"}], "[", "r", "]"}]}], ",", 
          RowBox[{"YAp1hp", "\[Rule]", 
           RowBox[{
            RowBox[{"yAp1h", "'"}], "[", "r", "]"}]}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Y2", "\[Rule]", 
             RowBox[{"y2", "[", "r", "]"}]}], ",", 
            RowBox[{"Y2h", "\[Rule]", 
             RowBox[{"y2h", "[", "r", "]"}]}], ",", 
            RowBox[{"Y2p", "\[Rule]", 
             RowBox[{
              RowBox[{"y2", "'"}], "[", "r", "]"}]}], ",", 
            RowBox[{"Y2hp", "\[Rule]", 
             RowBox[{
              RowBox[{"y2h", "'"}], "[", "r", "]"}]}], ","}], "*)"}], 
          RowBox[{"YY1", "\[Rule]", 
           RowBox[{"y1", "[", "r", "]"}]}], ",", 
          RowBox[{"YPm1", "\[Rule]", 
           RowBox[{"yPm1", "[", "r", "]"}]}], ",", 
          RowBox[{"YPm1h", "\[Rule]", 
           RowBox[{"yPm1h", "[", "r", "]"}]}], ",", 
          RowBox[{"YPm1p", "\[Rule]", 
           RowBox[{
            RowBox[{"yPm1", "'"}], "[", "r", "]"}]}], ",", 
          RowBox[{"YPm1hp", "\[Rule]", 
           RowBox[{
            RowBox[{"yPm1h", "'"}], "[", "r", "]"}]}], ",", 
          RowBox[{"YPp1", "\[Rule]", 
           RowBox[{"yPp1", "[", "r", "]"}]}], ",", 
          RowBox[{"YPp1h", "\[Rule]", 
           RowBox[{"yPp1h", "[", "r", "]"}]}], ",", 
          RowBox[{"YPp1p", "\[Rule]", 
           RowBox[{
            RowBox[{"yPp1", "'"}], "[", "r", "]"}]}], ",", 
          RowBox[{"YPp1hp", "\[Rule]", 
           RowBox[{
            RowBox[{"yPp1h", "'"}], "[", "r", "]"}]}]}], "}"}], "/.", 
        "sol2"}], "/.", 
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "**)"}], "\[IndentingNewLine]", 
     RowBox[{"ruleLOVE", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"ruleLOVE0", ",", "grule", ",", "rulen0", ",", "rulen"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**"}], "*****)"}], "\[IndentingNewLine]", 
     RowBox[{"v2", "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Chi]", " ", "\[Epsilon]a", " ", "\[Chi]n"}]], 
       RowBox[{"{", 
        RowBox[{
        "\[Delta]KE12", ",", "\[Delta]KE32", ",", "0", ",", "\[Delta]KM32"}], 
        "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"v3", "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Chi]", " ", "\[Epsilon]a", " ", "\[Chi]n"}]], 
       RowBox[{"{", 
        RowBox[{
        "\[Delta]KE23", ",", "\[Delta]KE43", ",", "\[Delta]KM23", ",", 
         "\[Delta]KM43"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"v4", "=", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Chi]", " ", "\[Epsilon]a", " ", "\[Chi]n"}]], 
       RowBox[{"{", 
        RowBox[{
        "\[Delta]KE34", ",", "\[Delta]KE54", ",", "\[Delta]KM34", ",", 
         "\[Delta]KM54"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"love", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"v2", ",", "v3", ",", "v4"}], "}"}], "[", 
          RowBox[{"[", 
           RowBox[{"L00", "-", "1"}], "]"}], "]"}], "//.", "ruleLOVE"}], "/.",
         "sol2"}], "/.", 
       RowBox[{"r", "\[Rule]", "R"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**"}], "*****)"}], "\[IndentingNewLine]", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Pc00", ",", 
        RowBox[{"rhoP", "[", "Pc00", "]"}], ",", "MASS", ",", "R", ",", 
        "Omega", ",", "J", ",", "\[Chi]", ",", "EB", ",", "Inertia", ",", 
        "Ibar", ",", "\[Lambda]Ebar", ",", "\[Lambda]Mbar", ",", 
        "\[Lambda]KENT", ",", "love"}], "}"}], "]"}]}], "\[IndentingNewLine]",
     ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Done 3\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.638954564015575*^9, 3.638954714464141*^9}, {
   3.638954794904817*^9, 3.6389547950764933`*^9}, 3.6389555940581293`*^9, {
   3.638955676096037*^9, 3.638955720936369*^9}, {3.63895854497157*^9, 
   3.638958550457213*^9}, {3.638968484475806*^9, 3.6389685091938553`*^9}, {
   3.6389686203867207`*^9, 3.638968658845779*^9}, {3.638968689027416*^9, 
   3.638968699801422*^9}, {3.6389690773321447`*^9, 3.638969094859982*^9}, {
   3.63896931797561*^9, 3.638969318746736*^9}, {3.639071853653574*^9, 
   3.639071858945344*^9}, 3.639196997267701*^9, {3.639197779626178*^9, 
   3.63919778020354*^9}, {3.639223148770276*^9, 3.639223222373715*^9}, {
   3.639286026452729*^9, 3.639286109593544*^9}, {3.639286162062971*^9, 
   3.63928616616434*^9}, {3.63928643007705*^9, 3.639286430372355*^9}, {
   3.6392865143495693`*^9, 3.6392865162705383`*^9}, {3.639286569887854*^9, 
   3.639286586495976*^9}, 3.6392866544278173`*^9, {3.6392876810252934`*^9, 
   3.63928778975303*^9}, {3.6392881699312*^9, 3.6392881821313066`*^9}, {
   3.6393079721473827`*^9, 3.639307972348605*^9}, {3.640598316916143*^9, 
   3.640598319539525*^9}, {3.640599655922024*^9, 3.64059965648391*^9}, {
   3.6406142715354557`*^9, 3.640614357701935*^9}, {3.64061440432314*^9, 
   3.640614439483884*^9}, 3.640614493259964*^9, 3.640667091207555*^9, {
   3.646550819251367*^9, 3.646550819422531*^9}, {3.646559545152501*^9, 
   3.646559567181616*^9}}],

Cell[BoxData["\<\"Done 3\"\>"], "Print",
 CellChangeTimes->{
  3.638954730188938*^9, 3.6389548079129553`*^9, 3.638955594448347*^9, 
   3.6389557212430162`*^9, 3.638958159558992*^9, 3.63895855202907*^9, 
   3.638960765792407*^9, 3.638969241528449*^9, 3.6389692754231033`*^9, 
   3.638969319294668*^9, 3.638969652306361*^9, 3.639024409403504*^9, 
   3.6390259608809958`*^9, 3.63902729547451*^9, 3.639071655224971*^9, 
   3.639071861669058*^9, 3.639139916284183*^9, 3.639149511546514*^9, 
   3.639155306570965*^9, 3.6392232237945547`*^9, 3.639286665379274*^9, 
   3.639287791194171*^9, 3.639288186128145*^9, 3.639295117371394*^9, 
   3.639296855690402*^9, 3.639310376463599*^9, 3.639312804149961*^9, 
   3.639329007018854*^9, 3.6394800497497997`*^9, 3.639485921455666*^9, 
   3.6405838613425093`*^9, 3.640584165103039*^9, 3.6405892928915033`*^9, 
   3.6405963921657753`*^9, {3.640598302041172*^9, 3.640598323130315*^9}, 
   3.640598839219412*^9, 3.6405996781958847`*^9, 3.6406052961017923`*^9, 
   3.640610549092803*^9, 3.64061150020257*^9, {3.640614247560932*^9, 
   3.640614272106797*^9}, {3.6406143090106907`*^9, 3.6406143246134157`*^9}, {
   3.640614358240037*^9, 3.640614363070733*^9}, {3.640614420627618*^9, 
   3.640614440133973*^9}, 3.6406144936753693`*^9, 3.640667093582753*^9, 
   3.6406697721582537`*^9, 3.6406717521314487`*^9, 3.640671892962057*^9, 
   3.6406731292804728`*^9, 3.640680674528349*^9, 3.6406840528929253`*^9, 
   3.64068459018227*^9, 3.642283347843747*^9, 3.650269725381569*^9, 
   3.6502723789764137`*^9, 3.6507836926735*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"count", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]ini", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]ini", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TOT", "[", 
    RowBox[{
    "Pc0_", ",", "L0_", ",", "ALPHAE_", ",", "ALPHAM_", ",", "Rs0_", ",", 
     "EPS_", ",", "AG_", ",", "PG_", ",", "AG2_", ",", "PG2_", ",", 
     "BINDING_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"INT", "[", 
      RowBox[{
      "Pc0", ",", "L0", ",", "\[Nu]ini", ",", "\[Omega]ini", ",", "ALPHAE", 
       ",", "ALPHAM", ",", "Rs0", ",", "EPS", ",", "AG", ",", "PG", ",", 
       "BINDING"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"INT", "[", 
      RowBox[{"Pc0", ",", "L0", ",", 
       RowBox[{"\[Nu]ini", "+", 
        RowBox[{"Log", "[", "g00rescal", "]"}]}], ",", 
       FractionBox["\[Omega]ini", "omrescal"], ",", "ALPHAE", ",", "ALPHAM", 
       ",", "Rs0", ",", "EPS", ",", "AG", ",", "PG", ",", "BINDING"}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"INT2", "[", 
       RowBox[{"AG2", ",", "PG2"}], "]"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"{", 
         RowBox[{"Ibar", ",", "\[Lambda]Ebar", ",", "\[Lambda]Mbar"}], "}"}], 
        "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
     RowBox[{"INT3", "[", 
      RowBox[{"Pc0", ",", "L0", ",", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", "g00rescal", "]"}]}], ",", 
       FractionBox["1", "omrescal"], ",", "ALPHAE", ",", "ALPHAM", ",", "Rs0",
        ",", "EPS", ",", "AG2", ",", "PG2", ",", "BINDING"}], "]"}]}], 
    "\[IndentingNewLine]", ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6388818966964417`*^9, 3.6388819747741337`*^9}, {
   3.638892722016185*^9, 3.638892727463406*^9}, {3.638893464171887*^9, 
   3.638893480546294*^9}, {3.638895252927327*^9, 3.638895265974979*^9}, {
   3.638954739558565*^9, 3.6389547582839212`*^9}, {3.638955072751495*^9, 
   3.638955075058853*^9}, {3.638955277515675*^9, 3.6389552794282417`*^9}, {
   3.638956613484129*^9, 3.638956615629418*^9}, {3.638956803299095*^9, 
   3.638956816099861*^9}, {3.638956858205083*^9, 3.638956861802394*^9}, {
   3.638969594194283*^9, 3.638969599254304*^9}, {3.6390243799947443`*^9, 
   3.639024393282517*^9}, 3.639027655524197*^9, {3.6406069951027946`*^9, 
   3.640607098016532*^9}, {3.640607329017538*^9, 3.640607343923779*^9}, {
   3.640607382466936*^9, 3.640607393959556*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"Timing", "[", 
   RowBox[{"TOT", "[", 
    RowBox[{
     RowBox[{"P\[Rho]", "[", 
      RowBox[{"0.4", " ", 
       SuperscriptBox["10", "15"], "gcm3"}], "]"}], ",", "2", ",", "1", ",", 
     "1", ",", "50", ",", 
     RowBox[{"1", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], ",", "80", ",", "11", ",", "80", ",", "11", ",",
      "0"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["MASS", "R"], ",", 
   RowBox[{"\[Lambda]Ebar", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MASS", "R"], ")"}], "7"]}], ",", 
   RowBox[{
    RowBox[{"love", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MASS", "R"], ")"}], "5"]}], ",", "love"}], 
  "}"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.650270552537939*^9, 3.650270557626664*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.06838999999999995083044268540106713772`6.630022491436295", ",", 
   RowBox[{"{", 
    RowBox[{
    "0.000020964107520000005`", ",", "0.0006475200000000001`", ",", 
     "0.4639538576733803`", ",", "8.263654703704526`", ",", 
     "0.02867339728871108`", ",", "0.2544393479599611`", ",", 
     "1.1820468600591718`", ",", "0.`", ",", "8.873707757682961`", ",", 
     "88.85477088459629`", ",", "391302.10481121036`", ",", 
     "103.11510559497495`", ",", 
     RowBox[{"-", "323.73159777148805`"}], ",", 
     RowBox[{"-", "299195.1278834215`"}], ",", "5.2246539919159`*^6", ",", 
     "0.`", ",", 
     RowBox[{"-", "10567.846207345821`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6507837041579657`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.056143906577484866`", ",", "0.0006880667656415939`", ",", 
   RowBox[{"-", "0.16690435094558356`"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "299195.1278834215`"}], ",", "5.2246539919159`*^6", ",", 
     "0.`", ",", 
     RowBox[{"-", "10567.846207345821`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.65078370415913*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reproducing Table II in [1]", "Subsubsection",
 CellChangeTimes->{{3.65027056040274*^9, 3.650270561532102*^9}, {
  3.650783717414353*^9, 3.650783735350243*^9}, {3.650783855806055*^9, 
  3.6507838559418793`*^9}, {3.650783925709461*^9, 3.6507839265095587`*^9}}],

Cell["\<\
Note that the rotational Love numbers as defined in [1] differ from those \
returned by the integrator by some numerical coefficient. Here we introduce \
the normalization factors in order to reproduce Table II in [1]\
\>", "Text",
 CellChangeTimes->{{3.650783862781784*^9, 3.650783923549572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"APS", ":", " ", "C"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.1", ",", "0.15", ",", "0.2"}], ")"}], "=", 
     RowBox[{"(", 
      RowBox[{
      "0.5993685176658711`", ",", "0.75307880442544`", ",", 
       "0.9321606907612636`"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"MS1", ":", " ", "C"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.1", ",", "0.15", ",", "0.2"}], ")"}], "=", 
     RowBox[{"(", 
      RowBox[{
      "0.37463535713187224`", ",", "0.4943436309146946`", ",", 
       "0.6206446430024497`"}], ")"}]}]}], " ", "*)"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"norm4", "=", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{"-", "1"}], "1"], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "256"}], "  ", 
      SqrtBox[
       FractionBox["7", "\[Pi]"]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norm3", "=", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{"-", "1"}], "6"], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "256"}], "  ", 
      SqrtBox[
       FractionBox["7", "\[Pi]"]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norm2", "=", 
   RowBox[{
    FractionBox["1", "9"], 
    FractionBox["8", 
     RowBox[{"7", " ", 
      SqrtBox["\[Pi]"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norm1", "=", 
   RowBox[{
    FractionBox["1", "9"], 
    FractionBox["2", 
     SqrtBox[
      RowBox[{"5", "\[Pi]"}]]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]a", "=", "0.5993685176658711"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]b", "=", "0.75307880442544"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]c", "=", "0.9321606907612636"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]a1", "=", "0.37463535713187224"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]b1", "=", "0.4943436309146946"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]c1", "=", "0.6206446430024497"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]1", "=", "\[Rho]c1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.650270521072461*^9, 3.650270532612433*^9}, {
  3.650271594906248*^9, 3.650271606505869*^9}, {3.650271735394908*^9, 
  3.6502717355566483`*^9}, {3.650272396347423*^9, 3.6502724236139803`*^9}, {
  3.6502726434836063`*^9, 3.6502726436278133`*^9}, {3.6502728155244827`*^9, 
  3.650272815621787*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"Timing", "[", 
   RowBox[{"TOT", "[", 
    RowBox[{
     RowBox[{"P\[Rho]", "[", 
      RowBox[{"\[Rho]1", " ", 
       SuperscriptBox["10", "15"], "gcm3"}], "]"}], ",", "2", ",", "1", ",", 
     "1", ",", "50", ",", 
     RowBox[{"1", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], ",", "80", ",", "10", ",", "80", ",", "11", ",",
      "0"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["MASS", "R"], ",", 
   RowBox[{"\[Lambda]Ebar", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MASS", "R"], ")"}], "7"]}], ",", 
   RowBox[{
    RowBox[{"love", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MASS", "R"], ")"}], "5"]}], ",", "love"}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"t4", "=", 
  RowBox[{
   RowBox[{"love", "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "norm4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["MASS", "R"], ")"}], "7"]}]}]}], "Input",
 CellChangeTimes->{{3.638882000221154*^9, 3.638882010096326*^9}, 
   3.6388823792469797`*^9, 3.638893177701395*^9, {3.638893339460039*^9, 
   3.638893340623933*^9}, {3.638893482742728*^9, 3.63889348308572*^9}, {
   3.6388935345831633`*^9, 3.638893562051578*^9}, 3.638894499836784*^9, {
   3.6388948716931143`*^9, 3.638894889278336*^9}, {3.638894947157186*^9, 
   3.638894949579894*^9}, {3.6388952727757893`*^9, 3.638895273741407*^9}, {
   3.638895366676434*^9, 3.638895367217215*^9}, {3.638895561007658*^9, 
   3.63889556776313*^9}, {3.638895617227933*^9, 3.638895617789192*^9}, {
   3.6388957476150217`*^9, 3.6388957513295116`*^9}, {3.6389547745708017`*^9, 
   3.6389547751587477`*^9}, {3.6389549286674337`*^9, 3.638954931200692*^9}, {
   3.6389549771573267`*^9, 3.638954977716158*^9}, 3.6389552028351393`*^9, {
   3.638956256190257*^9, 3.638956256842617*^9}, {3.638956455222992*^9, 
   3.638956458111973*^9}, {3.6389565250245457`*^9, 3.638956525629403*^9}, {
   3.638956564173232*^9, 3.638956564829108*^9}, {3.6389568641408987`*^9, 
   3.638956870566371*^9}, {3.638956909154541*^9, 3.638956909960372*^9}, {
   3.638958192856195*^9, 3.63895819660056*^9}, {3.638958262391715*^9, 
   3.638958264948392*^9}, {3.638958375171678*^9, 3.6389583796299763`*^9}, {
   3.638960807006228*^9, 3.638960809904955*^9}, 3.6390244392885437`*^9, {
   3.639024488582219*^9, 3.639024528417511*^9}, 3.63902606116605*^9, {
   3.639027326060285*^9, 3.639027354301874*^9}, {3.6390274228408823`*^9, 
   3.639027425482233*^9}, 3.639027461844983*^9, {3.639027506343424*^9, 
   3.6390275671531887`*^9}, {3.639027627234823*^9, 3.639027628003243*^9}, {
   3.639028672804193*^9, 3.639028720883604*^9}, 3.63914951712206*^9, 
   3.640597816688456*^9, {3.6405991386355886`*^9, 3.640599149804278*^9}, {
   3.640599189482614*^9, 3.6405992971610327`*^9}, {3.6405993833255577`*^9, 
   3.640599583092078*^9}, {3.64059961369844*^9, 3.640599642836956*^9}, {
   3.640599686427588*^9, 3.6405997598476553`*^9}, {3.6405997948711243`*^9, 
   3.640599880219941*^9}, {3.640605742830338*^9, 3.640605790996921*^9}, {
   3.640607065033743*^9, 3.640607067013*^9}, {3.640614288449314*^9, 
   3.640614288692047*^9}, 3.64061433595533*^9, 3.640614392111887*^9, {
   3.640614479715219*^9, 3.6406144800909433`*^9}, 3.6406717154120293`*^9, {
   3.640671769810853*^9, 3.6406717794833508`*^9}, 3.640671944738297*^9, {
   3.650269740596055*^9, 3.650269747888668*^9}, {3.650269881961892*^9, 
   3.65026988229138*^9}, {3.6502703768679047`*^9, 3.650270384267415*^9}, {
   3.650270480740035*^9, 3.650270520271783*^9}, 3.650270970598227*^9, {
   3.6502719561226063`*^9, 3.65027195828789*^9}, {3.650271991952256*^9, 
   3.6502719921040373`*^9}, 3.650272817251636*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"98.5738910000000032596290111541748046875`8.0143618130468", ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00018979985453911838`", ",", "0.0010046995480923657`", ",", 
     "2.0240017976210516`", ",", "10.120008988377087`", ",", 
     "0.0441910274988471`", ",", "3.5353636469153793`", ",", 
     "0.8630029973905657`", ",", "0.`", ",", "80.00184306661829`", ",", 
     "9.648666835145645`", ",", "272.8353136693678`", ",", 
     "0.36560376054939164`", ",", 
     RowBox[{"-", "1.9629562077656912`"}], ",", 
     RowBox[{"-", "1360.1906947816976`"}], ",", "7687.049331123854`", ",", 
     "0.`", ",", 
     RowBox[{"-", "2.923237748643661`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.638870351033208*^9, 3.638870372017934*^9}, {
   3.638870630700783*^9, 3.6388706524701*^9}, 3.6388709120302973`*^9, {
   3.6388820051738167`*^9, 3.638882014802051*^9}, 3.638882384775313*^9, 
   3.6388927684353333`*^9, 3.63889317307132*^9, 3.638893219547288*^9, {
   3.638893333107225*^9, 3.638893358237111*^9}, 3.6388935255660877`*^9, 
   3.6388935570336237`*^9, 3.6388943869817133`*^9, 3.6388944464043713`*^9, 
   3.638894526745858*^9, {3.6388948673632097`*^9, 3.638894884550913*^9}, 
   3.6388949233636923`*^9, 3.638895010438139*^9, 3.6388953366997538`*^9, 
   3.63889543338474*^9, 3.6388956089642963`*^9, 3.638895662554103*^9, 
   3.638895795290452*^9, 3.638954781509789*^9, 3.6389548223602753`*^9, 
   3.63895495351867*^9, 3.638955001069058*^9, 3.6389551201345167`*^9, 
   3.638955261250017*^9, 3.638955324880701*^9, 3.638955536411929*^9, {
   3.6389555874937696`*^9, 3.638955606209845*^9}, 3.638955730871064*^9, 
   3.638956269854046*^9, 3.638956481472568*^9, 3.6389565557807302`*^9, 
   3.638956588417142*^9, 3.6389567437237177`*^9, 3.638956826750895*^9, {
   3.638956871357212*^9, 3.638956890662057*^9}, 3.638956934308052*^9, 
   3.638958188004073*^9, 3.638958248834696*^9, 3.638958283271227*^9, 
   3.638958402385132*^9, 3.638958575441063*^9, 3.638960793112857*^9, 
   3.638960827622645*^9, {3.6389692587151012`*^9, 3.6389692841393833`*^9}, 
   3.638969340031357*^9, 3.638969668941639*^9, 3.6390221562052927`*^9, {
   3.639024425942588*^9, 3.6390244512631283`*^9}, {3.639024501081581*^9, 
   3.6390245219895697`*^9}, 3.639025980363641*^9, 3.639026071909979*^9, 
   3.63902730923384*^9, {3.639027340234222*^9, 3.639027364849669*^9}, 
   3.6390274377267942`*^9, 3.6390274744117527`*^9, {3.639027535146895*^9, 
   3.639027579858448*^9}, 3.639027644482346*^9, 3.639027774296043*^9, {
   3.639028686565737*^9, 3.639028735619342*^9}, 3.639071674541141*^9, 
   3.639071880306336*^9, 3.639139939294786*^9, 3.6391495336149683`*^9, 
   3.639155331535804*^9, 3.639223245180097*^9, 3.63928668712763*^9, 
   3.639287811300666*^9, 3.639288202262547*^9, 3.639295154717662*^9, 
   3.6392968716261683`*^9, 3.6393128170081453`*^9, 3.640584178210967*^9, 
   3.6405963981276283`*^9, 3.640597817891918*^9, {3.640598306868022*^9, 
   3.640598327408922*^9}, 3.640599140953348*^9, {3.640599195530361*^9, 
   3.640599297912149*^9}, {3.640599384044881*^9, 3.640599643647472*^9}, {
   3.640599682171794*^9, 3.640599760663851*^9}, {3.64059979556773*^9, 
   3.640599881279275*^9}, {3.6406057408675613`*^9, 3.64060579175737*^9}, {
   3.64060699152505*^9, 3.640607014931093*^9}, {3.640607047507972*^9, 
   3.640607099427359*^9}, {3.640607340866159*^9, 3.640607351370234*^9}, {
   3.64060738619053*^9, 3.6406073954936237`*^9}, 3.640610551841494*^9, {
   3.640614254269251*^9, 3.6406143932018833`*^9}, {3.640614425214755*^9, 
   3.640614441946508*^9}, {3.640614480787511*^9, 3.640614498239641*^9}, 
   3.640666954910417*^9, 3.640671729740995*^9, {3.6406717706320047`*^9, 
   3.64067177729867*^9}, 3.640671814762554*^9, 3.640671927140102*^9, 
   3.6406719675698557`*^9, 3.640680701070318*^9, 3.642283389779335*^9, {
   3.65026973558414*^9, 3.650269748876429*^9}, 3.6502698615593147`*^9, 
   3.650270004547599*^9, 3.650270655029998*^9, 3.6502710909380903`*^9, 
   3.650271697000218*^9, 3.650271795418964*^9, 3.6502719718667393`*^9, 
   3.650272053051896*^9, 3.650272612060916*^9, 3.650272773237076*^9, 
   3.650272916116191*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1999999999946279`", ",", "0.0034922920143112745`", ",", 
   RowBox[{"-", "0.43526102227168656`"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1360.1906947816976`"}], ",", "7687.049331123854`", ",", 
     "0.`", ",", 
     RowBox[{"-", "2.923237748643661`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.638870351033208*^9, 3.638870372017934*^9}, {
   3.638870630700783*^9, 3.6388706524701*^9}, 3.6388709120302973`*^9, {
   3.6388820051738167`*^9, 3.638882014802051*^9}, 3.638882384775313*^9, 
   3.6388927684353333`*^9, 3.63889317307132*^9, 3.638893219547288*^9, {
   3.638893333107225*^9, 3.638893358237111*^9}, 3.6388935255660877`*^9, 
   3.6388935570336237`*^9, 3.6388943869817133`*^9, 3.6388944464043713`*^9, 
   3.638894526745858*^9, {3.6388948673632097`*^9, 3.638894884550913*^9}, 
   3.6388949233636923`*^9, 3.638895010438139*^9, 3.6388953366997538`*^9, 
   3.63889543338474*^9, 3.6388956089642963`*^9, 3.638895662554103*^9, 
   3.638895795290452*^9, 3.638954781509789*^9, 3.6389548223602753`*^9, 
   3.63895495351867*^9, 3.638955001069058*^9, 3.6389551201345167`*^9, 
   3.638955261250017*^9, 3.638955324880701*^9, 3.638955536411929*^9, {
   3.6389555874937696`*^9, 3.638955606209845*^9}, 3.638955730871064*^9, 
   3.638956269854046*^9, 3.638956481472568*^9, 3.6389565557807302`*^9, 
   3.638956588417142*^9, 3.6389567437237177`*^9, 3.638956826750895*^9, {
   3.638956871357212*^9, 3.638956890662057*^9}, 3.638956934308052*^9, 
   3.638958188004073*^9, 3.638958248834696*^9, 3.638958283271227*^9, 
   3.638958402385132*^9, 3.638958575441063*^9, 3.638960793112857*^9, 
   3.638960827622645*^9, {3.6389692587151012`*^9, 3.6389692841393833`*^9}, 
   3.638969340031357*^9, 3.638969668941639*^9, 3.6390221562052927`*^9, {
   3.639024425942588*^9, 3.6390244512631283`*^9}, {3.639024501081581*^9, 
   3.6390245219895697`*^9}, 3.639025980363641*^9, 3.639026071909979*^9, 
   3.63902730923384*^9, {3.639027340234222*^9, 3.639027364849669*^9}, 
   3.6390274377267942`*^9, 3.6390274744117527`*^9, {3.639027535146895*^9, 
   3.639027579858448*^9}, 3.639027644482346*^9, 3.639027774296043*^9, {
   3.639028686565737*^9, 3.639028735619342*^9}, 3.639071674541141*^9, 
   3.639071880306336*^9, 3.639139939294786*^9, 3.6391495336149683`*^9, 
   3.639155331535804*^9, 3.639223245180097*^9, 3.63928668712763*^9, 
   3.639287811300666*^9, 3.639288202262547*^9, 3.639295154717662*^9, 
   3.6392968716261683`*^9, 3.6393128170081453`*^9, 3.640584178210967*^9, 
   3.6405963981276283`*^9, 3.640597817891918*^9, {3.640598306868022*^9, 
   3.640598327408922*^9}, 3.640599140953348*^9, {3.640599195530361*^9, 
   3.640599297912149*^9}, {3.640599384044881*^9, 3.640599643647472*^9}, {
   3.640599682171794*^9, 3.640599760663851*^9}, {3.64059979556773*^9, 
   3.640599881279275*^9}, {3.6406057408675613`*^9, 3.64060579175737*^9}, {
   3.64060699152505*^9, 3.640607014931093*^9}, {3.640607047507972*^9, 
   3.640607099427359*^9}, {3.640607340866159*^9, 3.640607351370234*^9}, {
   3.64060738619053*^9, 3.6406073954936237`*^9}, 3.640610551841494*^9, {
   3.640614254269251*^9, 3.6406143932018833`*^9}, {3.640614425214755*^9, 
   3.640614441946508*^9}, {3.640614480787511*^9, 3.640614498239641*^9}, 
   3.640666954910417*^9, 3.640671729740995*^9, {3.6406717706320047`*^9, 
   3.64067177729867*^9}, 3.640671814762554*^9, 3.640671927140102*^9, 
   3.6406719675698557`*^9, 3.640680701070318*^9, 3.642283389779335*^9, {
   3.65026973558414*^9, 3.650269748876429*^9}, 3.6502698615593147`*^9, 
   3.650270004547599*^9, 3.650270655029998*^9, 3.6502710909380903`*^9, 
   3.650271697000218*^9, 3.650271795418964*^9, 3.6502719718667393`*^9, 
   3.650272053051896*^9, 3.650272612060916*^9, 3.650272773237076*^9, 
   3.650272916118072*^9}],

Cell[BoxData[
 RowBox[{"-", "0.014298423520430854`"}]], "Output",
 CellChangeTimes->{{3.638870351033208*^9, 3.638870372017934*^9}, {
   3.638870630700783*^9, 3.6388706524701*^9}, 3.6388709120302973`*^9, {
   3.6388820051738167`*^9, 3.638882014802051*^9}, 3.638882384775313*^9, 
   3.6388927684353333`*^9, 3.63889317307132*^9, 3.638893219547288*^9, {
   3.638893333107225*^9, 3.638893358237111*^9}, 3.6388935255660877`*^9, 
   3.6388935570336237`*^9, 3.6388943869817133`*^9, 3.6388944464043713`*^9, 
   3.638894526745858*^9, {3.6388948673632097`*^9, 3.638894884550913*^9}, 
   3.6388949233636923`*^9, 3.638895010438139*^9, 3.6388953366997538`*^9, 
   3.63889543338474*^9, 3.6388956089642963`*^9, 3.638895662554103*^9, 
   3.638895795290452*^9, 3.638954781509789*^9, 3.6389548223602753`*^9, 
   3.63895495351867*^9, 3.638955001069058*^9, 3.6389551201345167`*^9, 
   3.638955261250017*^9, 3.638955324880701*^9, 3.638955536411929*^9, {
   3.6389555874937696`*^9, 3.638955606209845*^9}, 3.638955730871064*^9, 
   3.638956269854046*^9, 3.638956481472568*^9, 3.6389565557807302`*^9, 
   3.638956588417142*^9, 3.6389567437237177`*^9, 3.638956826750895*^9, {
   3.638956871357212*^9, 3.638956890662057*^9}, 3.638956934308052*^9, 
   3.638958188004073*^9, 3.638958248834696*^9, 3.638958283271227*^9, 
   3.638958402385132*^9, 3.638958575441063*^9, 3.638960793112857*^9, 
   3.638960827622645*^9, {3.6389692587151012`*^9, 3.6389692841393833`*^9}, 
   3.638969340031357*^9, 3.638969668941639*^9, 3.6390221562052927`*^9, {
   3.639024425942588*^9, 3.6390244512631283`*^9}, {3.639024501081581*^9, 
   3.6390245219895697`*^9}, 3.639025980363641*^9, 3.639026071909979*^9, 
   3.63902730923384*^9, {3.639027340234222*^9, 3.639027364849669*^9}, 
   3.6390274377267942`*^9, 3.6390274744117527`*^9, {3.639027535146895*^9, 
   3.639027579858448*^9}, 3.639027644482346*^9, 3.639027774296043*^9, {
   3.639028686565737*^9, 3.639028735619342*^9}, 3.639071674541141*^9, 
   3.639071880306336*^9, 3.639139939294786*^9, 3.6391495336149683`*^9, 
   3.639155331535804*^9, 3.639223245180097*^9, 3.63928668712763*^9, 
   3.639287811300666*^9, 3.639288202262547*^9, 3.639295154717662*^9, 
   3.6392968716261683`*^9, 3.6393128170081453`*^9, 3.640584178210967*^9, 
   3.6405963981276283`*^9, 3.640597817891918*^9, {3.640598306868022*^9, 
   3.640598327408922*^9}, 3.640599140953348*^9, {3.640599195530361*^9, 
   3.640599297912149*^9}, {3.640599384044881*^9, 3.640599643647472*^9}, {
   3.640599682171794*^9, 3.640599760663851*^9}, {3.64059979556773*^9, 
   3.640599881279275*^9}, {3.6406057408675613`*^9, 3.64060579175737*^9}, {
   3.64060699152505*^9, 3.640607014931093*^9}, {3.640607047507972*^9, 
   3.640607099427359*^9}, {3.640607340866159*^9, 3.640607351370234*^9}, {
   3.64060738619053*^9, 3.6406073954936237`*^9}, 3.640610551841494*^9, {
   3.640614254269251*^9, 3.6406143932018833`*^9}, {3.640614425214755*^9, 
   3.640614441946508*^9}, {3.640614480787511*^9, 3.640614498239641*^9}, 
   3.640666954910417*^9, 3.640671729740995*^9, {3.6406717706320047`*^9, 
   3.64067177729867*^9}, 3.640671814762554*^9, 3.640671927140102*^9, 
   3.6406719675698557`*^9, 3.640680701070318*^9, 3.642283389779335*^9, {
   3.65026973558414*^9, 3.650269748876429*^9}, 3.6502698615593147`*^9, 
   3.650270004547599*^9, 3.650270655029998*^9, 3.6502710909380903`*^9, 
   3.650271697000218*^9, 3.650271795418964*^9, 3.6502719718667393`*^9, 
   3.650272053051896*^9, 3.650272612060916*^9, 3.650272773237076*^9, 
   3.650272916119561*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"Timing", "[", 
   RowBox[{"TOT", "[", 
    RowBox[{
     RowBox[{"P\[Rho]", "[", 
      RowBox[{"\[Rho]1", " ", 
       SuperscriptBox["10", "15"], "gcm3"}], "]"}], ",", "3", ",", "1", ",", 
     "1", ",", "50", ",", 
     RowBox[{"1", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], ",", "80", ",", "11", ",", "80", ",", "11", ",",
      "0"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["MASS", "R"], ",", 
   RowBox[{"\[Lambda]Ebar", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MASS", "R"], ")"}], "7"]}], ",", 
   RowBox[{
    RowBox[{"love", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MASS", "R"], ")"}], "5"]}], ",", "love"}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"t1", "=", 
  RowBox[{
   RowBox[{"love", "[", 
    RowBox[{"[", "1", "]"}], "]"}], " ", "norm1", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["MASS", "R"], ")"}], "5"]}]}], "\[IndentingNewLine]", 
 RowBox[{"t2", "=", 
  RowBox[{
   RowBox[{"love", "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "norm2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["MASS", "R"], ")"}], 
    "9"]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6502705798487988`*^9, 3.650270604018422*^9}, 
   3.650270740023139*^9, 3.6502710932693577`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.36439299999999974488673615269362926483`6.943034343178689", ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00018979985453911838`", ",", "0.0010046995480923657`", ",", 
     "2.0240017975011724`", ",", "10.120008987553742`", ",", 
     "0.04419102750293137`", ",", "3.5353636472205174`", ",", 
     "0.8630029975672813`", ",", "0.`", ",", "80.00184306612925`", ",", 
     "9.648666836801105`", ",", "2392.9209828330213`", ",", 
     "0.5557384551814415`", ",", 
     RowBox[{"-", "9.777771157507837`"}], ",", "85901.67093247724`", ",", 
     "83905.54684312546`", ",", "79.96752404347903`", ",", 
     RowBox[{"-", "3.1988563371023853`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.650270665690168*^9, 3.650270754460638*^9, 
  3.650271113953093*^9, 3.650271708046502*^9, 3.6502718089251204`*^9, 
  3.65027262030162*^9, 3.650272781809638*^9, 3.6502729245414886`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.19999999999905374`", ",", "0.030629388579248254`", ",", 
   "27.488534697742438`", ",", 
   RowBox[{"{", 
    RowBox[{
    "85901.67093247724`", ",", "83905.54684312546`", ",", 
     "79.96752404347903`", ",", 
     RowBox[{"-", "3.1988563371023853`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.650270665690168*^9, 3.650270754460638*^9, 
  3.650271113953093*^9, 3.650271708046502*^9, 3.6502718089251204`*^9, 
  3.65027262030162*^9, 3.650272781809638*^9, 3.650272924544291*^9}],

Cell[BoxData["1.5412714639678569`"], "Output",
 CellChangeTimes->{3.650270665690168*^9, 3.650270754460638*^9, 
  3.650271113953093*^9, 3.650271708046502*^9, 3.6502718089251204`*^9, 
  3.65027262030162*^9, 3.650272781809638*^9, 3.6502729245464907`*^9}],

Cell[BoxData["0.003077762716282162`"], "Output",
 CellChangeTimes->{3.650270665690168*^9, 3.650270754460638*^9, 
  3.650271113953093*^9, 3.650271708046502*^9, 3.6502718089251204`*^9, 
  3.65027262030162*^9, 3.650272781809638*^9, 3.650272924548542*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"Timing", "[", 
   RowBox[{"TOT", "[", 
    RowBox[{
     RowBox[{"P\[Rho]", "[", 
      RowBox[{"\[Rho]1", " ", 
       SuperscriptBox["10", "15"], "gcm3"}], "]"}], ",", "4", ",", "1", ",", 
     "1", ",", "50", ",", 
     RowBox[{"1", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], ",", "80", ",", "11", ",", "80", ",", "11", ",",
      "0"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   FractionBox["MASS", "R"], ",", 
   RowBox[{"\[Lambda]Ebar", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MASS", "R"], ")"}], "7"]}], ",", 
   RowBox[{
    RowBox[{"love", "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["MASS", "R"], ")"}], "5"]}], ",", "love"}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"t3", "=", 
  RowBox[{
   RowBox[{"love", "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "norm3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["MASS", "R"], ")"}], "7"]}]}]}], "Input",
 CellChangeTimes->{{3.650270612773137*^9, 3.650270633752575*^9}, 
   3.650271072399932*^9, {3.650272072216833*^9, 3.650272087806291*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.88755999999999968252950566238723695278`6.917542589185674", ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00018979985453911838`", ",", "0.0010046995480923657`", ",", 
     "2.024001797493629`", ",", "10.120008987606797`", ",", 
     "0.044191027502501506`", ",", "3.5353636471653136`", ",", 
     "0.8630029975602382`", ",", "0.`", ",", "80.00184306565825`", ",", 
     "9.648666836852177`", ",", "15252.843977539911`", ",", 
     "1.0410424957131528`", ",", 
     RowBox[{"-", "15.020663510157947`"}], ",", "1.2132801528247916`*^6", ",",
      "325725.05516636133`", ",", "142.70449454766813`", ",", 
     "84771.42319984773`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6502706772945232`*^9, 3.6502707812609777`*^9, 
  3.6502711026037083`*^9, 3.650271255439809*^9, 3.65027171896385*^9, 
  3.650271822528618*^9, 3.6502720855861673`*^9, 3.650272628475025*^9, 
  3.650272789968849*^9, 3.650272932484654*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.19999999999725987`", ",", "0.19523640289378674`", ",", 
   "388.2496488773369`", ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2132801528247916`*^6", ",", "325725.05516636133`", ",", 
     "142.70449454766813`", ",", "84771.42319984773`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6502706772945232`*^9, 3.6502707812609777`*^9, 
  3.6502711026037083`*^9, 3.650271255439809*^9, 3.65027171896385*^9, 
  3.650271822528618*^9, 3.6502720855861673`*^9, 3.650272628475025*^9, 
  3.650272789968849*^9, 3.6502729324885273`*^9}],

Cell[BoxData["0.11633500687415729`"], "Output",
 CellChangeTimes->{3.6502706772945232`*^9, 3.6502707812609777`*^9, 
  3.6502711026037083`*^9, 3.650271255439809*^9, 3.65027171896385*^9, 
  3.650271822528618*^9, 3.6502720855861673`*^9, 3.650272628475025*^9, 
  3.650272789968849*^9, 3.650272932491658*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]], "Input",
 CellChangeTimes->{{3.650270635863446*^9, 3.650270639804255*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.5412714639678569`", ",", "0.003077762716282162`", ",", 
   "0.11633500687415729`", ",", 
   RowBox[{"-", "0.014298423520430854`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.650270677402576*^9, 3.650270783947998*^9, 
  3.650271114008263*^9, 3.650271719024414*^9, 3.650271822640205*^9, 
  3.65027206062516*^9, 3.650272628529626*^9, 3.6502727900355377`*^9, 
  3.65027293254881*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "TABLE", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"APS", "="}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.650271555143215*^9, 3.650271588767799*^9}, {
  3.650271649533114*^9, 3.65027164976178*^9}, {3.6502720917793837`*^9, 
  3.650272092063044*^9}}],

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{
  "5.15079808686695`", ",", "0.0016025534751677695`", ",", 
   "0.41206887428798467`", ",", 
   RowBox[{"-", "0.004629077521727711`"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
  "2.552218818561913`", ",", "0.0023978369217200726`", ",", 
   "0.1981687393717773`", ",", 
   RowBox[{"-", "0.009817072930917159`"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
  "1.2525266534961566`", ",", "0.0026351162032243933`", ",", 
   "0.0929767506133137`", ",", 
   RowBox[{"-", "0.009869102211705835`"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.6502717263552303`*^9, 3.650271726536137*^9}, {
   3.650271900013867*^9, 3.65027190014664*^9}, 3.650272066646216*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"MS1", "="}], "*)"}]], "Input",
 CellChangeTimes->{{3.6502720956113367`*^9, 3.650272096124688*^9}}],

Cell[BoxData[{
 RowBox[{"{", 
  RowBox[{
  "5.928021518585961`", ",", "0.0016843408569222368`", ",", 
   "0.47884775414575315`", ",", 
   RowBox[{"-", "0.009543792948111333`"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
  "3.072742859502937`", ",", "0.0027022615090728005`", ",", 
   "0.2443526939477783`", ",", 
   RowBox[{"-", "0.015964373564684775`"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
  "1.5412714639678569`", ",", "0.003077762716282162`", ",", 
   "0.11633500687415729`", ",", 
   RowBox[{"-", "0.014298423520430854`"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.650272809450203*^9, 3.650272809583208*^9}, {
  3.6502729806366253`*^9, 3.650272980867428*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.650270303578094*^9, 3.650270373161223*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"APS", ":", " ", "C"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.1", ",", "0.15", ",", "0.2"}], ")"}], "=", 
     RowBox[{"(", 
      RowBox[{
      "0.5993685176658711`", ",", "0.75307880442544`", ",", 
       "0.9321606907612636`"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"MS1", ":", " ", "C"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.1", ",", "0.15", ",", "0.2"}], ")"}], "=", 
     RowBox[{"(", 
      RowBox[{"XX", ",", "XX", ",", "XX"}], ")"}]}]}], " ", "*)"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fitting functions for the rotational Love numbers", "Subsubsection",
 CellChangeTimes->{{3.65027056040274*^9, 3.650270561532102*^9}, {
  3.650783717414353*^9, 3.650783735350243*^9}, {3.650783855806055*^9, 
  3.6507838559418793`*^9}, {3.650783925709461*^9, 3.650783961605599*^9}}],

Cell[TextData[{
 "For a given function X, we use the fitting function Log[X] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "i"], 
     SuperscriptBox[
      RowBox[{
       SubscriptBox["a", "i"], "(", 
       RowBox[{"Log", "[", "Ibar", "]"}], ")"}], "i"]}], ",", " ", 
    RowBox[{
    "where", " ", "Ibar", " ", "is", " ", "the", " ", "dimensionless", " ", 
     "moment", " ", "of", " ", 
     RowBox[{
      RowBox[{"inertia", " ", "[", "1", "]"}], "."}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.650784101124855*^9, 3.650784150902615*^9}, {
  3.650784451491857*^9, 3.65078446192388*^9}}],

Cell[TextData[{
 "X=",
 Cell[BoxData[
  RowBox[{"Abs", "[", 
   RowBox[{"\[Delta]", 
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "E", "23"]}]}]], "Input",
  CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQrT0thzVP9rXj8dR2PhB99MlKIRC91z1VH0Q3HOkM
AdHT9E9FgehPrxfNAtG5xXdng+g/OpE7QfSHoEW7QPT5UyfyK4F0weFJhSD6
fgffwTlAWmRT6zEQXVV3f9sJIO31f8Z2EH1u5aU3jnKvHbMUkt+DaI/uRV9B
9Kb/E/6D6HWTVJSdQOKOqmDaRu23MYg+rP0HTH89vcccRG/q2wumV6zIcAPR
MRXefiD6zp73ESD6nY1CJIjO5lswlU3hteO+lz4LQfRDNeflIPqkdTKYjnsh
+osHSMfISoHpbSfqJXmB9IbI5WB6xsXkwh/qrx1PxQeVg+gk8XWNINpPYjOY
/vv8WQCjxmvHS/HvwfQukRtPZgDprImfnoHo7Q/nVW/RAZq7e289iAYAhty7
cA==
   "]],
 "]"
}], "Text",
 CellChangeTimes->{{3.6507841582206583`*^9, 3.650784160868697*^9}, {
  3.650784287124167*^9, 3.650784287427025*^9}, {3.65078443432469*^9, 
  3.650784447635598*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
    RowBox[{"-", "471.3333596708546`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", "1358.5477269002708`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", "1750.2237558493005`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", "1327.1820037918712`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"-", "651.5546916269088`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "5", "]"}], "\[Rule]", "216.0627785647371`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"-", "48.99998081780337`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "7", "]"}], "\[Rule]", "7.507057710359728`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"-", "0.7441297298085494`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "9", "]"}], "\[Rule]", "0.0431345417556537`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"-", "0.0011114082123867958`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.644927558471797*^9, 3.644927561157401*^9}, {
   3.6449314286994*^9, 3.6449314361678467`*^9}, {3.64493147084629*^9, 
   3.6449314901831703`*^9}, 3.644931536356655*^9, 3.645163380795596*^9, 
   3.645163512302753*^9, 3.645163657139824*^9, 3.6464722521382647`*^9, 
   3.646472653886695*^9, 3.646472924770566*^9, 3.646478603702208*^9, 
   3.647317088852747*^9, 3.647317176853187*^9, 3.647317214947804*^9, 
   3.6507840697901993`*^9}],

Cell[TextData[{
 "X=",
 Cell[BoxData[
  RowBox[{"Abs", "[", 
   RowBox[{"\[Delta]", 
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "E", "43"]}]}]], "Input",
  CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQrT0thzVP9rXj8dR2PhB99MlKIRC91z1VH0Q3HOkM
AdHT9E9FgehPrxfNAtG5xXdng+g/OpE7QfSHoEW7QPT5UyfyK4F0weFJhSD6
fgffwTlAWmRT6zEQXVV3f9sJIO31f8Z2EH1u5aU3jnKvHbMUkt+DaI/uRV9B
9Kb/E/6D6HWTVJSdQOKOqmDaRu23MYg+rP0HTH89vcccRG/q2wumV6zIcAPR
MRXefiD6zp73ESD6nY1CJIjO5lswlU3hteO+lz4LQfRDNeflIPqkdTKYjnsh
+osHSMfISoHpbSfqJXmB9IbI5WB6xsXkwh/qrx1PxQeVg+gk8XWNINpPYjOY
/vv8WQCjxmvHS/HvwfQukRtPZgDprImfnoHo7Q/nVW/RAZq7e289iAYAhty7
cA==
   "]],
 "]"
}], "Text",
 CellChangeTimes->{{3.6507841582206583`*^9, 3.650784160868697*^9}, {
  3.650784287124167*^9, 3.650784287427025*^9}, {3.65078443432469*^9, 
  3.650784447635598*^9}, {3.650784483005712*^9, 3.6507844830937433`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
    RowBox[{"-", "1149.0212469603698`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", "3620.330546612775`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", "5063.999911228858`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", "4134.9230465265755`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"-", "2176.3274659955396`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "5", "]"}], "\[Rule]", "771.1436026132872`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"-", "186.3079530756939`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "7", "]"}], "\[Rule]", "30.316473088656828`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"-", "3.181488972311042`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "9", "]"}], "\[Rule]", "0.19455235231742152`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"-", "0.005267763608430779`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.650784316652751*^9}],

Cell[TextData[{
 "X=",
 Cell[BoxData[
  RowBox[{"Abs", "[", 
   RowBox[{"\[Delta]", 
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "M", "34"]}]}]], "Input",
  CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQrT0thzVP9rXj8dR2PhB99MlKIRC91z1VH0Q3HOkM
AdHT9E9FgehPrxfNAtG5xXdng+g/OpE7QfSHoEW7QPT5UyfyK4F0weFJhSD6
fgffwTlAWmRT6zEQXVV3f9sJIO31f8Z2EH1u5aU3jnKvHbMUkt+DaI/uRV9B
9Kb/E/6D6HWTVJSdQOKOqmDaRu23MYg+rP0HTH89vcccRG/q2wumV6zIcAPR
MRXefiD6zp73ESD6nY1CJIjO5lswlU3hteO+lz4LQfRDNeflIPqkdTKYjnsh
+osHSMfISoHpbSfqJXmB9IbI5WB6xsXkwh/qrx1PxQeVg+gk8XWNINpPYjOY
/vv8WQCjxmvHS/HvwfQukRtPZgDprImfnoHo7Q/nVW/RAZq7e289iAYAhty7
cA==
   "]],
 "]"
}], "Text",
 CellChangeTimes->{{3.6507841582206583`*^9, 3.650784160868697*^9}, {
  3.650784287124167*^9, 3.650784287427025*^9}, {3.65078443432469*^9, 
  3.650784447635598*^9}, {3.6507844858775387`*^9, 3.6507844891013613`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
    RowBox[{"-", "986.6195015906875`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", "3035.665238850848`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", "4162.2960061675385`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", "3339.8036826125044`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"-", "1729.4657563917478`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "5", "]"}], "\[Rule]", "603.3647058380795`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"-", "143.60049446311805`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "7", "]"}], "\[Rule]", "23.028246275758704`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
    RowBox[{"-", "2.3825294934588994`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "9", "]"}], "\[Rule]", "0.14369956578847826`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"-", "0.0038395309506661203`"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.650784322581023*^9}],

Cell[TextData[{
 "X=",
 Cell[BoxData[
  RowBox[{"Abs", "[", 
   RowBox[{"\[Delta]", 
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "~"], "M", "32"]}]}]], "Input",
  CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQrT0thzVP9rXj8dR2PhB99MlKIRC91z1VH0Q3HOkM
AdHT9E9FgehPrxfNAtG5xXdng+g/OpE7QfSHoEW7QPT5UyfyK4F0weFJhSD6
fgffwTlAWmRT6zEQXVV3f9sJIO31f8Z2EH1u5aU3jnKvHbMUkt+DaI/uRV9B
9Kb/E/6D6HWTVJSdQOKOqmDaRu23MYg+rP0HTH89vcccRG/q2wumV6zIcAPR
MRXefiD6zp73ESD6nY1CJIjO5lswlU3hteO+lz4LQfRDNeflIPqkdTKYjnsh
+osHSMfISoHpbSfqJXmB9IbI5WB6xsXkwh/qrx1PxQeVg+gk8XWNINpPYjOY
/vv8WQCjxmvHS/HvwfQukRtPZgDprImfnoHo7Q/nVW/RAZq7e289iAYAhty7
cA==
   "]],
 "]"
}], "Text",
 CellChangeTimes->{{3.6507841582206583`*^9, 3.650784160868697*^9}, {
  3.650784287124167*^9, 3.650784287427025*^9}, {3.65078443432469*^9, 
  3.650784447635598*^9}, {3.650784492013771*^9, 3.650784493893517*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], "\[Rule]", "10755.706107698976`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", "32847.96018106085`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", "43836.798418530394`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"-", "33695.871933620314`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "4", "]"}], "\[Rule]", "16538.69363315819`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"-", "5421.289588910336`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "6", "]"}], "\[Rule]", "1203.1832608310808`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
    RowBox[{"-", "178.73199777315244`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "8", "]"}], "\[Rule]", "17.02896560607196`"}], ",", 
   RowBox[{
    RowBox[{"a", "[", "9", "]"}], "\[Rule]", 
    RowBox[{"-", "0.9408999318198646`"}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "10", "]"}], "\[Rule]", "0.022923941634785904`"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.650784326633234*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2560, 1373},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (June 27, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 1120, 18, 154, "Subtitle"],
Cell[1690, 42, 138, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[1853, 49, 108, 1, 37, "Subsubsection"],
Cell[1964, 52, 193, 5, 32, "Input"],
Cell[2160, 59, 823, 23, 99, "Input"],
Cell[2986, 84, 1369, 46, 99, "Input"],
Cell[4358, 132, 1791, 54, 83, "Input"],
Cell[6152, 188, 1101, 34, 55, "Input"],
Cell[7256, 224, 1792, 54, 83, "Input"],
Cell[9051, 280, 1101, 34, 55, "Input"],
Cell[10155, 316, 1496, 49, 77, "Input"],
Cell[11654, 367, 634, 18, 32, "Input"],
Cell[12291, 387, 2248, 66, 55, "Input"],
Cell[14542, 455, 1969, 63, 56, "Input"],
Cell[16514, 520, 868, 22, 77, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17419, 547, 217, 3, 47, "Subsection"],
Cell[17639, 552, 634, 15, 57, "Text"],
Cell[18276, 569, 136, 3, 32, "Input"],
Cell[18415, 574, 509, 14, 55, "Input"],
Cell[18927, 590, 121, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[19073, 597, 124, 2, 37, "Subsubsection"],
Cell[CellGroupData[{
Cell[19222, 603, 20045, 489, 469, "Input"],
Cell[39270, 1094, 1036, 16, 32, "Output"]
}, Open  ]],
Cell[40321, 1113, 185, 6, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40543, 1124, 98, 1, 37, "Subsubsection"],
Cell[CellGroupData[{
Cell[40666, 1129, 21786, 534, 687, "Input"],
Cell[62455, 1665, 1055, 17, 32, "Output"]
}, Open  ]],
Cell[63525, 1685, 250, 7, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63812, 1697, 124, 2, 37, "Subsubsection"],
Cell[CellGroupData[{
Cell[63961, 1703, 26853, 640, 926, "Input"],
Cell[90817, 2345, 1402, 22, 32, "Output"]
}, Open  ]],
Cell[92234, 2370, 251, 7, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92522, 2382, 162, 2, 37, "Subsubsection"],
Cell[92687, 2386, 70, 2, 32, "Input"],
Cell[92760, 2390, 1474, 41, 209, "Input"],
Cell[94237, 2433, 11109, 312, 533, "Input"],
Cell[105349, 2747, 4528, 120, 297, "Input"],
Cell[109880, 2869, 7430, 177, 539, "Input"],
Cell[117313, 3048, 446, 10, 32, "Input"],
Cell[117762, 3060, 301, 8, 32, "Input"],
Cell[118066, 3070, 992, 26, 32, "Input"],
Cell[119061, 3098, 197, 5, 32, "Input"],
Cell[119261, 3105, 197, 5, 32, "Input"],
Cell[119461, 3112, 1494, 39, 45, "Input"],
Cell[120958, 3153, 205, 5, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121200, 3163, 165, 2, 37, "Subsubsection"],
Cell[121368, 3167, 138, 3, 32, "Input"],
Cell[121509, 3172, 208, 5, 32, "Input"],
Cell[121720, 3179, 963, 27, 55, "Input"],
Cell[122686, 3208, 642, 18, 55, "Input"],
Cell[CellGroupData[{
Cell[123353, 3230, 176, 3, 32, "Input"],
Cell[123532, 3235, 1119, 32, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124688, 3272, 784, 22, 81, "Input"],
Cell[125475, 3296, 559, 16, 62, "Output"]
}, Open  ]],
Cell[126049, 3315, 90, 1, 33, "Text"],
Cell[126142, 3318, 4433, 111, 551, "Input"],
Cell[CellGroupData[{
Cell[130600, 3433, 642, 14, 121, "Input"],
Cell[131245, 3449, 916, 21, 66, "Output"],
Cell[132164, 3472, 1027, 25, 66, "Output"],
Cell[133194, 3499, 1056, 25, 66, "Output"],
Cell[134253, 3526, 982, 23, 61, "Output"],
Cell[135238, 3551, 905, 20, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136180, 3576, 2282, 71, 313, "Input"],
Cell[138465, 3649, 473, 13, 66, "Output"],
Cell[138941, 3664, 276, 6, 49, "Output"],
Cell[139220, 3672, 424, 11, 61, "Output"],
Cell[139647, 3685, 424, 11, 61, "Output"],
Cell[140074, 3698, 462, 12, 66, "Output"]
}, Open  ]],
Cell[140551, 3713, 90, 1, 33, "Text"],
Cell[140644, 3716, 3861, 101, 523, "Input"],
Cell[CellGroupData[{
Cell[144530, 3821, 517, 11, 121, "Input"],
Cell[145050, 3834, 370, 9, 55, "Output"],
Cell[145423, 3845, 580, 15, 61, "Output"],
Cell[146006, 3862, 819, 23, 61, "Output"],
Cell[146828, 3887, 583, 15, 61, "Output"],
Cell[147414, 3904, 581, 15, 62, "Output"]
}, Open  ]],
Cell[148010, 3922, 2009, 64, 262, "Input"],
Cell[CellGroupData[{
Cell[150044, 3990, 2537, 51, 77, "Input"],
Cell[152584, 4043, 4661, 136, 122, "Output"]
}, Open  ]],
Cell[157260, 4182, 190, 4, 32, "Input"],
Cell[157453, 4188, 92, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[157570, 4193, 2294, 48, 77, "Input"],
Cell[159867, 4243, 4156, 113, 116, "Output"]
}, Open  ]],
Cell[164038, 4359, 881, 20, 32, "Input"],
Cell[164922, 4381, 252, 6, 32, "Input"],
Cell[165177, 4389, 194, 4, 32, "Input"],
Cell[165374, 4395, 203, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[165602, 4404, 822, 21, 32, "Input"],
Cell[166427, 4427, 5680, 144, 147, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172156, 4577, 290, 6, 37, "Subsubsection"],
Cell[172449, 4585, 189, 4, 32, "Input"],
Cell[172641, 4591, 482, 14, 99, "Input"],
Cell[173126, 4607, 250, 6, 32, "Input"],
Cell[173379, 4615, 2762, 69, 77, "Input"],
Cell[176144, 4686, 2148, 52, 32, "Input"],
Cell[178295, 4740, 2113, 55, 77, "Input"],
Cell[180411, 4797, 2116, 55, 77, "Input"],
Cell[182530, 4854, 867, 21, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183446, 4881, 99, 1, 47, "Subsection"],
Cell[183548, 4884, 138, 3, 32, "Input"],
Cell[183689, 4889, 557, 16, 99, "Input"],
Cell[CellGroupData[{
Cell[184271, 4909, 96, 1, 37, "Subsubsection"],
Cell[184370, 4912, 538, 13, 209, "Text"],
Cell[CellGroupData[{
Cell[184933, 4929, 20041, 464, 1451, "Input"],
Cell[204977, 5395, 85578, 1823, 245, "Output"],
Cell[290558, 7220, 507, 10, 23, "Print"],
Cell[291068, 7232, 7997, 113, 32, "Output"],
Cell[299068, 7347, 7968, 113, 55, "Output"],
Cell[307039, 7462, 7933, 110, 34, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[315021, 7578, 103, 1, 37, "Subsubsection"],
Cell[CellGroupData[{
Cell[315149, 7583, 27920, 677, 2634, "Input"],
Cell[343072, 8262, 2673, 37, 23, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345782, 8304, 4457, 81, 201, "Input"],
Cell[350242, 8387, 4113, 61, 32, "Output"],
Cell[354358, 8450, 3819, 56, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358214, 8511, 29097, 759, 1745, "Input"],
Cell[387314, 9272, 1549, 22, 23, "Print"]
}, Open  ]],
Cell[388878, 9297, 2680, 55, 377, "Input"],
Cell[CellGroupData[{
Cell[391583, 9356, 913, 27, 107, "Input"],
Cell[392499, 9385, 756, 15, 37, "Output"],
Cell[393258, 9402, 385, 9, 37, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[393692, 9417, 265, 3, 37, "Subsubsection"],
Cell[393960, 9422, 307, 5, 33, "Text"],
Cell[394270, 9429, 702, 21, 55, "Input"],
Cell[394975, 9452, 1901, 63, 434, "Input"],
Cell[CellGroupData[{
Cell[396901, 9519, 3750, 70, 131, "Input"],
Cell[400654, 9591, 4131, 62, 32, "Output"],
Cell[404788, 9655, 3764, 56, 32, "Output"],
Cell[408555, 9713, 3488, 49, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[412080, 9767, 1418, 43, 203, "Input"],
Cell[413501, 9812, 909, 16, 32, "Output"],
Cell[414413, 9830, 530, 12, 32, "Output"],
Cell[414946, 9844, 251, 3, 32, "Output"],
Cell[415200, 9849, 251, 3, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415488, 9857, 1188, 35, 131, "Input"],
Cell[416679, 9894, 951, 17, 37, "Output"],
Cell[417633, 9913, 570, 13, 37, "Output"],
Cell[418206, 9928, 303, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418546, 9937, 162, 3, 32, "Input"],
Cell[418711, 9942, 423, 9, 32, "Output"]
}, Open  ]],
Cell[419149, 9954, 307, 7, 55, "Input"],
Cell[419459, 9963, 726, 17, 77, "Input"],
Cell[420188, 9982, 139, 3, 32, "Input"],
Cell[420330, 9987, 705, 17, 77, "Input"],
Cell[421038, 10006, 92, 1, 32, "Input"],
Cell[421133, 10009, 635, 19, 55, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421805, 10033, 285, 3, 37, "Subsubsection"],
Cell[422093, 10038, 689, 19, 33, "Text"],
Cell[422785, 10059, 831, 21, 40, "Text"],
Cell[423619, 10082, 1591, 37, 32, "Output"],
Cell[425213, 10121, 879, 21, 40, "Text"],
Cell[426095, 10144, 1182, 31, 32, "Output"],
Cell[427280, 10177, 881, 21, 40, "Text"],
Cell[428164, 10200, 1185, 31, 32, "Output"],
Cell[429352, 10233, 877, 21, 40, "Text"],
Cell[430232, 10256, 1165, 31, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/background.m <==
{m2[r] -> ((r - 2*M[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
     r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]), 
 p2[r] -> -\[Eta]2[r] - (r^2*\[Omega]1[r]^2)/(3*E^\[Nu][r]), 
 \[Xi]00[r] -> -((p0[r]*(P[r] + \[Rho][r]))/Derivative[1][P][r]), 
 \[Xi]22[r] -> -((p2[r]*(P[r] + \[Rho][r]))/Derivative[1][P][r]), 
 Derivative[1][M][r] -> r^2*\[Kappa]*\[Rho][r], 
 Derivative[1][m0][r] -> 
  (r^3*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
      (M[r] + r^3*\[Kappa]*P[r]) + 
     (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/12, 
 Derivative[1][m2][r] -> 
  ((1 - 2*Derivative[1][M][r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]) - 
   ((r - 2*M[r])*Derivative[1][\[Nu]][r]*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]) + 
   ((r - 2*M[r])*(-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 
      6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
      3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
      r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])))/(6*E^\[Nu][r]), Derivative[1][P][r] -> 
  -(((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r*(r - 2*M[r]))), 
 Derivative[1][p0][r] -> 
  (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
      r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
    r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
    8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
       \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))/
   (12*E^\[Nu][r]*(r - 2*M[r])^2), Derivative[1][p2][r] -> 
  (-2*r*\[Omega]1[r]^2)/(3*E^\[Nu][r]) - Derivative[1][\[Eta]2][r] + 
   (r^2*\[Omega]1[r]^2*Derivative[1][\[Nu]][r])/(3*E^\[Nu][r]) - 
   (2*r^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r])/(3*E^\[Nu][r]), 
 Derivative[1][v2][r] -> (-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
     \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
     (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
      (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
   (6*E^\[Nu][r]*r*(r - 2*M[r])), Derivative[1][\[Eta]0][r] -> 
  (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*
       p0[r]*(P[r] + \[Rho][r])) - r^3*(r - 2*M[r])^2*
     Derivative[1][\[Omega]1][r]^2)/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[1][\[Eta]2][r] -> 
  (-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
      (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
      M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
    r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
      r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
          M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
          4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
         Derivative[1][\[Omega]1][r]^2)))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
    (M[r] + r^3*\[Kappa]*P[r])), Derivative[1][\[Nu]][r] -> 
  (2*(M[r] + r^3*\[Kappa]*P[r]))/(r*(r - 2*M[r])), 
 Derivative[1][\[Xi]00][r] -> 
  -(((P[r] + \[Rho][r])*Derivative[1][p0][r])/Derivative[1][P][r]) - 
   (p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
    Derivative[1][P][r] + (p0[r]*(P[r] + \[Rho][r])*Derivative[2][P][r])/
    Derivative[1][P][r]^2, Derivative[1][\[Xi]22][r] -> 
  -(((P[r] + \[Rho][r])*Derivative[1][p2][r])/Derivative[1][P][r]) - 
   (p2[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
    Derivative[1][P][r] + (p2[r]*(P[r] + \[Rho][r])*Derivative[2][P][r])/
    Derivative[1][P][r]^2, Derivative[2][M][r] -> 
  2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r], 
 Derivative[2][m0][r] -> 
  (r^2*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/4 + 
   (r^3*((-12*\[Kappa]*p0[r]*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
      (12*\[Kappa]*(r - 2*M[r])*p0[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])^2 - 
      (12*\[Kappa]*(r - 2*M[r])*Derivative[1][p0][r]*Derivative[1][\[Rho]][
         r])/(M[r] + r^3*\[Kappa]*P[r]) - 
      (Derivative[1][\[Nu]][r]*(8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
       E^\[Nu][r] - (12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[2][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])/E^\[Nu][r]))/12, Derivative[2][m2][r] -> 
  ((r - 2*M[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/6 - (Derivative[1][\[Nu]][r]*
     ((1 - 2*Derivative[1][M][r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
        r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)) + 
      (r - 2*M[r])*(-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 
        6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
        3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
          2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
            r]))))/(3*E^\[Nu][r]) + 
   (-2*(-6*E^\[Nu][r]*\[Eta]2[r] + r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
      Derivative[2][M][r] + 2*(1 - 2*Derivative[1][M][r])*
      (-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*\[Eta]2[r]*
        Derivative[1][\[Nu]][r] + 3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r])) + (r - 2*M[r])*(-12*E^\[Nu][r]*Derivative[1][\[Eta]2][r]*
        Derivative[1][\[Nu]][r] + 6*r*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) - 
       6*E^\[Nu][r]*Derivative[2][\[Eta]2][r] - 6*\[Eta]2[r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 6*r^2*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]) + r^3*(8*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
         4*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
           (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
             2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
         (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
           2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))))/
    (6*E^\[Nu][r]), Derivative[2][P][r] -> 
  ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r^2*(r - 2*M[r])) + 
   ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*
     (1 - 2*Derivative[1][M][r]))/(r*(r - 2*M[r])^2) - 
   ((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r]))/(r*(r - 2*M[r])) - 
   ((M[r] + r^3*\[Kappa]*P[r])*(Derivative[1][P][r] + 
      Derivative[1][\[Rho]][r]))/(r*(r - 2*M[r])), 
 Derivative[2][p0][r] -> 
  -((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
        (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r])) + r^3*(r - 2*M[r])^2*
        Derivative[1][\[Omega]1][r]^2 + 8*r*(r - 2*M[r])*\[Omega]1[r]*
        ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
         r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
    (6*E^\[Nu][r]*(r - 2*M[r])^3) - 
   (Derivative[1][\[Nu]][r]*(-12*E^\[Nu][r]*
       (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
         (P[r] + \[Rho][r])) + r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^
        2 + 8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
         \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
    (12*E^\[Nu][r]*(r - 2*M[r])^2) + 
   (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
      Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*
      (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
       r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
       (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
       m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
      Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
      (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
     8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
        \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
      ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
      ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
      Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
      (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
         r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
        Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
        Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*Derivative[2][\[Omega]1][
         r]))/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[2][p2][r] -> 
  (2*Derivative[1][\[Nu]][r]*(2*r*\[Omega]1[r]^2 + 2*r^2*\[Omega]1[r]*
       Derivative[1][\[Omega]1][r]))/(3*E^\[Nu][r]) - 
   Derivative[2][\[Eta]2][r] + 
   (r^2*\[Omega]1[r]^2*(-(Derivative[1][\[Nu]][r]^2/E^\[Nu][r]) + 
      Derivative[2][\[Nu]][r]/E^\[Nu][r]))/3 - 
   (2*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
     r^2*(2*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]*
        Derivative[2][\[Omega]1][r]))/(3*E^\[Nu][r]), 
 Derivative[2][v2][r] -> 
  -(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
      r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
    (6*E^\[Nu][r]*r^2*(r - 2*M[r])) - 
   ((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
       \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
    (6*E^\[Nu][r]*r*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
       \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
    (6*E^\[Nu][r]*r*(r - 2*M[r])) + 
   (-12*E^\[Nu][r]*\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]) - 12*E^\[Nu][r]*
      (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r] - 
     12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
      Derivative[1][\[Nu]][r] + 3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
      (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
     r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
     r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
       (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
       2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
         r]))/(6*E^\[Nu][r]*r*(r - 2*M[r])), Derivative[2][\[Eta]0][r] -> 
  -((1 - 2*Derivative[1][M][r])*
      (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/
    (6*E^\[Nu][r]*(r - 2*M[r])^3) - 
   (Derivative[1][\[Nu]][r]*(12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/
    (12*E^\[Nu][r]*(r - 2*M[r])^2) + 
   (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
      Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
      (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
       r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
       (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
       m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
      Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
      (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
     2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
      Derivative[2][\[Omega]1][r])/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[2][\[Eta]2][r] -> 
  -(-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2)))/(12*E^\[Nu][r]*r^2*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])) - ((1 - 2*Derivative[1][M][r])*
     (-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])^2*
     (M[r] + r^3*\[Kappa]*P[r])) - 
   ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
       (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
           \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])^2) - 
   (Derivative[1][\[Nu]][r]*(-24*E^\[Nu][r]*\[Eta]2[r]*
       (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
           \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])) + (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 
     24*E^\[Nu][r]*(-M[r]^2 + (r^4*\[Kappa]*
         (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
       M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
      Derivative[1][\[Eta]2][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
      (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/
        2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
      Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
      (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
       2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
        Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
           Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][r]))/
        2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
         r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]))) + 
     r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
         M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
         4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
        Derivative[1][\[Omega]1][r]^2) + 
     r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
       24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
       24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
       2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
          (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
           (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
           4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
           M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][
                P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
          (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
         8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r] + (-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         (r - 2*M[r])*(-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*
            P[r]^2 + 2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
            Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
           4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
            Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
            P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
          Derivative[2][\[Omega]1][r])))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])), Derivative[2][\[Nu]][r] -> 
  (-2*(M[r] + r^3*\[Kappa]*P[r]))/(r^2*(r - 2*M[r])) - 
   (2*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r]))/
    (r*(r - 2*M[r])^2) + (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r]))/(r*(r - 2*M[r])), 
 Derivative[2][\[Xi]00][r] -> 
  -2*Derivative[1][p0][r]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
      Derivative[1][P][r] - ((P[r] + \[Rho][r])*Derivative[2][P][r])/
      Derivative[1][P][r]^2) - ((P[r] + \[Rho][r])*Derivative[2][p0][r])/
    Derivative[1][P][r] - 
   p0[r]*((-2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
       Derivative[2][P][r])/Derivative[1][P][r]^2 + 
     (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/Derivative[1][P][r] + 
     (P[r] + \[Rho][r])*((2*Derivative[2][P][r]^2)/Derivative[1][P][r]^3 - 
       Derivative[3][P][r]/Derivative[1][P][r]^2)), 
 Derivative[2][\[Xi]22][r] -> 
  -2*Derivative[1][p2][r]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
      Derivative[1][P][r] - ((P[r] + \[Rho][r])*Derivative[2][P][r])/
      Derivative[1][P][r]^2) - ((P[r] + \[Rho][r])*Derivative[2][p2][r])/
    Derivative[1][P][r] - 
   p2[r]*((-2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
       Derivative[2][P][r])/Derivative[1][P][r]^2 + 
     (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/Derivative[1][P][r] + 
     (P[r] + \[Rho][r])*((2*Derivative[2][P][r]^2)/Derivative[1][P][r]^3 - 
       Derivative[3][P][r]/Derivative[1][P][r]^2)), 
 Derivative[2][\[Omega]1][r] -> 
  (-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
    r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
    r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))/
   (r*(r - 2*M[r])), Derivative[3][M][r] -> 2*\[Kappa]*\[Rho][r] + 
   4*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
   r^2*\[Kappa]*Derivative[2][\[Rho]][r], Derivative[3][m0][r] -> 
  (r*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/2 + 
   (r^2*((-12*\[Kappa]*p0[r]*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
      (12*\[Kappa]*(r - 2*M[r])*p0[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])^2 - 
      (12*\[Kappa]*(r - 2*M[r])*Derivative[1][p0][r]*Derivative[1][\[Rho]][
         r])/(M[r] + r^3*\[Kappa]*P[r]) - 
      (Derivative[1][\[Nu]][r]*(8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
       E^\[Nu][r] - (12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[2][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])/E^\[Nu][r]))/2 + 
   (r^3*((24*\[Kappa]*p0[r]*Derivative[1][\[Rho]][r]*Derivative[2][M][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)*
       (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r]) - 24*\[Kappa]*(1 - 2*Derivative[1][M][r])*
       (-((p0[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
            r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Rho]][r])/
          (M[r] + r^3*\[Kappa]*P[r])^2) + (Derivative[1][p0][r]*
          Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
        (p0[r]*Derivative[2][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])) - 
      (2*Derivative[1][\[Nu]][r]*(8*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]))/E^\[Nu][r] - 12*\[Kappa]*(r - 2*M[r])*
       (Derivative[1][\[Rho]][r]*((-2*(3*r^2*\[Kappa]*P[r] + 
             Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
            Derivative[1][p0][r])/(M[r] + r^3*\[Kappa]*P[r])^2 + 
          p0[r]*((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
                r^3*\[Kappa]*Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*
                P[r])^3 - (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][
                 P][r] + Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][
                r])/(M[r] + r^3*\[Kappa]*P[r])^2) + Derivative[2][p0][r]/
           (M[r] + r^3*\[Kappa]*P[r])) + 
        2*(-((p0[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
              r^3*\[Kappa]*Derivative[1][P][r]))/(M[r] + r^3*\[Kappa]*P[r])^
             2) + Derivative[1][p0][r]/(M[r] + r^3*\[Kappa]*P[r]))*
         Derivative[2][\[Rho]][r] + (p0[r]*Derivative[3][\[Rho]][r])/
         (M[r] + r^3*\[Kappa]*P[r])) + 
      (16*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
         Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
         Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
        8*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
          \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
          (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
            2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
        (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
          2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))/
       E^\[Nu][r]))/12, Derivative[3][P][r] -> 
  2*(1/(r^2*(r - 2*M[r])) + (1 - 2*Derivative[1][M][r])/(r*(r - 2*M[r])^2))*
    ((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]) + (M[r] + r^3*\[Kappa]*P[r])*
      (Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
   (M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*(-2/(r^3*(r - 2*M[r])) - 
     (2*(1 - 2*Derivative[1][M][r]))/(r^2*(r - 2*M[r])^2) - 
     ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
       (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r) - 
   (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r])*(Derivative[1][P][r] + 
       Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
      (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
       Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
     (M[r] + r^3*\[Kappa]*P[r])*(Derivative[2][P][r] + 
       Derivative[2][\[Rho]][r]))/(r*(r - 2*M[r])), 
 Derivative[3][p0][r] -> 
  ((-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
      8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
         \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(12*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*((-2*(1 - 2*Derivative[1][M][r])*
        (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
           r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
         r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
         8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
            \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
       (r - 2*M[r])^3 + (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
           \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
         (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
            r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
           Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
           Derivative[2][\[Omega]1][r]))/(r - 2*M[r])^2))/(6*E^\[Nu][r]) + 
   ((-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
       8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
          \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
         (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
           (P[r] + \[Rho][r]))*Derivative[1][\[Nu]][r] - 
        12*E^\[Nu][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
           \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
         (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
            r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
           Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
           Derivative[2][\[Omega]1][r])))/(r - 2*M[r])^3 + 
     (-24*E^\[Nu][r]*Derivative[1][\[Nu]][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]) + r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
          (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*(r - 2*M[r])*
          p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
       \[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
         r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
        (16*(1 - 2*Derivative[1][M][r]) - 16*r*Derivative[2][M][r]) + 
       Derivative[1][\[Omega]1][r]^2*(6*r*(r - 2*M[r])^2 + 
         12*r^2*(r - 2*M[r])*(1 - 2*Derivative[1][M][r]) + 
         r^3*(2*(1 - 2*Derivative[1][M][r])^2 - 4*(r - 2*M[r])*
            Derivative[2][M][r])) - 12*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) - 12*E^\[Nu][r]*
        (2*Derivative[1][m0][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            Derivative[1][P][r]) + 2*(2*r*\[Kappa]*(r - 2*M[r]) + 
           r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
          ((P[r] + \[Rho][r])*Derivative[1][p0][r] + 
           p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
         p0[r]*(P[r] + \[Rho][r])*(2*\[Kappa]*(r - 2*M[r]) + 
           4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^2*\[Kappa]*
            Derivative[2][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[2][m0][r] + m0[r]*(4*\[Kappa]*P[r] + 
           8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
            Derivative[2][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (2*Derivative[1][p0][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
            Derivative[2][p0][r] + p0[r]*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r]))) + 4*(3*r^2*(r - 2*M[r])^2 + 
         2*r^3*(r - 2*M[r])*(1 - 2*Derivative[1][M][r]))*
        Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
       2*(8*(r - 2*M[r]) + 8*r*(1 - 2*Derivative[1][M][r]))*
        (Derivative[1][\[Omega]1][r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
            \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
         \[Omega]1[r]*(\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 
             3*Derivative[1][M][r] - r^3*\[Kappa]*Derivative[1][P][r]) + 
           (r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
           (r - 3*M[r] - r^3*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r] + 
           r*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] + 
           r*(r - 2*M[r])*Derivative[2][\[Omega]1][r])) + 
       r^3*(r - 2*M[r])^2*(2*Derivative[2][\[Omega]1][r]^2 + 
         2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]) + 
       8*r*(r - 2*M[r])*(((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
           r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
          Derivative[2][\[Omega]1][r] + 2*Derivative[1][\[Omega]1][r]*
          (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
             r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
            Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
            Derivative[2][\[Omega]1][r]) + \[Omega]1[r]*
          (2*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
             r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
           Derivative[1][\[Omega]1][r]*(2*(1 - 2*Derivative[1][M][r]) - 
             2*r*Derivative[2][M][r]) + \[Omega]1[r]*(-6*r*\[Kappa]*P[r] - 
             6*r^2*\[Kappa]*Derivative[1][P][r] - 3*Derivative[2][M][r] - 
             r^3*\[Kappa]*Derivative[2][P][r]) + 
           (r - 3*M[r] - r^3*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r] + 
           2*(r - 2*M[r] + r*(1 - 2*Derivative[1][M][r]))*
            Derivative[2][\[Omega]1][r] + r*(r - 2*M[r])*
            Derivative[3][\[Omega]1][r])))/(r - 2*M[r])^2)/(12*E^\[Nu][r]), 
 Derivative[3][v2][r] -> 
  ((-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
      r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
     (1/(3*E^\[Nu][r]*r^3) + Derivative[1][\[Nu]][r]/(3*E^\[Nu][r]*r^2) + 
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r])/(6*r)))/(r - 2*M[r]) + 
   2*(-1/(6*E^\[Nu][r]*r^2) - Derivative[1][\[Nu]][r]/(6*E^\[Nu][r]*r))*
    (-(((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
          (M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
         r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
       (r - 2*M[r])^2) + (-12*E^\[Nu][r]*\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) - 
       12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r] - 
       12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
        Derivative[1][\[Nu]][r] + 3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
        (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]))/(r - 2*M[r])) + 
   ((-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
       r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
      ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
       (2*Derivative[2][M][r])/(r - 2*M[r])^2) - 
     (2*(1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*\[Eta]2[r]*
         (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
           Derivative[1][P][r]) - 12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
         Derivative[1][\[Eta]2][r] - 12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
         \[Eta]2[r]*Derivative[1][\[Nu]][r] + 
        3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*
           (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
          8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r] + (1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r])))/
      (r - 2*M[r])^2 + 
     (-24*E^\[Nu][r]*(\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]) + (M[r] + r^3*\[Kappa]*P[r])*
          Derivative[1][\[Eta]2][r])*Derivative[1][\[Nu]][r] + 
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)*
        (6*r*(r - M[r] + r^3*\[Kappa]*P[r]) + 
         6*r^2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]) + r^3*(6*r*\[Kappa]*P[r] + 
           6*r^2*\[Kappa]*Derivative[1][P][r] - Derivative[2][M][r] + 
           r^3*\[Kappa]*Derivative[2][P][r])) - 12*E^\[Nu][r]*
        (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
            Derivative[1][P][r])*Derivative[1][\[Eta]2][r] + 
         \[Eta]2[r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][\[Eta]2][r]) - 
       12*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 
       2*(3*r^2*(r - M[r] + r^3*\[Kappa]*P[r]) + 
         r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]))*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]) + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
        (8*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
         4*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
           (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
             2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
         (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
           2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r])))/
      (r - 2*M[r]))/(6*E^\[Nu][r]*r), Derivative[3][\[Eta]0][r] -> 
  ((12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2)*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(12*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*((-2*(1 - 2*Derivative[1][M][r])*
        (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
           r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
         r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/(r - 2*M[r])^3 + 
      (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r])/(r - 2*M[r])^2))/(6*E^\[Nu][r]) + 
   ((12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2)*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*
       (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r]))/(r - 2*M[r])^3 + 
     (24*E^\[Nu][r]*Derivative[1][\[Nu]][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]) + r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
          (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*(r - 2*M[r])*
          p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) - 
       6*r*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
       12*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]))*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 12*E^\[Nu][r]*
        (2*Derivative[1][m0][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            Derivative[1][P][r]) + 2*(2*r*\[Kappa]*(r - 2*M[r]) + 
           r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
          ((P[r] + \[Rho][r])*Derivative[1][p0][r] + 
           p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
         p0[r]*(P[r] + \[Rho][r])*(2*\[Kappa]*(r - 2*M[r]) + 
           4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^2*\[Kappa]*
            Derivative[2][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[2][m0][r] + m0[r]*(4*\[Kappa]*P[r] + 
           8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
            Derivative[2][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (2*Derivative[1][p0][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
            Derivative[2][p0][r] + p0[r]*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r]))) - 
       6*r^2*(2*(r - 2*M[r])*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])^2*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r]) - 
       r^3*(Derivative[1][\[Omega]1][r]^2*(2*(1 - 2*Derivative[1][M][r])^2 - 
           4*(r - 2*M[r])*Derivative[2][M][r]) + 8*(r - 2*M[r])*
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]*
          Derivative[2][\[Omega]1][r] + (r - 2*M[r])^2*
          (2*Derivative[2][\[Omega]1][r]^2 + 2*Derivative[1][\[Omega]1][r]*
            Derivative[3][\[Omega]1][r])))/(r - 2*M[r])^2)/(12*E^\[Nu][r]), 
 Derivative[3][\[Eta]2][r] -> 
  ((-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2)))*(1/(6*E^\[Nu][r]*r^3) + 
      Derivative[1][\[Nu]][r]/(6*E^\[Nu][r]*r^2) + 
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r])/(12*r)))/((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) + 
   2*(-1/(12*E^\[Nu][r]*r^2) - Derivative[1][\[Nu]][r]/(12*E^\[Nu][r]*r))*
    (-(((1 - 2*Derivative[1][M][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
          (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
         r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
           r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
              \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*
                \[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
              Derivative[1][\[Omega]1][r]^2))))/((r - 2*M[r])^2*
        (M[r] + r^3*\[Kappa]*P[r]))) - 
     ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
         Derivative[1][P][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
         (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
             \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
        r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
          r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
              4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]^2))))/((r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r])^2) + (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 
       24*E^\[Nu][r]*(-M[r]^2 + (r^4*\[Kappa]*
           (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*Derivative[1][\[Eta]2][
         r] - 24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*Derivative[1][\[Nu]][
         r] - 24*E^\[Nu][r]*\[Eta]2[r]*(2*r^3*\[Kappa]*
          (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
         2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
          Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][
             r]))/2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
           r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][
              r]))) + r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
         24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
         24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
         2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r])))/((r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r]))) + 
   ((-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
       r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
         r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2)))*
      ((2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
        ((r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])^2) + 
       ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
         (2*Derivative[2][M][r])/(r - 2*M[r])^2)/(M[r] + r^3*\[Kappa]*P[r]) + 
       ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*P[r])^3 - 
         (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
          (M[r] + r^3*\[Kappa]*P[r])^2)/(r - 2*M[r])) + 
     2*(-((1 - 2*Derivative[1][M][r])/((r - 2*M[r])^2*
          (M[r] + r^3*\[Kappa]*P[r]))) - (3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])/
        ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2))*
      (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 24*E^\[Nu][r]*
        (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
            \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        Derivative[1][\[Eta]2][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
        (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
            \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
        (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
         2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
          Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][
             r]))/2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
           r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][
              r]))) + r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
         24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
         24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
         2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r]))) + 
     (-48*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
        ((-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
          Derivative[1][\[Eta]2][r] + \[Eta]2[r]*
          (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[1][M][r] + (r^4*\[Kappa]*
             ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
              P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
              Derivative[1][\[Rho]][r]))/2 + 
           M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r])))) - 
       24*\[Eta]2[r]*(-M[r]^2 + (r^4*\[Kappa]*
           (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) - 24*E^\[Nu][r]*
        (2*Derivative[1][\[Eta]2][r]*(2*r^3*\[Kappa]*
            (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[1][M][r] + (r^4*\[Kappa]*
             ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
              P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
              Derivative[1][\[Rho]][r]))/2 + 
           M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]))) + 
         (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
          Derivative[2][\[Eta]2][r] + \[Eta]2[r]*
          (6*r^2*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*Derivative[1][M][r]^2 + 4*r^3*\[Kappa]*
            ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
             P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
             Derivative[1][\[Rho]][r]) + 2*Derivative[1][M][r]*
            (1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r])) - 
           2*M[r]*Derivative[2][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[2][M][r] + (r^4*\[Kappa]*
             (2*Derivative[1][P][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 Derivative[1][P][r]) + (-1 + 2*r^2*\[Kappa]*P[r])*
               Derivative[2][P][r] + P[r]*(4*\[Kappa]*P[r] + 8*r*\[Kappa]*
                 Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[2][P][r]) - 
              Derivative[2][\[Rho]][r]))/2 + 
           M[r]*(6*r*\[Kappa]*(3*P[r] + \[Rho][r]) + 6*r^2*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
             r^3*\[Kappa]*(3*Derivative[2][P][r] + Derivative[2][\[Rho]][
                r])))) + 2*(-24*E^\[Nu][r]*v2[r]*
          (1 - 2*Derivative[1][M][r]) - 24*E^\[Nu][r]*(r - 2*M[r])*
          Derivative[1][v2][r] - 24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*
          Derivative[1][\[Nu]][r] + 2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            (P[r] + \[Rho][r])*\[Omega]1[r]^2 + (r - 2*M[r])*
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r])) + 
       r*(-48*E^\[Nu][r]*(v2[r]*(1 - 2*Derivative[1][M][r]) + 
           (r - 2*M[r])*Derivative[1][v2][r])*Derivative[1][\[Nu]][r] + 
         2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) - 24*E^\[Nu][r]*
          (2*(1 - 2*Derivative[1][M][r])*Derivative[1][v2][r] - 
           2*v2[r]*Derivative[2][M][r] + (r - 2*M[r])*Derivative[2][v2][r]) - 
         24*(r - 2*M[r])*v2[r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
           E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 
         4*r*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r]) + 
         r^2*(8*\[Kappa]*((P[r] + \[Rho][r])*\[Omega]1[r]^2*(2*r + 12*r^5*
                \[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
               (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 4*r^6*
                \[Kappa]^2*P[r]*Derivative[1][P][r] + M[r]*(-2 + 
                 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][
                   r])) + (r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
              (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
             2*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*\[Omega]1[r]*
              Derivative[1][\[Omega]1][r]) + Derivative[1][\[Omega]1][r]^2*
            (2*(1 - 2*Derivative[1][M][r])*(-2*r + 12*r^2*\[Kappa]*M[r]*
                P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 2*(r + M[r])*
                Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*Derivative[1][M][
                 r] + 2*M[r]*(1 + Derivative[1][M][r]) + 4*r^3*\[Kappa]*M[r]*
                Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][
                 r]) - 2*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
                P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[2][M][r] + 
             (r - 2*M[r])*(-2 + 24*r*\[Kappa]*M[r]*P[r] + 60*r^4*\[Kappa]^2*
                P[r]^2 + 4*Derivative[1][M][r]*(1 + Derivative[1][M][r]) + 48*
                r^5*\[Kappa]^2*P[r]*Derivative[1][P][r] + 24*r^2*\[Kappa]*
                (P[r]*Derivative[1][M][r] + M[r]*Derivative[1][P][r]) + 2*
                M[r]*Derivative[2][M][r] + 2*(r + M[r])*Derivative[2][M][r] + 
               4*r^3*\[Kappa]*(2*Derivative[1][M][r]*Derivative[1][P][r] + 
                 P[r]*Derivative[2][M][r] + M[r]*Derivative[2][P][r]) + 2*r^6*
                \[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][
                   r]))) + 4*((-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
                P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r]) + 
             (r - 2*M[r])*(-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*
                \[Kappa]^2*P[r]^2 + 2*(r + M[r])*Derivative[1][M][r] + 4*r^3*
                \[Kappa]*P[r]*Derivative[1][M][r] + 2*M[r]*
                (1 + Derivative[1][M][r]) + 4*r^3*\[Kappa]*M[r]*
                Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][
                 r]))*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
             r] + 4*r*\[Kappa]*(4*\[Omega]1[r]*((P[r] + \[Rho][r])*
                (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][
                   r] + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                 M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                    Derivative[1][P][r])) + (r^2 + 2*M[r]^2 + 2*r^6*
                  \[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
                (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))*
              Derivative[1][\[Omega]1][r] + \[Omega]1[r]^2*
              (2*(2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][
                   r] + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                 M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                    Derivative[1][P][r]))*(Derivative[1][P][r] + 
                 Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
                (2 + 60*r^4*\[Kappa]^2*P[r]^2 + 48*r^5*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] + 2*Derivative[1][M][r]*(-2 + 
                   12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][
                     r]) + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[2][M][r] + 
                 2*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
                 M[r]*(24*r*\[Kappa]*P[r] + 24*r^2*\[Kappa]*Derivative[1][P][
                     r] + 4*r^3*\[Kappa]*Derivative[2][P][r]) + 
                 2*r^6*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                    Derivative[2][P][r])) + (r^2 + 2*M[r]^2 + 2*r^6*
                  \[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
                (Derivative[2][P][r] + Derivative[2][\[Rho]][r])) + 
             (r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 
                 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
              (2*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]*
                Derivative[2][\[Omega]1][r])) + (r - 2*M[r])*
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(2*Derivative[2][\[Omega]1][r]^2 + 
             2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))))/
      ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])))/(12*E^\[Nu][r]*r), 
 Derivative[3][\[Nu]][r] -> (4*(M[r] + r^3*\[Kappa]*P[r]))/
    (r^3*(r - 2*M[r])) - 
   (4*(-(((M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r]))/
        (r - 2*M[r])^2) + (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
        r^3*\[Kappa]*Derivative[1][P][r])/(r - 2*M[r])))/r^2 + 
   (2*((-2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
       (r - 2*M[r])^2 + (M[r] + r^3*\[Kappa]*P[r])*
       ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
        (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
      (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
        Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
       (r - 2*M[r])))/r, Derivative[3][\[Omega]1][r] -> 
  -((-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]))/(r^2*(r - 2*M[r]))) - 
   ((1 - 2*Derivative[1][M][r])*(-4*(r - 2*M[r])*Derivative[1][\[Omega]1][
        r] + r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))/
    (r*(r - 2*M[r])^2) + (-4*(1 - 2*Derivative[1][M][r])*
      Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*r*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) - 4*(r - 2*M[r])*
      Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
       r*Derivative[2][\[Omega]1][r]))/(r*(r - 2*M[r])), 
 Derivative[4][\[Omega]1][r] -> 
  (-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
    (2/(r^3*(r - 2*M[r])) + (2*(1 - 2*Derivative[1][M][r]))/
      (r^2*(r - 2*M[r])^2) + ((2*(1 - 2*Derivative[1][M][r])^2)/
        (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r) + 
   2*(-(1/(r^2*(r - 2*M[r]))) - (1 - 2*Derivative[1][M][r])/
      (r*(r - 2*M[r])^2))*(-4*(1 - 2*Derivative[1][M][r])*
      Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*r*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) - 4*(r - 2*M[r])*
      Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
       r*Derivative[2][\[Omega]1][r])) + 
   (2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     8*Derivative[1][\[Omega]1][r]*Derivative[2][M][r] - 
     8*(1 - 2*Derivative[1][M][r])*Derivative[2][\[Omega]1][r] + 
     4*r*\[Kappa]*(Derivative[1][P][r]*(4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]) + 
       P[r]*(5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
           r])) + 4*r*\[Kappa]*(Derivative[1][\[Rho]][r]*
        (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
       \[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
         r*Derivative[2][\[Omega]1][r])) - 4*(r - 2*M[r])*
      Derivative[3][\[Omega]1][r] + r^2*\[Kappa]*
      ((4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*Derivative[2][P][r] + 
       2*Derivative[1][P][r]*(5*Derivative[1][\[Omega]1][r] + 
         r*Derivative[2][\[Omega]1][r]) + 
       P[r]*(6*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
           r])) + r^2*\[Kappa]*
      ((4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
        Derivative[2][\[Rho]][r] + 2*Derivative[1][\[Rho]][r]*
        (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
       \[Rho][r]*(6*Derivative[2][\[Omega]1][r] + 
         r*Derivative[3][\[Omega]1][r])))/(r*(r - 2*M[r]))}


==> anc/final_eqs_axial-led.m <==
{h00[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 h00[2 + L] -> Function[r, \[Epsilon]a*WE[L + 2][r]], 
 h10[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 h10[2 + L] -> Function[r, \[Epsilon]a*WE[L + 2][r]], 
 m2[r] -> ((r - 2*M[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
     r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]), 
 p2[r] -> -\[Eta]2[r] - (r^2*\[Omega]1[r]^2)/(3*E^\[Nu][r]), 
 Q[l_] -> Sqrt[(l^2 - m^2)/(-1 + 4*l^2)], 
 U0[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 U0[2 + L] -> Function[r, \[Epsilon]a*WE[L + 2][r]], 
 \[Xi]00[r] -> -((p0[r]*(P[r] + \[Rho][r]))/Derivative[1][P][r]), 
 \[Xi]22[r] -> -((p2[r]*(P[r] + \[Rho][r]))/Derivative[1][P][r]), 
 h00[L][r] -> h000[L][r] + \[Epsilon]a*h001[L][r] + \[Epsilon]a^2*h002[L][r], 
 H00[-1 + L][r] -> \[Epsilon]a*H001[-1 + L][r], 
 H00[1 + L][r] -> \[Epsilon]a*H001[1 + L][r], h001[L][r] -> 0, 
 h10[L][r] -> h100[L][r] + \[Epsilon]a*h101[L][r] + \[Epsilon]a^2*h102[L][r], 
 H10[-1 + L][r] -> \[Epsilon]a*H101[-1 + L][r], 
 H10[1 + L][r] -> \[Epsilon]a*H101[1 + L][r], h100[L][r] -> 0, 
 h101[L][r] -> (I*m*r*(2*h000[L][r]*(-(L*(1 + L)*\[CapitalOmega]) + 
       L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     L*(1 + L)*r*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][r]))/
   (E^\[Nu][r]*L*(1 + L)*(-2 + L + L^2)), H101[-1 + L][r] -> 0, 
 H101[1 + L][r] -> 0, H20[-1 + L][r] -> \[Epsilon]a*H201[-1 + L][r], 
 H20[1 + L][r] -> \[Epsilon]a*H201[1 + L][r], 
 H201[-1 + L][r] -> 
  -((-(L*H001[-1 + L][r]) + (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*
       (h000[L][r]*(L*(1 + L)*\[CapitalOmega] - 
          (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) - 
        r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][
          r]))/E^\[Nu][r])/L), H201[1 + L][r] -> 
  (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r] + 
    2*h000[L][r]*(L*(1 + L)*\[CapitalOmega] - 
      (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
       \[Omega]1[r] + 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) - 
    2*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
   (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]), K0[-1 + L][r] -> 
  \[Epsilon]a*K01[-1 + L][r], K0[1 + L][r] -> \[Epsilon]a*K01[1 + L][r], 
 K01[-1 + L][r] -> 
  -((r^2*\[Kappa]*((-4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
        (P[r] + \[Rho][r])*h000[L][r])/E^\[Nu][r] + 2*P[r]*H001[-1 + L][r] - 
      ((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*H001[-1 + L][r])/
       (r^3*\[Kappa]*(r - 2*M[r])) + 2*\[Rho][r]*H001[-1 + L][r] + 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])))/
       (E^\[Nu][r]*r^3*\[Kappa]*(r - 2*M[r])) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[1][h000[L]][
         r])/(E^\[Nu][r]*r^2*\[Kappa]) - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*
        \[Omega]1[r]*Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*Derivative[1][h000[L]][
         r])/E^\[Nu][r] - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) + 
      (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]^2*Derivative[1][\[Omega]1][
         r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (2*M[r]*Derivative[1][H001[-1 + L]][r])/(r^2*\[Kappa]) - 
      2*r*P[r]*Derivative[1][H001[-1 + L]][r]))/(-2 - L + L^2)), 
 K01[1 + L][r] -> 
  -((r^2*\[Kappa]*((4*L*(1 + L)*\[CapitalOmega]*(P[r] + \[Rho][r])*
        h000[L][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 
      2*P[r]*H001[1 + L][r] - 
      ((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*H001[1 + L][r])/
       (r^3*\[Kappa]*(r - 2*M[r])) + 2*\[Rho][r]*H001[1 + L][r] - 
      (2*h000[L][r]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
         2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
           2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
           (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*
              P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        r^3*\[Kappa]*(r - 2*M[r])) + (4*M[r]^2*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*
        \[Kappa]) + (M[r]*(2*(-2*L*(1 + L)*\[CapitalOmega] + 
           2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
         2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][r]))/
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*\[Kappa]) - 
      (L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] - 
        4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
         Derivative[1][h000[L]][r] + 2*r*\[Kappa]*P[r]*
         (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
            r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][
            r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*\[Kappa])))/(L*(3 + L))), 
 R0[-1 + L][r] -> \[Epsilon]a*R01[-1 + L][r], 
 R0[1 + L][r] -> \[Epsilon]a*R01[1 + L][r], R01[-1 + L][r] -> 0, 
 R01[1 + L][r] -> 0, T0[-1 + L][r] -> \[Epsilon]a*T01[-1 + L][r], 
 T0[1 + L][r] -> \[Epsilon]a*T01[1 + L][r], 
 U0[L][r] -> U00[L][r] + \[Epsilon]a*U01[L][r], U00[L][r] -> 0, 
 U01[L][r] -> 0, V0[-1 + L][r] -> \[Epsilon]a*V01[-1 + L][r], 
 V0[1 + L][r] -> \[Epsilon]a*V01[1 + L][r], V01[-1 + L][r] -> 0, 
 V01[1 + L][r] -> 0, \[Delta]p0[-1 + L][r] -> 
  \[Epsilon]a*\[Delta]p01[-1 + L][r], \[Delta]p0[1 + L][r] -> 
  \[Epsilon]a*\[Delta]p01[1 + L][r], \[Delta]p01[-1 + L][r] -> 
  ((P[r] + \[Rho][r])*(-2*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
      h000[L][r] + E^\[Nu][r]*H001[-1 + L][r]))/(2*E^\[Nu][r]), 
 \[Delta]p01[1 + L][r] -> 
  ((P[r] + \[Rho][r])*(2*L*(1 + L)*\[CapitalOmega]*h000[L][r] + 
     E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r]))/
   (2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]), \[Delta]\[Rho]0[l_][r] -> 
  \[Delta]p0[l][r]/CC[r]^2, Derivative[1][M][r] -> r^2*\[Kappa]*\[Rho][r], 
 Derivative[1][m0][r] -> 
  (r^3*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
      (M[r] + r^3*\[Kappa]*P[r]) + 
     (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/12, 
 Derivative[1][m2][r] -> 
  ((1 - 2*Derivative[1][M][r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]) - 
   ((r - 2*M[r])*Derivative[1][\[Nu]][r]*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]) + 
   ((r - 2*M[r])*(-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 
      6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
      3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
      r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])))/(6*E^\[Nu][r]), Derivative[1][P][r] -> 
  -(((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r*(r - 2*M[r]))), 
 Derivative[1][p0][r] -> 
  (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
      r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
    r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
    8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
       \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))/
   (12*E^\[Nu][r]*(r - 2*M[r])^2), Derivative[1][p2][r] -> 
  (-2*r*\[Omega]1[r]^2)/(3*E^\[Nu][r]) - Derivative[1][\[Eta]2][r] + 
   (r^2*\[Omega]1[r]^2*Derivative[1][\[Nu]][r])/(3*E^\[Nu][r]) - 
   (2*r^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r])/(3*E^\[Nu][r]), 
 Derivative[1][v2][r] -> (-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
     \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
     (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
      (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
   (6*E^\[Nu][r]*r*(r - 2*M[r])), Derivative[1][\[Eta]0][r] -> 
  (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*
       p0[r]*(P[r] + \[Rho][r])) - r^3*(r - 2*M[r])^2*
     Derivative[1][\[Omega]1][r]^2)/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[1][\[Eta]2][r] -> 
  (-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
      (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
      M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
    r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
      r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
          M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
          4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
         Derivative[1][\[Omega]1][r]^2)))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
    (M[r] + r^3*\[Kappa]*P[r])), Derivative[1][\[Nu]][r] -> 
  (2*(M[r] + r^3*\[Kappa]*P[r]))/(r*(r - 2*M[r])), 
 Derivative[1][\[Xi]00][r] -> 
  -(((P[r] + \[Rho][r])*Derivative[1][p0][r])/Derivative[1][P][r]) - 
   (p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
    Derivative[1][P][r] + (p0[r]*(P[r] + \[Rho][r])*Derivative[2][P][r])/
    Derivative[1][P][r]^2, Derivative[1][\[Xi]22][r] -> 
  -(((P[r] + \[Rho][r])*Derivative[1][p2][r])/Derivative[1][P][r]) - 
   (p2[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
    Derivative[1][P][r] + (p2[r]*(P[r] + \[Rho][r])*Derivative[2][P][r])/
    Derivative[1][P][r]^2, Derivative[1][\[Rho]][r] -> 
  Derivative[1][P][r]/CC[r]^2, Derivative[1][h00[L]][r] -> 
  Derivative[1][h000[L]][r] + \[Epsilon]a*Derivative[1][h001[L]][r] + 
   \[Epsilon]a^2*Derivative[1][h002[L]][r], Derivative[1][H00[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[1][H001[-1 + L]][r], Derivative[1][H00[1 + L]][r] -> 
  \[Epsilon]a*Derivative[1][H001[1 + L]][r], Derivative[1][h001[L]][r] -> 0, 
 Derivative[1][h10[L]][r] -> Derivative[1][h100[L]][r] + 
   \[Epsilon]a*Derivative[1][h101[L]][r] + 
   \[Epsilon]a^2*Derivative[1][h102[L]][r], Derivative[1][H10[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[1][H101[-1 + L]][r], Derivative[1][H10[1 + L]][r] -> 
  \[Epsilon]a*Derivative[1][H101[1 + L]][r], Derivative[1][h100[L]][r] -> 0, 
 Derivative[1][h101[L]][r] -> 
  (I*m*(2*h000[L][r]*(-(L*(1 + L)*\[CapitalOmega]) + L*(1 + L)*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]) + L*(1 + L)*r*(\[CapitalOmega] - 
        \[Omega]1[r])*Derivative[1][h000[L]][r]))/
    (E^\[Nu][r]*L*(1 + L)*(-2 + L + L^2)) - 
   (I*m*r*Derivative[1][\[Nu]][r]*
     (2*h000[L][r]*(-(L*(1 + L)*\[CapitalOmega]) + L*(1 + L)*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]) + L*(1 + L)*r*(\[CapitalOmega] - 
        \[Omega]1[r])*Derivative[1][h000[L]][r]))/
    (E^\[Nu][r]*L*(1 + L)*(-2 + L + L^2)) + 
   (I*m*r*(L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
        r] - L*(1 + L)*r*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][
        r] + 2*(-(L*(1 + L)*\[CapitalOmega]) + L*(1 + L)*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
      2*h000[L][r]*(Derivative[1][\[Omega]1][r] + 
        L*(1 + L)*Derivative[1][\[Omega]1][r] + 
        r*Derivative[2][\[Omega]1][r]) + L*(1 + L)*r*(\[CapitalOmega] - 
        \[Omega]1[r])*Derivative[2][h000[L]][r]))/
    (E^\[Nu][r]*L*(1 + L)*(-2 + L + L^2)), Derivative[1][H101[-1 + L]][r] -> 
  0, Derivative[1][H101[1 + L]][r] -> 0, Derivative[1][H20[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[1][H201[-1 + L]][r], Derivative[1][H20[1 + L]][r] -> 
  \[Epsilon]a*Derivative[1][H201[1 + L]][r], 
 Derivative[1][H201[-1 + L]][r] -> 
  -(((-2*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r]*
       (h000[L][r]*(L*(1 + L)*\[CapitalOmega] - 
          (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) - 
        r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][
          r]))/E^\[Nu][r] - L*Derivative[1][H001[-1 + L]][r] + 
     (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*(-((r - 2*M[r])*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r]) - r*(1 - 2*Derivative[1][M][r])*
         Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] + 
        (L*(1 + L)*\[CapitalOmega] - (L + L^2 + 4*r^2*\[Kappa]*P[r] + 
            4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*(r - 2*M[r])*
           Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
        r*(r - 2*M[r])*Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][
          r] + h000[L][r]*(-(\[Omega]1[r]*(8*r*\[Kappa]*P[r] + 
             8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][P][r] + 
             4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
          (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r] + 2*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r] + 2*(r - 2*M[r])*
           Derivative[2][\[Omega]1][r]) - r*(r - 2*M[r])*
         Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r]))/E^\[Nu][r])/
    L), Derivative[1][H201[1 + L]][r] -> 
  -((Derivative[1][\[Nu]][r]*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        H001[1 + L][r] + 2*h000[L][r]*(L*(1 + L)*\[CapitalOmega] - 
         (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
          \[Omega]1[r] + 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) - 
       2*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][
         r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2])) + 
   (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r]*Derivative[1][\[Nu]][r] - 
     2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] - 
     2*r*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]*
      Derivative[1][h000[L]][r] + 2*(L*(1 + L)*\[CapitalOmega] - 
       (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
        \[Omega]1[r] + 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
      Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
      Derivative[1][H001[1 + L]][r] - 2*r*(r - 2*M[r])*
      Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
     2*h000[L][r]*(-(\[Omega]1[r]*(8*r*\[Kappa]*P[r] + 8*r*\[Kappa]*
           \[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][P][r] + 
          4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
       (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][\[Omega]1][r] + 2*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Omega]1][r] + 2*(r - 2*M[r])*Derivative[2][\[Omega]1][
         r]) - 2*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
      Derivative[2][h000[L]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]), 
 Derivative[1][K0[-1 + L]][r] -> \[Epsilon]a*Derivative[1][K01[-1 + L]][r], 
 Derivative[1][K0[1 + L]][r] -> \[Epsilon]a*Derivative[1][K01[1 + L]][r], 
 Derivative[1][K01[-1 + L]][r] -> 
  (-2*r*\[Kappa]*((-4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
        (P[r] + \[Rho][r])*h000[L][r])/E^\[Nu][r] + 2*P[r]*H001[-1 + L][r] - 
      ((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*H001[-1 + L][r])/
       (r^3*\[Kappa]*(r - 2*M[r])) + 2*\[Rho][r]*H001[-1 + L][r] + 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])))/
       (E^\[Nu][r]*r^3*\[Kappa]*(r - 2*M[r])) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[1][h000[L]][
         r])/(E^\[Nu][r]*r^2*\[Kappa]) - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*
        \[Omega]1[r]*Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*Derivative[1][h000[L]][
         r])/E^\[Nu][r] - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) + 
      (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]^2*Derivative[1][\[Omega]1][
         r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (2*M[r]*Derivative[1][H001[-1 + L]][r])/(r^2*\[Kappa]) - 
      2*r*P[r]*Derivative[1][H001[-1 + L]][r]))/(-2 - L + L^2) - 
   (r^2*\[Kappa]*((3*(-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 
           4*r^2*\[Kappa]*P[r]) + r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*
            P[r]^2))*H001[-1 + L][r])/(r^4*\[Kappa]*(r - 2*M[r])) + 
      ((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*H001[-1 + L][r]*
        (1 - 2*Derivative[1][M][r]))/(r^3*\[Kappa]*(r - 2*M[r])^2) + 
      2*H001[-1 + L][r]*Derivative[1][P][r] - 
      (H001[-1 + L][r]*(2*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         2*r*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2) - 
         8*M[r]*Derivative[1][M][r] + 2*r*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r])*
          Derivative[1][M][r] + 2*r*M[r]*(8*r*\[Kappa]*P[r] + 
           4*r^2*\[Kappa]*Derivative[1][P][r]) + 
         r^2*(16*r^3*\[Kappa]^2*P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r])))/(r^3*\[Kappa]*(r - 2*M[r])) + 
      (4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*(P[r] + \[Rho][r])*
        h000[L][r]*Derivative[1][\[Nu]][r])/E^\[Nu][r] + 
      2*H001[-1 + L][r]*Derivative[1][\[Rho]][r] - 
      (4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*h000[L][r]*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/E^\[Nu][r] - 
      (6*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])))/
       (E^\[Nu][r]*r^4*\[Kappa]*(r - 2*M[r])) - 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*(1 - 2*Derivative[1][M][r])*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])))/
       (E^\[Nu][r]*r^3*\[Kappa]*(r - 2*M[r])^2) - 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*Derivative[1][\[Nu]][r]*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])))/
       (E^\[Nu][r]*r^3*\[Kappa]*(r - 2*M[r])) - 
      (8*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^3*\[Kappa]) - 
      (8*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^3*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*P[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*P[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*(P[r] + \[Rho][r])*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (8*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[1][h000[L]][
         r])/(E^\[Nu][r]*r^3*\[Kappa]) + (8*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*
        \[Omega]1[r]*Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^3*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*P[r]*\[Omega]1[r]*Derivative[1][h000[L]][
         r])/E^\[Nu][r] - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*P[r]*\[Omega]1[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*Derivative[1][M][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*Derivative[1][M][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[Omega]1[r]*Derivative[1][M][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[Omega]1[r]*Derivative[1][M][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*Derivative[1][P][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*Derivative[1][P][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[Omega]1[r]*Derivative[1][P][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[Omega]1[r]*Derivative[1][P][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][\[Nu]][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*r^2*\[Kappa]) - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
        \[CapitalOmega]*M[r]*Derivative[1][\[Nu]][r]*Derivative[1][h000[L]][
         r])/(E^\[Nu][r]*r^2*\[Kappa]) - (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*
        \[CapitalOmega]*P[r]*Derivative[1][\[Nu]][r]*Derivative[1][h000[L]][
         r])/E^\[Nu][r] - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*
        P[r]*Derivative[1][\[Nu]][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[1][\[Nu]][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[1][\[Nu]][
         r]*Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*Derivative[1][\[Nu]][
         r]*Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*
        Derivative[1][\[Nu]][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^3*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (16*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*\[Kappa]*P[r]^2*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][M][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*r*\[Kappa]) - (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
        Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][M][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*r^2*\[Kappa]) - (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*
        Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*Derivative[1][P][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]*Derivative[1][P][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*\[Kappa]) - (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
        Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) + 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Nu]][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*r*\[Kappa]) + (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*
        Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) + 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][\[Nu]][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*r^2*\[Kappa]) + (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*P[r]*
        Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]^2*Derivative[1][\[Nu]][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]))*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^3*\[Kappa]*(r - 2*M[r])) + 
      (4*M[r]*Derivative[1][H001[-1 + L]][r])/(r^3*\[Kappa]) - 
      ((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*
        Derivative[1][H001[-1 + L]][r])/(r^3*\[Kappa]*(r - 2*M[r])) + 
      2*\[Rho][r]*Derivative[1][H001[-1 + L]][r] - 
      (2*Derivative[1][M][r]*Derivative[1][H001[-1 + L]][r])/(r^2*\[Kappa]) - 
      2*r*Derivative[1][P][r]*Derivative[1][H001[-1 + L]][r] + 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*\[Kappa]) + 
      (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*\[Kappa]) - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*P[r]*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/E^\[Nu][r] - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]^2*Derivative[1][h000[L]][
         r]*Derivative[2][\[Omega]1][r])/E^\[Nu][r] + 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*(-24*M[r]^2*Derivative[1][M][r]*
          Derivative[1][\[Omega]1][r] + 4*M[r]*Derivative[1][M][r]*
          (-4*L*(1 + L)*\[CapitalOmega] + 4*(L + L^2 - r^2*\[Kappa]*P[r] - 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
             r]) + 2*r*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*Derivative[1][M][r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         8*M[r]^3*Derivative[2][\[Omega]1][r] + 
         2*M[r]^2*(4*\[Omega]1[r]*(-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*
              \[Rho][r] - r^2*\[Kappa]*Derivative[1][P][r] - 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           (4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
             r] + 4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(-16*r*\[Kappa]*P[r] - 
             8*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
             r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[2][\[Omega]1][r]) + 
         r^2*(-(\[Omega]1[r]*(48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^
                3*P[r]^2*\[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][
                 P][r] + 16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][
                r] + 8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r])) + 
           (2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           r*(2*(2 + L - L^2)*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 + 
             (2 + L - L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
             8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
            Derivative[1][\[Omega]1][r] + r*(2*(1 + L) + (2 + L - L^2)*r^2*
              \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2)*
            Derivative[2][\[Omega]1][r]) - 
         r*M[r]*(-2*\[Omega]1[r]*(-32*r^3*\[Kappa]^2*P[r]^2 - 
             32*r^3*\[Kappa]^2*P[r]*\[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 8*r^4*\[Kappa]^2*\[Rho][r]*
              Derivative[1][P][r] - 8*r^4*\[Kappa]^2*P[r]*Derivative[1][
                \[Rho]][r]) + (6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*
              P[r] + 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           r*(-4*(2 - L + L^2)*r*\[Kappa]*P[r] + 32*r^3*\[Kappa]^2*P[r]^2 - 
             2*(2 - L + L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
             16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
            Derivative[1][\[Omega]1][r] + r*(6 + 7*L + L^2 - 
             2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 8*r^4*\[Kappa]^2*P[r]^2)*
            Derivative[2][\[Omega]1][r])))/(E^\[Nu][r]*r^3*\[Kappa]*
        (r - 2*M[r])) + (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
        Derivative[2][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
        Derivative[2][h000[L]][r])/E^\[Nu][r] - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[2][h000[L]][
         r])/(E^\[Nu][r]*r^2*\[Kappa]) - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*
        \[Omega]1[r]*Derivative[2][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*Derivative[2][h000[L]][
         r])/E^\[Nu][r] - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*
        Derivative[2][h000[L]][r])/E^\[Nu][r] + 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) + 
      (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/E^\[Nu][r] - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]^2*Derivative[1][\[Omega]1][
         r]*Derivative[2][h000[L]][r])/E^\[Nu][r] - 
      (2*M[r]*Derivative[2][H001[-1 + L]][r])/(r^2*\[Kappa]) - 
      2*r*P[r]*Derivative[2][H001[-1 + L]][r]))/(-2 - L + L^2), 
 Derivative[1][K01[1 + L]][r] -> 
  (-2*r*\[Kappa]*((4*L*(1 + L)*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[L][r])/
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 2*P[r]*H001[1 + L][r] - 
      ((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*H001[1 + L][r])/
       (r^3*\[Kappa]*(r - 2*M[r])) + 2*\[Rho][r]*H001[1 + L][r] - 
      (2*h000[L][r]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
         2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
           2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
           (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*
              P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        r^3*\[Kappa]*(r - 2*M[r])) + (4*M[r]^2*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*
        \[Kappa]) + (M[r]*(2*(-2*L*(1 + L)*\[CapitalOmega] + 
           2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
         2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][r]))/
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*\[Kappa]) - 
      (L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] - 
        4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
         Derivative[1][h000[L]][r] + 2*r*\[Kappa]*P[r]*
         (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
            r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][
            r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*\[Kappa])))/(L*(3 + L)) - 
   (r^2*\[Kappa]*((3*(-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 
           4*r^2*\[Kappa]*P[r]) + r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*
        H001[1 + L][r])/(r^4*\[Kappa]*(r - 2*M[r])) + 
      ((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*H001[1 + L][r]*
        (1 - 2*Derivative[1][M][r]))/(r^3*\[Kappa]*(r - 2*M[r])^2) + 
      2*H001[1 + L][r]*Derivative[1][P][r] - 
      (H001[1 + L][r]*(2*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         2*r*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2) - 
         8*M[r]*Derivative[1][M][r] + 2*r*(2 - 3*L - L^2 + 
           4*r^2*\[Kappa]*P[r])*Derivative[1][M][r] + 
         2*r*M[r]*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][r]) + 
         r^2*(16*r^3*\[Kappa]^2*P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r])))/(r^3*\[Kappa]*(r - 2*M[r])) - 
      (4*L*(1 + L)*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[L][r]*
        Derivative[1][\[Nu]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 
      2*H001[1 + L][r]*Derivative[1][\[Rho]][r] + 
      (4*L*(1 + L)*\[CapitalOmega]*h000[L][r]*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 
      (6*h000[L][r]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
         2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
           2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
           (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*
              P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        r^4*\[Kappa]*(r - 2*M[r])) + 
      (2*h000[L][r]*(1 - 2*Derivative[1][M][r])*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
         2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
           2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
           (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*
              P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        r^3*\[Kappa]*(r - 2*M[r])^2) + (2*h000[L][r]*Derivative[1][\[Nu]][r]*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
         2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
           2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
           (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*
              P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        r^3*\[Kappa]*(r - 2*M[r])) + (4*L*(1 + L)*\[CapitalOmega]*
        (P[r] + \[Rho][r])*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) - 
      (8*M[r]^2*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3*\[Kappa]) + 
      (8*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*
        \[Kappa]) - (4*M[r]^2*Derivative[1][\[Nu]][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*\[Kappa]) - 
      (2*(-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
         2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
           2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
           (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*
              P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3*\[Kappa]*(r - 2*M[r])) + 
      2*P[r]*Derivative[1][H001[1 + L]][r] - 
      ((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*
        Derivative[1][H001[1 + L]][r])/(r^3*\[Kappa]*(r - 2*M[r])) + 
      2*\[Rho][r]*Derivative[1][H001[1 + L]][r] - 
      (2*M[r]*(2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
           r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
          Derivative[1][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
          Derivative[1][H001[1 + L]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        r^3*\[Kappa]) + (Derivative[1][M][r]*
        (2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
           r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
          Derivative[1][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
          Derivative[1][H001[1 + L]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        r^2*\[Kappa]) - (M[r]*Derivative[1][\[Nu]][r]*
        (2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
           r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
          Derivative[1][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
          Derivative[1][H001[1 + L]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        r^2*\[Kappa]) + (Derivative[1][\[Nu]][r]*
        (L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] - 
         4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r] + 2*r*\[Kappa]*P[r]*
          (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            Derivative[1][H001[1 + L]][r])))/(E^\[Nu][r]*
        Sqrt[3 + 8*L + 4*L^2]*\[Kappa]) + (4*M[r]^2*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*
        \[Kappa]) - (2*h000[L][r]*(-24*M[r]^2*Derivative[1][M][r]*
          Derivative[1][\[Omega]1][r] - 4*M[r]*Derivative[1][M][r]*
          (4*L*(1 + L)*\[CapitalOmega] - 4*(L + L^2 - r^2*\[Kappa]*P[r] - 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
             r]) + M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
           2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) + 
         r*Derivative[1][M][r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
           2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         2*r*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
           (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*
              P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]) - 8*M[r]^3*Derivative[2][\[Omega]1][
           r] - 2*M[r]^2*(-4*\[Omega]1[r]*(-2*r*\[Kappa]*P[r] - 
             2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*Derivative[1][P][r] - 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           (-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r] - 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(16*r*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
             r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
            Derivative[2][\[Omega]1][r]) + 
         r*M[r]*(2*\[Omega]1[r]*(-32*r^3*\[Kappa]^2*P[r]^2 - 
             32*r^3*\[Kappa]^2*P[r]*\[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 8*r^4*\[Kappa]^2*\[Rho][r]*
              Derivative[1][P][r] - 8*r^4*\[Kappa]^2*P[r]*Derivative[1][
                \[Rho]][r]) + ((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*
              P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] + 
           2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           r*(4*(4 + 3*L + L^2)*r*\[Kappa]*P[r] - 32*r^3*\[Kappa]^2*P[r]^2 + 
             2*(4 + 3*L + L^2)*r^2*\[Kappa]*Derivative[1][P][r] - 
             16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
            Derivative[1][\[Omega]1][r] + r*((5 - L)*L + 2*(4 + 3*L + L^2)*
              r^2*\[Kappa]*P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*
            Derivative[2][\[Omega]1][r]) - 
         r^2*(\[Omega]1[r]*(48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^3*
              P[r]^2*\[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][
               r] + 16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][r] + 
             8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r]) + 
           (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*
              P[r]^2*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (2*L + 3*L*(3 + L)*r^2*\[Kappa]*P[r] - 20*r^4*\[Kappa]^2*P[r]^2 + 
             L*(3 + L)*r^3*\[Kappa]*Derivative[1][P][r] - 8*r^5*\[Kappa]^2*
              P[r]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
           (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
            Derivative[2][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        r^3*\[Kappa]*(r - 2*M[r])) + (4*M[r]^2*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*
        \[Kappa]) + (M[r]*(-2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
          Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r] + 
         2*Derivative[1][h000[L]][r]*(2*L*(1 + L)*Derivative[1][\[Omega]1][
             r] + (L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
             r] + r*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][r])*
            Derivative[1][\[Omega]1][r] + r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*
            Derivative[2][\[Omega]1][r]) + 2*(-2*L*(1 + L)*\[CapitalOmega] + 
           2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r] - 
         2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[2][H001[1 + L]][r]))/
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*\[Kappa]) - 
      (-16*r^3*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
         Derivative[1][h000[L]][r] - 8*r^4*\[Kappa]^2*P[r]*
         Derivative[1][P][r]*Derivative[1][\[Omega]1][r]*
         Derivative[1][h000[L]][r] + 2*\[Kappa]*P[r]*
         (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
            r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][
            r]) + 2*r*\[Kappa]*Derivative[1][P][r]*
         (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
            r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][
            r]) + L*(1 + L)*Derivative[1][h000[L]][r]*
         Derivative[2][\[Omega]1][r] - 4*r^4*\[Kappa]^2*P[r]^2*
         Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
        L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] - 
        4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][h000[L]][r] + 2*r*\[Kappa]*P[r]*
         (-2*L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][
            r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][\[Nu]][r]*
           Derivative[1][H001[1 + L]][r] + 2*L*(1 + L)*(\[CapitalOmega] - 
            \[Omega]1[r])*Derivative[2][h000[L]][r] + 
          E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[2][H001[1 + L]][r]))/
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*\[Kappa])))/(L*(3 + L)), 
 Derivative[1][R0[-1 + L]][r] -> \[Epsilon]a*Derivative[1][R01[-1 + L]][r], 
 Derivative[1][R0[1 + L]][r] -> \[Epsilon]a*Derivative[1][R01[1 + L]][r], 
 Derivative[1][R01[-1 + L]][r] -> 0, Derivative[1][R01[1 + L]][r] -> 0, 
 Derivative[1][T0[-1 + L]][r] -> \[Epsilon]a*Derivative[1][T01[-1 + L]][r], 
 Derivative[1][T0[1 + L]][r] -> \[Epsilon]a*Derivative[1][T01[1 + L]][r], 
 Derivative[1][U0[L]][r] -> Derivative[1][U00[L]][r] + 
   \[Epsilon]a*Derivative[1][U01[L]][r], Derivative[1][U00[L]][r] -> 0, 
 Derivative[1][U01[L]][r] -> 0, Derivative[1][V0[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[1][V01[-1 + L]][r], Derivative[1][V0[1 + L]][r] -> 
  \[Epsilon]a*Derivative[1][V01[1 + L]][r], Derivative[1][V01[-1 + L]][r] -> 
  0, Derivative[1][V01[1 + L]][r] -> 0, 
 Derivative[1][\[Delta]p0[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[1][\[Delta]p01[-1 + L]][r], 
 Derivative[1][\[Delta]p0[1 + L]][r] -> 
  \[Epsilon]a*Derivative[1][\[Delta]p01[1 + L]][r], 
 Derivative[1][\[Delta]p01[-1 + L]][r] -> 
  -((P[r] + \[Rho][r])*(-2*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
        h000[L][r] + E^\[Nu][r]*H001[-1 + L][r])*Derivative[1][\[Nu]][r])/
    (2*E^\[Nu][r]) + ((-2*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
       h000[L][r] + E^\[Nu][r]*H001[-1 + L][r])*(Derivative[1][P][r] + 
      Derivative[1][\[Rho]][r]))/(2*E^\[Nu][r]) + 
   ((P[r] + \[Rho][r])*(E^\[Nu][r]*H001[-1 + L][r]*Derivative[1][\[Nu]][r] - 
      2*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
       Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][H001[-1 + L]][
        r]))/(2*E^\[Nu][r]), Derivative[1][\[Delta]p01[1 + L]][r] -> 
  -((P[r] + \[Rho][r])*(2*L*(1 + L)*\[CapitalOmega]*h000[L][r] + 
       E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r])*
      Derivative[1][\[Nu]][r])/(2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 
   ((2*L*(1 + L)*\[CapitalOmega]*h000[L][r] + 
      E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r])*
     (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
    (2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 
   ((P[r] + \[Rho][r])*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r]*
       Derivative[1][\[Nu]][r] + 2*L*(1 + L)*\[CapitalOmega]*
       Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
       Derivative[1][H001[1 + L]][r]))/(2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]), 
 Derivative[1][\[Delta]\[Rho]0[l_]][r] -> 
  (-2*\[Delta]p0[l][r]*Derivative[1][CC][r])/CC[r]^3 + 
   Derivative[1][\[Delta]p0[l]][r]/CC[r]^2, Derivative[2][M][r] -> 
  2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r], 
 Derivative[2][m0][r] -> 
  (r^2*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/4 + 
   (r^3*((-12*\[Kappa]*p0[r]*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
      (12*\[Kappa]*(r - 2*M[r])*p0[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])^2 - 
      (12*\[Kappa]*(r - 2*M[r])*Derivative[1][p0][r]*Derivative[1][\[Rho]][
         r])/(M[r] + r^3*\[Kappa]*P[r]) - 
      (Derivative[1][\[Nu]][r]*(8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
       E^\[Nu][r] - (12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[2][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])/E^\[Nu][r]))/12, Derivative[2][m2][r] -> 
  ((r - 2*M[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/6 - (Derivative[1][\[Nu]][r]*
     ((1 - 2*Derivative[1][M][r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
        r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)) + 
      (r - 2*M[r])*(-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 
        6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
        3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
          2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
            r]))))/(3*E^\[Nu][r]) + 
   (-2*(-6*E^\[Nu][r]*\[Eta]2[r] + r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
      Derivative[2][M][r] + 2*(1 - 2*Derivative[1][M][r])*
      (-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*\[Eta]2[r]*
        Derivative[1][\[Nu]][r] + 3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r])) + (r - 2*M[r])*(-12*E^\[Nu][r]*Derivative[1][\[Eta]2][r]*
        Derivative[1][\[Nu]][r] + 6*r*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) - 
       6*E^\[Nu][r]*Derivative[2][\[Eta]2][r] - 6*\[Eta]2[r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 6*r^2*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]) + r^3*(8*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
         4*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
           (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
             2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
         (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
           2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))))/
    (6*E^\[Nu][r]), Derivative[2][P][r] -> 
  ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r^2*(r - 2*M[r])) + 
   ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*
     (1 - 2*Derivative[1][M][r]))/(r*(r - 2*M[r])^2) - 
   ((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r]))/(r*(r - 2*M[r])) - 
   ((M[r] + r^3*\[Kappa]*P[r])*(Derivative[1][P][r] + 
      Derivative[1][\[Rho]][r]))/(r*(r - 2*M[r])), 
 Derivative[2][p0][r] -> 
  -((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
        (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r])) + r^3*(r - 2*M[r])^2*
        Derivative[1][\[Omega]1][r]^2 + 8*r*(r - 2*M[r])*\[Omega]1[r]*
        ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
         r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
    (6*E^\[Nu][r]*(r - 2*M[r])^3) - 
   (Derivative[1][\[Nu]][r]*(-12*E^\[Nu][r]*
       (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
         (P[r] + \[Rho][r])) + r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^
        2 + 8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
         \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
    (12*E^\[Nu][r]*(r - 2*M[r])^2) + 
   (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
      Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*
      (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
       r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
       (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
       m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
      Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
      (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
     8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
        \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
      ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
      ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
      Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
      (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
         r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
        Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
        Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*Derivative[2][\[Omega]1][
         r]))/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[2][p2][r] -> 
  (2*Derivative[1][\[Nu]][r]*(2*r*\[Omega]1[r]^2 + 2*r^2*\[Omega]1[r]*
       Derivative[1][\[Omega]1][r]))/(3*E^\[Nu][r]) - 
   Derivative[2][\[Eta]2][r] + 
   (r^2*\[Omega]1[r]^2*(-(Derivative[1][\[Nu]][r]^2/E^\[Nu][r]) + 
      Derivative[2][\[Nu]][r]/E^\[Nu][r]))/3 - 
   (2*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
     r^2*(2*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]*
        Derivative[2][\[Omega]1][r]))/(3*E^\[Nu][r]), 
 Derivative[2][v2][r] -> 
  -(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
      r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
    (6*E^\[Nu][r]*r^2*(r - 2*M[r])) - 
   ((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
       \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
    (6*E^\[Nu][r]*r*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
       \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
    (6*E^\[Nu][r]*r*(r - 2*M[r])) + 
   (-12*E^\[Nu][r]*\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]) - 12*E^\[Nu][r]*
      (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r] - 
     12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
      Derivative[1][\[Nu]][r] + 3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
      (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
     r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
     r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
       (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
       2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
         r]))/(6*E^\[Nu][r]*r*(r - 2*M[r])), Derivative[2][\[Eta]0][r] -> 
  -((1 - 2*Derivative[1][M][r])*
      (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/
    (6*E^\[Nu][r]*(r - 2*M[r])^3) - 
   (Derivative[1][\[Nu]][r]*(12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/
    (12*E^\[Nu][r]*(r - 2*M[r])^2) + 
   (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
      Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
      (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
       r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
       (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
       m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
      Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
      (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
     2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
      Derivative[2][\[Omega]1][r])/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[2][\[Eta]2][r] -> 
  -(-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2)))/(12*E^\[Nu][r]*r^2*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])) - ((1 - 2*Derivative[1][M][r])*
     (-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])^2*
     (M[r] + r^3*\[Kappa]*P[r])) - 
   ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
       (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
           \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])^2) - 
   (Derivative[1][\[Nu]][r]*(-24*E^\[Nu][r]*\[Eta]2[r]*
       (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
           \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])) + (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 
     24*E^\[Nu][r]*(-M[r]^2 + (r^4*\[Kappa]*
         (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
       M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
      Derivative[1][\[Eta]2][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
      (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/
        2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
      Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
      (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
       2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
        Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
           Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][r]))/
        2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
         r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]))) + 
     r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
         M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
         4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
        Derivative[1][\[Omega]1][r]^2) + 
     r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
       24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
       24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
       2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
          (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
           (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
           4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
           M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][
                P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
          (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
         8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r] + (-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         (r - 2*M[r])*(-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*
            P[r]^2 + 2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
            Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
           4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
            Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
            P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
          Derivative[2][\[Omega]1][r])))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])), Derivative[2][\[Nu]][r] -> 
  (-2*(M[r] + r^3*\[Kappa]*P[r]))/(r^2*(r - 2*M[r])) - 
   (2*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r]))/
    (r*(r - 2*M[r])^2) + (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r]))/(r*(r - 2*M[r])), 
 Derivative[2][\[Xi]00][r] -> 
  -2*Derivative[1][p0][r]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
      Derivative[1][P][r] - ((P[r] + \[Rho][r])*Derivative[2][P][r])/
      Derivative[1][P][r]^2) - ((P[r] + \[Rho][r])*Derivative[2][p0][r])/
    Derivative[1][P][r] - 
   p0[r]*((-2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
       Derivative[2][P][r])/Derivative[1][P][r]^2 + 
     (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/Derivative[1][P][r] + 
     (P[r] + \[Rho][r])*((2*Derivative[2][P][r]^2)/Derivative[1][P][r]^3 - 
       Derivative[3][P][r]/Derivative[1][P][r]^2)), 
 Derivative[2][\[Xi]22][r] -> 
  -2*Derivative[1][p2][r]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
      Derivative[1][P][r] - ((P[r] + \[Rho][r])*Derivative[2][P][r])/
      Derivative[1][P][r]^2) - ((P[r] + \[Rho][r])*Derivative[2][p2][r])/
    Derivative[1][P][r] - 
   p2[r]*((-2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
       Derivative[2][P][r])/Derivative[1][P][r]^2 + 
     (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/Derivative[1][P][r] + 
     (P[r] + \[Rho][r])*((2*Derivative[2][P][r]^2)/Derivative[1][P][r]^3 - 
       Derivative[3][P][r]/Derivative[1][P][r]^2)), 
 Derivative[2][\[Rho]][r] -> (-2*Derivative[1][CC][r]*Derivative[1][P][r])/
    CC[r]^3 + Derivative[2][P][r]/CC[r]^2, Derivative[2][\[Omega]1][r] -> 
  (-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
    r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
    r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))/
   (r*(r - 2*M[r])), Derivative[2][h00[L]][r] -> 
  Derivative[2][h000[L]][r] + \[Epsilon]a*Derivative[2][h001[L]][r] + 
   \[Epsilon]a^2*Derivative[2][h002[L]][r], Derivative[2][H00[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[2][H001[-1 + L]][r], Derivative[2][H00[1 + L]][r] -> 
  \[Epsilon]a*Derivative[2][H001[1 + L]][r], Derivative[2][h000[L]][r] -> 
  ((-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
     h000[L][r] + r^3*(4*E^\[Nu][r]*U00[L][r] + r*\[Kappa]*(P[r] + \[Rho][r])*
       Derivative[1][h000[L]][r]))/(r^2*(r - 2*M[r])), 
 Derivative[2][h001[L]][r] -> 0, Derivative[2][H001[-1 + L]][r] -> 
  -((-4*E^\[Nu][r]*CC[r]^2*M[r]^3*H001[-1 + L][r] + 
     E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 
       5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 2*E^\[Nu][r]*r*CC[r]^2*
      M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
      H001[-1 + L][r] + E^\[Nu][r]*r^2*CC[r]^2*M[r]*
      (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
       r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
      H001[-1 + L][r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
      (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
         2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
            \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
           4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
       E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]) - 
     2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
      (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
       4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
         (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
          \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
           8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
       r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
         20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*
          \[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
        (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
         2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
         2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
         6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][r] - 
         r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
           14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
          (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
       r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
         8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
          (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
         2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
           3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
           2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
           4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
             16*r*Derivative[1][\[Omega]1][r])))) - 
     40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][r]*
      Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
      CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
       r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
      Derivative[1][h000[L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
      (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
         8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
       r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
     2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*(2*L*\[CapitalOmega] + 
       2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
       L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][r] - 
       2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
       4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
        (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
            \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
       2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
         (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
     4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
       5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
       4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
       3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
       2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
        Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
        (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
       r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
         4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
     4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
       Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
     4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][H001[-1 + L]][r] + 
     E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
      Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
      (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
      Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
      (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
       r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[1][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
      (9*E^\[Nu][r]*H001[-1 + L][r] + 
       r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
           (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][H001[-1 + L]][
           r])))/(E^\[Nu][r]*r^2*CC[r]^2*(r - 2*M[r])^2*
     (M[r] + r^3*\[Kappa]*P[r]))), Derivative[2][H001[1 + L]][r] -> 
  (-(r^2*\[Kappa]*(P[r] + \[Rho][r])*
      (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
           4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
         r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
            \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
        (r - 2*M[r])*H001[1 + L][r])) + 
    CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
        r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
          5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(-2 - 3*L - L^2 + 
          13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r] + 
      2*h000[L][r]*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
        4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + 
          (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
            8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
        2*r*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
          2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
          L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
           (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
            12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
           (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
          r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
            2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
              r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
          20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
           (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 
            4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][
                r])*Derivative[1][\[Omega]1][r]))) + 
      r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
          2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + 
            (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
          r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 
            2*L*(1 + L)*\[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*
             (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + 
            L^2*r*Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
             Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
             (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
         Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
         Derivative[1][H001[1 + L]][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
    r^2*CC[r]^2*(r - 2*M[r])^2), Derivative[2][h10[L]][r] -> 
  Derivative[2][h100[L]][r] + \[Epsilon]a*Derivative[2][h101[L]][r] + 
   \[Epsilon]a^2*Derivative[2][h102[L]][r], Derivative[2][H10[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[2][H101[-1 + L]][r], Derivative[2][H10[1 + L]][r] -> 
  \[Epsilon]a*Derivative[2][H101[1 + L]][r], Derivative[2][h100[L]][r] -> 0, 
 Derivative[2][h101[L]][r] -> 
  (I*m*r*(2*h000[L][r]*(-(L*(1 + L)*\[CapitalOmega]) + 
        L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      L*(1 + L)*r*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][r])*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(L*(1 + L)*(-2 + L + L^2)) - 
   ((2*I)*Derivative[1][\[Nu]][r]*
     ((m*(2*h000[L][r]*(-(L*(1 + L)*\[CapitalOmega]) + 
           L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
         L*(1 + L)*r*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
           r]))/(-2 + L + L^2) + 
      (m*r*(L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
           r] - L*(1 + L)*r*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r] + 2*(-(L*(1 + L)*\[CapitalOmega]) + 
           L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
          Derivative[1][h000[L]][r] + 2*h000[L][r]*
          (Derivative[1][\[Omega]1][r] + L*(1 + L)*Derivative[1][\[Omega]1][
             r] + r*Derivative[2][\[Omega]1][r]) + L*(1 + L)*r*
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][h000[L]][r]))/
       (-2 + L + L^2)))/(E^\[Nu][r]*L*(1 + L)) + 
   (I*m*(2*(L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
          r] - L*(1 + L)*r*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][
          r] + 2*(-(L*(1 + L)*\[CapitalOmega]) + L*(1 + L)*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
        2*h000[L][r]*(Derivative[1][\[Omega]1][r] + 
          L*(1 + L)*Derivative[1][\[Omega]1][r] + 
          r*Derivative[2][\[Omega]1][r]) + L*(1 + L)*r*(\[CapitalOmega] - 
          \[Omega]1[r])*Derivative[2][h000[L]][r]) + 
      r*(4*Derivative[1][h000[L]][r]*(Derivative[1][\[Omega]1][r] + 
          L*(1 + L)*Derivative[1][\[Omega]1][r] + 
          r*Derivative[2][\[Omega]1][r]) + 2*(-(L*(1 + L)*\[CapitalOmega]) + 
          L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
         Derivative[2][h000[L]][r] + 2*L*(1 + L)*
         (-(Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r]) + 
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][h000[L]][r]) + 
        2*h000[L][r]*(2*Derivative[2][\[Omega]1][r] + 
          L*(1 + L)*Derivative[2][\[Omega]1][r] + 
          r*Derivative[3][\[Omega]1][r]) + L*(1 + L)*r*
         (-(Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r]) - 
          2*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[3][h000[L]][r]))))/
    (E^\[Nu][r]*L*(1 + L)*(-2 + L + L^2)), Derivative[2][H101[-1 + L]][r] -> 
  0, Derivative[2][H101[1 + L]][r] -> 0, Derivative[2][H20[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[2][H201[-1 + L]][r], Derivative[2][H20[1 + L]][r] -> 
  \[Epsilon]a*Derivative[2][H201[1 + L]][r], 
 Derivative[2][H201[-1 + L]][r] -> 
  -((2*L*Sqrt[(-1 + 4*L^2)^(-1)]*(h000[L][r]*(L*(1 + L)*\[CapitalOmega] - 
         (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
          \[Omega]1[r] + 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) - 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])*
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
        E^\[Nu][r]) - (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r]*
       (-((r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][
           r]) - r*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]*
         Derivative[1][h000[L]][r] + (L*(1 + L)*\[CapitalOmega] - 
          (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
         Derivative[1][h000[L]][r] - r*(r - 2*M[r])*Derivative[1][h000[L]][r]*
         Derivative[2][\[Omega]1][r] + h000[L][r]*
         (-(\[Omega]1[r]*(8*r*\[Kappa]*P[r] + 8*r*\[Kappa]*\[Rho][r] + 
             4*r^2*\[Kappa]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])) - (L + L^2 + 4*r^2*\[Kappa]*P[r] + 
            4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
          2*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] + 
          2*(r - 2*M[r])*Derivative[2][\[Omega]1][r]) - 
        r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][
          r]))/E^\[Nu][r] - L*Derivative[2][H001[-1 + L]][r] + 
     (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*(Derivative[1][\[Omega]1][r]*
         Derivative[1][h000[L]][r]*(2*(-1 + 2*Derivative[1][M][r]) + 
          2*r*Derivative[2][M][r]) + 2*Derivative[1][h000[L]][r]*
         (-(\[Omega]1[r]*(8*r*\[Kappa]*P[r] + 8*r*\[Kappa]*\[Rho][r] + 
             4*r^2*\[Kappa]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])) - (L + L^2 + 4*r^2*\[Kappa]*P[r] + 
            4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
          2*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] + 
          2*(r - 2*M[r])*Derivative[2][\[Omega]1][r]) + 
        (L*(1 + L)*\[CapitalOmega] - (L + L^2 + 4*r^2*\[Kappa]*P[r] + 
            4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*(r - 2*M[r])*
           Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r] + 
        2*(-r + 2*M[r] - r*(1 - 2*Derivative[1][M][r]))*
         (Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
          Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r]) + 
        h000[L][r]*(2*(-8*r*\[Kappa]*P[r] - 8*r*\[Kappa]*\[Rho][r] - 
            4*r^2*\[Kappa]*Derivative[1][P][r] - 4*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
          4*Derivative[1][\[Omega]1][r]*Derivative[2][M][r] + 
          \[Omega]1[r]*(-8*\[Kappa]*P[r] - 8*\[Kappa]*\[Rho][r] - 
            16*r*\[Kappa]*Derivative[1][P][r] - 16*r*\[Kappa]*
             Derivative[1][\[Rho]][r] - 4*r^2*\[Kappa]*Derivative[2][P][r] - 
            4*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) - 
          (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[2][\[Omega]1][r] + 4*(1 - 2*Derivative[1][M][r])*
           Derivative[2][\[Omega]1][r] + 2*(r - 2*M[r])*
           Derivative[3][\[Omega]1][r]) - r*(r - 2*M[r])*
         (2*Derivative[2][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
          Derivative[1][h000[L]][r]*Derivative[3][\[Omega]1][r] + 
          Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r])))/
      E^\[Nu][r])/L), Derivative[2][H201[1 + L]][r] -> 
  ((E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r] + 
      2*h000[L][r]*(L*(1 + L)*\[CapitalOmega] - 
        (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
         \[Omega]1[r] + 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) - 
      2*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/Sqrt[3 + 8*L + 4*L^2] - 
   (2*Derivative[1][\[Nu]][r]*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
       H001[1 + L][r]*Derivative[1][\[Nu]][r] - 2*(r - 2*M[r])*
       Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] - 
      2*r*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]*
       Derivative[1][h000[L]][r] + 2*(L*(1 + L)*\[CapitalOmega] - 
        (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
         \[Omega]1[r] + 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
       Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
       Derivative[1][H001[1 + L]][r] - 2*r*(r - 2*M[r])*
       Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
      2*h000[L][r]*(-(\[Omega]1[r]*(8*r*\[Kappa]*P[r] + 8*r*\[Kappa]*
            \[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][P][r] + 
           4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
        (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r] + 2*(1 - 2*Derivative[1][M][r])*
         Derivative[1][\[Omega]1][r] + 2*(r - 2*M[r])*
         Derivative[2][\[Omega]1][r]) - 2*r*(r - 2*M[r])*
       Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r]))/
    (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 
   (2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][\[Nu]][r]*
      Derivative[1][H001[1 + L]][r] + Derivative[1][\[Omega]1][r]*
      Derivative[1][h000[L]][r]*(-4*(1 - 2*Derivative[1][M][r]) + 
       4*r*Derivative[2][M][r]) + Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r]*
      (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
        Derivative[2][\[Nu]][r]) + 4*Derivative[1][h000[L]][r]*
      (-(\[Omega]1[r]*(8*r*\[Kappa]*P[r] + 8*r*\[Kappa]*\[Rho][r] + 
          4*r^2*\[Kappa]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
           Derivative[1][\[Rho]][r])) - (L + L^2 + 4*r^2*\[Kappa]*P[r] + 
         4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
       2*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] + 
       2*(r - 2*M[r])*Derivative[2][\[Omega]1][r]) + 
     2*(L*(1 + L)*\[CapitalOmega] - (L + L^2 + 4*r^2*\[Kappa]*P[r] + 
         4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*(r - 2*M[r])*
        Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r] + 
     2*(-2*(r - 2*M[r]) - 2*r*(1 - 2*Derivative[1][M][r]))*
      (Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
       Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r]) + 
     E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[2][H001[1 + L]][r] + 
     2*h000[L][r]*(2*(-8*r*\[Kappa]*P[r] - 8*r*\[Kappa]*\[Rho][r] - 
         4*r^2*\[Kappa]*Derivative[1][P][r] - 4*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
       4*Derivative[1][\[Omega]1][r]*Derivative[2][M][r] + 
       \[Omega]1[r]*(-8*\[Kappa]*P[r] - 8*\[Kappa]*\[Rho][r] - 
         16*r*\[Kappa]*Derivative[1][P][r] - 16*r*\[Kappa]*
          Derivative[1][\[Rho]][r] - 4*r^2*\[Kappa]*Derivative[2][P][r] - 
         4*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) - 
       (L + L^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
        Derivative[2][\[Omega]1][r] + 4*(1 - 2*Derivative[1][M][r])*
        Derivative[2][\[Omega]1][r] + 2*(r - 2*M[r])*Derivative[3][\[Omega]1][
         r]) - 2*r*(r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]*
        Derivative[2][h000[L]][r] + Derivative[1][h000[L]][r]*
        Derivative[3][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
        Derivative[3][h000[L]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]), 
 Derivative[2][K0[-1 + L]][r] -> \[Epsilon]a*Derivative[2][K01[-1 + L]][r], 
 Derivative[2][K0[1 + L]][r] -> \[Epsilon]a*Derivative[2][K01[1 + L]][r], 
 Derivative[2][K01[-1 + L]][r] -> 
  (-2*\[Kappa]*((-4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
        (P[r] + \[Rho][r])*h000[L][r])/E^\[Nu][r] + 2*P[r]*H001[-1 + L][r] - 
      ((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*H001[-1 + L][r])/
       (r^3*\[Kappa]*(r - 2*M[r])) + 2*\[Rho][r]*H001[-1 + L][r] + 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])))/
       (E^\[Nu][r]*r^3*\[Kappa]*(r - 2*M[r])) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[1][h000[L]][
         r])/(E^\[Nu][r]*r^2*\[Kappa]) - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*
        \[Omega]1[r]*Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*Derivative[1][h000[L]][
         r])/E^\[Nu][r] - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) + 
      (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]^2*Derivative[1][\[Omega]1][
         r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (2*M[r]*Derivative[1][H001[-1 + L]][r])/(r^2*\[Kappa]) - 
      2*r*P[r]*Derivative[1][H001[-1 + L]][r]))/(-2 - L + L^2) - 
   (4*r*\[Kappa]*((3*(-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 
           4*r^2*\[Kappa]*P[r]) + r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*
            P[r]^2))*H001[-1 + L][r])/(r^4*\[Kappa]*(r - 2*M[r])) + 
      ((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*H001[-1 + L][r]*
        (1 - 2*Derivative[1][M][r]))/(r^3*\[Kappa]*(r - 2*M[r])^2) + 
      2*H001[-1 + L][r]*Derivative[1][P][r] - 
      (H001[-1 + L][r]*(2*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         2*r*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2) - 
         8*M[r]*Derivative[1][M][r] + 2*r*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r])*
          Derivative[1][M][r] + 2*r*M[r]*(8*r*\[Kappa]*P[r] + 
           4*r^2*\[Kappa]*Derivative[1][P][r]) + 
         r^2*(16*r^3*\[Kappa]^2*P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r])))/(r^3*\[Kappa]*(r - 2*M[r])) + 
      (4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*(P[r] + \[Rho][r])*
        h000[L][r]*Derivative[1][\[Nu]][r])/E^\[Nu][r] + 
      2*H001[-1 + L][r]*Derivative[1][\[Rho]][r] - 
      (4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*h000[L][r]*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/E^\[Nu][r] - 
      (6*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])))/
       (E^\[Nu][r]*r^4*\[Kappa]*(r - 2*M[r])) - 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*(1 - 2*Derivative[1][M][r])*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])))/
       (E^\[Nu][r]*r^3*\[Kappa]*(r - 2*M[r])^2) - 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*Derivative[1][\[Nu]][r]*
        (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])))/
       (E^\[Nu][r]*r^3*\[Kappa]*(r - 2*M[r])) - 
      (8*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^3*\[Kappa]) - 
      (8*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^3*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*P[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*P[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*(P[r] + \[Rho][r])*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (8*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[1][h000[L]][
         r])/(E^\[Nu][r]*r^3*\[Kappa]) + (8*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*
        \[Omega]1[r]*Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^3*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*P[r]*\[Omega]1[r]*Derivative[1][h000[L]][
         r])/E^\[Nu][r] - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*P[r]*\[Omega]1[r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*Derivative[1][M][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*Derivative[1][M][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[Omega]1[r]*Derivative[1][M][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[Omega]1[r]*Derivative[1][M][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*Derivative[1][P][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*Derivative[1][P][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[Omega]1[r]*Derivative[1][P][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[Omega]1[r]*Derivative[1][P][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[1][\[Nu]][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*r^2*\[Kappa]) - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
        \[CapitalOmega]*M[r]*Derivative[1][\[Nu]][r]*Derivative[1][h000[L]][
         r])/(E^\[Nu][r]*r^2*\[Kappa]) - (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*
        \[CapitalOmega]*P[r]*Derivative[1][\[Nu]][r]*Derivative[1][h000[L]][
         r])/E^\[Nu][r] - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*
        P[r]*Derivative[1][\[Nu]][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[1][\[Nu]][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[1][\[Nu]][
         r]*Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*Derivative[1][\[Nu]][
         r]*Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*
        Derivative[1][\[Nu]][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^3*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (16*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*\[Kappa]*P[r]^2*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][M][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*r*\[Kappa]) - (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
        Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][M][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*r^2*\[Kappa]) - (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*
        Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*Derivative[1][P][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]*Derivative[1][P][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] - 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*\[Kappa]) - (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
        Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) + 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Nu]][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*r*\[Kappa]) + (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*
        Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) + 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][\[Nu]][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
       (E^\[Nu][r]*r^2*\[Kappa]) + (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*P[r]*
        Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]^2*Derivative[1][\[Nu]][r]*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/E^\[Nu][r] + 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]))*
        Derivative[1][h000[L]][r])/(E^\[Nu][r]*r^3*\[Kappa]*(r - 2*M[r])) + 
      (4*M[r]*Derivative[1][H001[-1 + L]][r])/(r^3*\[Kappa]) - 
      ((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
         r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*
        Derivative[1][H001[-1 + L]][r])/(r^3*\[Kappa]*(r - 2*M[r])) + 
      2*\[Rho][r]*Derivative[1][H001[-1 + L]][r] - 
      (2*Derivative[1][M][r]*Derivative[1][H001[-1 + L]][r])/(r^2*\[Kappa]) - 
      2*r*Derivative[1][P][r]*Derivative[1][H001[-1 + L]][r] + 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*\[Kappa]) + 
      (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*\[Kappa]) - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*P[r]*Derivative[1][h000[L]][r]*
        Derivative[2][\[Omega]1][r])/E^\[Nu][r] - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]^2*Derivative[1][h000[L]][
         r]*Derivative[2][\[Omega]1][r])/E^\[Nu][r] + 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*(-24*M[r]^2*Derivative[1][M][r]*
          Derivative[1][\[Omega]1][r] + 4*M[r]*Derivative[1][M][r]*
          (-4*L*(1 + L)*\[CapitalOmega] + 4*(L + L^2 - r^2*\[Kappa]*P[r] - 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
             r]) + 2*r*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*Derivative[1][M][r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         8*M[r]^3*Derivative[2][\[Omega]1][r] + 
         2*M[r]^2*(4*\[Omega]1[r]*(-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*
              \[Rho][r] - r^2*\[Kappa]*Derivative[1][P][r] - 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           (4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
             r] + 4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(-16*r*\[Kappa]*P[r] - 
             8*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
             r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[2][\[Omega]1][r]) + 
         r^2*(-(\[Omega]1[r]*(48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^
                3*P[r]^2*\[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][
                 P][r] + 16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][
                r] + 8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r])) + 
           (2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           r*(2*(2 + L - L^2)*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 + 
             (2 + L - L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
             8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
            Derivative[1][\[Omega]1][r] + r*(2*(1 + L) + (2 + L - L^2)*r^2*
              \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2)*
            Derivative[2][\[Omega]1][r]) - 
         r*M[r]*(-2*\[Omega]1[r]*(-32*r^3*\[Kappa]^2*P[r]^2 - 
             32*r^3*\[Kappa]^2*P[r]*\[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 8*r^4*\[Kappa]^2*\[Rho][r]*
              Derivative[1][P][r] - 8*r^4*\[Kappa]^2*P[r]*Derivative[1][
                \[Rho]][r]) + (6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*
              P[r] + 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           r*(-4*(2 - L + L^2)*r*\[Kappa]*P[r] + 32*r^3*\[Kappa]^2*P[r]^2 - 
             2*(2 - L + L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
             16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
            Derivative[1][\[Omega]1][r] + r*(6 + 7*L + L^2 - 
             2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 8*r^4*\[Kappa]^2*P[r]^2)*
            Derivative[2][\[Omega]1][r])))/(E^\[Nu][r]*r^3*\[Kappa]*
        (r - 2*M[r])) + (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*M[r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
        Derivative[2][h000[L]][r])/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
        Derivative[2][h000[L]][r])/E^\[Nu][r] - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*\[Omega]1[r]*Derivative[2][h000[L]][
         r])/(E^\[Nu][r]*r^2*\[Kappa]) - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*
        \[Omega]1[r]*Derivative[2][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*Derivative[2][h000[L]][
         r])/E^\[Nu][r] - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*
        Derivative[2][h000[L]][r])/E^\[Nu][r] + 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) + 
      (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*\[Kappa]) - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*r*\[Kappa]) - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/(E^\[Nu][r]*r^2*\[Kappa]) - 
      (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*M[r]*P[r]*Derivative[1][\[Omega]1][r]*
        Derivative[2][h000[L]][r])/E^\[Nu][r] - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*P[r]^2*Derivative[1][\[Omega]1][
         r]*Derivative[2][h000[L]][r])/E^\[Nu][r] - 
      (2*M[r]*Derivative[2][H001[-1 + L]][r])/(r^2*\[Kappa]) - 
      2*r*P[r]*Derivative[2][H001[-1 + L]][r]))/(-2 - L + L^2) - 
   (r^2*\[Kappa]*((-12*(-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 
           4*r^2*\[Kappa]*P[r]) + r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*
            P[r]^2))*H001[-1 + L][r])/(r^5*\[Kappa]*(r - 2*M[r])) + 
      (8*L*(1 + L)*Derivative[1][\[Nu]][r]*(Sqrt[(-1 + 4*L^2)^(-1)]*
          \[CapitalOmega]*h000[L][r]*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + Sqrt[(-1 + 4*L^2)^(-1)]*
          \[CapitalOmega]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r]))/
       E^\[Nu][r] - (12*M[r]*Derivative[1][H001[-1 + L]][r])/(r^4*\[Kappa]) + 
      4*Derivative[1][P][r]*Derivative[1][H001[-1 + L]][r] + 
      4*Derivative[1][\[Rho]][r]*Derivative[1][H001[-1 + L]][r] + 
      (6*(-(((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
             r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*H001[-1 + L][r]*
            (1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^2) + 
         (H001[-1 + L][r]*(2*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
            2*r*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2) - 
            8*M[r]*Derivative[1][M][r] + 2*r*(4 + L - L^2 + 4*r^2*\[Kappa]*P[
                r])*Derivative[1][M][r] + 2*r*M[r]*(8*r*\[Kappa]*P[r] + 
              4*r^2*\[Kappa]*Derivative[1][P][r]) + 
            r^2*(16*r^3*\[Kappa]^2*P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*
               Derivative[1][P][r])))/(r - 2*M[r]) + 
         ((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
            r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*
           Derivative[1][H001[-1 + L]][r])/(r - 2*M[r])))/(r^4*\[Kappa]) + 
      2*H001[-1 + L][r]*Derivative[2][P][r] - 
      4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*(P[r] + \[Rho][r])*
       h000[L][r]*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
        Derivative[2][\[Nu]][r]/E^\[Nu][r]) + 4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*
       \[CapitalOmega]*P[r]*Derivative[1][h000[L]][r]*
       (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r]) + 4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*\[CapitalOmega]*P[r]*
       Derivative[1][h000[L]][r]*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
        Derivative[2][\[Nu]][r]/E^\[Nu][r]) - 4*L*Sqrt[(-1 + 4*L^2)^(-1)]*r*
       P[r]*\[Omega]1[r]*Derivative[1][h000[L]][r]*
       (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r]) - 4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*r*P[r]*\[Omega]1[r]*
       Derivative[1][h000[L]][r]*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
        Derivative[2][\[Nu]][r]/E^\[Nu][r]) + 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r]*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
         Derivative[2][\[Nu]][r]/E^\[Nu][r]))/\[Kappa] + 
      (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r]*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
         Derivative[2][\[Nu]][r]/E^\[Nu][r]))/\[Kappa] + 
      (h000[L][r]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
           4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 
         r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
           ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
             8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
           r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2)*Derivative[1][\[Omega]1][r]) - 
         r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
           2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
             8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
           r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
             8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]))*
        ((24*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^5) + 
         (12*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
          (E^\[Nu][r]*r^4) + (2*Sqrt[(-1 + 4*L^2)^(-1)]*
           (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
             E^\[Nu][r]))/r^3))/(\[Kappa]*(r - 2*M[r])) + 
      (M[r]^2*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r]*
        ((-24*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^4) - 
         (16*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
          (E^\[Nu][r]*r^3) - (4*Sqrt[(-1 + 4*L^2)^(-1)]*
           (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
             E^\[Nu][r]))/r^2))/\[Kappa] + 
      (M[r]*\[Omega]1[r]*Derivative[1][h000[L]][r]*
        ((-24*L*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^4) - 
         (16*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
          (E^\[Nu][r]*r^3) - (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*
           (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
             E^\[Nu][r]))/r^2))/\[Kappa] + 
      (\[CapitalOmega]*M[r]*Derivative[1][h000[L]][r]*
        ((24*L*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^4) + 
         (16*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
          (E^\[Nu][r]*r^3) + (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*
           (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
             E^\[Nu][r]))/r^2))/\[Kappa] + 
      (M[r]*\[Omega]1[r]*Derivative[1][h000[L]][r]*
        ((-24*L^2*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^4) - 
         (16*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
          (E^\[Nu][r]*r^3) - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
           (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
             E^\[Nu][r]))/r^2))/\[Kappa] + 
      (\[CapitalOmega]*M[r]*Derivative[1][h000[L]][r]*
        ((24*L^2*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^4) + 
         (16*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
          (E^\[Nu][r]*r^3) + (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
           (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
             E^\[Nu][r]))/r^2))/\[Kappa] + (M[r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r]*((-4*L*Sqrt[(-1 + 4*L^2)^(-1)])/
          (E^\[Nu][r]*r^3) - (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*
           Derivative[1][\[Nu]][r])/(E^\[Nu][r]*r^2) - 
         (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
            Derivative[2][\[Nu]][r]/E^\[Nu][r]))/r))/\[Kappa] + 
      (M[r]*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r]*
        ((-4*L^2*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^3) - 
         (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
          (E^\[Nu][r]*r^2) - (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
           (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
             E^\[Nu][r]))/r))/\[Kappa] + M[r]*P[r]*Derivative[1][\[Omega]1][
        r]*Derivative[1][h000[L]][r]*
       ((16*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/E^\[Nu][r] - 
        8*Sqrt[(-1 + 4*L^2)^(-1)]*r*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
          Derivative[2][\[Nu]][r]/E^\[Nu][r])) + \[Kappa]*P[r]^2*
       Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r]*
       ((-48*Sqrt[(-1 + 4*L^2)^(-1)]*r^2)/E^\[Nu][r] + 
        (32*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*Derivative[1][\[Nu]][r])/E^\[Nu][r] - 
        4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
          Derivative[2][\[Nu]][r]/E^\[Nu][r])) + 2*H001[-1 + L][r]*
       Derivative[2][\[Rho]][r] + 2*((-6*Sqrt[(-1 + 4*L^2)^(-1)])/
         (E^\[Nu][r]*r^4) - (2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][
           r])/(E^\[Nu][r]*r^3))*(-((h000[L][r]*(1 - 2*Derivative[1][M][r])*
           (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 2*M[r]^2*
             (-4*L*(1 + L)*\[CapitalOmega] + 4*(L + L^2 - r^2*\[Kappa]*P[r] - 
                r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(4 + 3*L + L^2 - 
                8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
            r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
              ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
                8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
              r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 
                4*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
            r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
              2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
              r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])))/
          (\[Kappa]*(r - 2*M[r])^2)) + 
        ((-8*M[r]^3*Derivative[1][\[Omega]1][r] + 2*M[r]^2*
            (-4*L*(1 + L)*\[CapitalOmega] + 4*(L + L^2 - r^2*\[Kappa]*P[r] - 
               r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
               r]) + r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
             ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*
                \[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
             r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
           r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
             2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*
                \[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
             r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 8*r^4*
                \[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]))*
          Derivative[1][h000[L]][r])/(\[Kappa]*(r - 2*M[r])) + 
        (h000[L][r]*(-24*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][
             r] + 4*M[r]*Derivative[1][M][r]*(-4*L*(1 + L)*\[CapitalOmega] + 
             4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
              Derivative[1][\[Omega]1][r]) + 
           2*r*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
             ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*
                \[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
             r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
           M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
             2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*
                \[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
             r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 8*r^4*
                \[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
           r*Derivative[1][M][r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
             2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*
                \[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
             r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 8*r^4*
                \[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
           8*M[r]^3*Derivative[2][\[Omega]1][r] + 2*M[r]^2*
            (4*\[Omega]1[r]*(-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*\[Rho][r] - 
               r^2*\[Kappa]*Derivative[1][P][r] - r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (4 + 3*L + L^2 - 8*r^2*\[Kappa]*
                P[r])*Derivative[1][\[Omega]1][r] + 4*(L + L^2 - r^2*\[Kappa]*
                P[r] - r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             r*(-16*r*\[Kappa]*P[r] - 8*r^2*\[Kappa]*Derivative[1][P][r])*
              Derivative[1][\[Omega]1][r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*
                P[r])*Derivative[2][\[Omega]1][r]) + 
           r^2*(-(\[Omega]1[r]*(48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^3*
                 P[r]^2*\[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][
                  r] + 16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][r] + 
                8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r])) + 
             (2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
                P[r]^2)*Derivative[1][\[Omega]1][r] - 
             ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*
                \[Kappa]^3*P[r]^2*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             r*(2*(2 + L - L^2)*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 + 
               (2 + L - L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*
                \[Kappa]^2*P[r]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
               r] + r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2)*Derivative[2][\[Omega]1][r]) - 
           r*M[r]*(-2*\[Omega]1[r]*(-32*r^3*\[Kappa]^2*P[r]^2 - 32*r^3*
                \[Kappa]^2*P[r]*\[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r] - 8*r^4*\[Kappa]^2*\[Rho][r]*
                Derivative[1][P][r] - 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][\[Rho]][r]) + (6 + 7*L + L^2 - 2*(2 - L + L^2)*
                r^2*\[Kappa]*P[r] + 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][
                \[Omega]1][r] - 2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*
                P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][
                \[Omega]1][r] + r*(-4*(2 - L + L^2)*r*\[Kappa]*P[r] + 32*r^3*
                \[Kappa]^2*P[r]^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*
                Derivative[1][P][r] + 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][
                 r])*Derivative[1][\[Omega]1][r] + r*(6 + 7*L + L^2 - 2*
                (2 - L + L^2)*r^2*\[Kappa]*P[r] + 8*r^4*\[Kappa]^2*P[r]^2)*
              Derivative[2][\[Omega]1][r])))/(\[Kappa]*(r - 2*M[r]))) + 
      2*((-8*L*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^3) - 
        (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
         (E^\[Nu][r]*r^2))*((\[CapitalOmega]*Derivative[1][M][r]*
          Derivative[1][h000[L]][r])/\[Kappa] + 
        (\[CapitalOmega]*M[r]*Derivative[2][h000[L]][r])/\[Kappa]) + 
      2*((-8*L^2*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^3) - 
        (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
         (E^\[Nu][r]*r^2))*((\[CapitalOmega]*Derivative[1][M][r]*
          Derivative[1][h000[L]][r])/\[Kappa] + 
        (\[CapitalOmega]*M[r]*Derivative[2][h000[L]][r])/\[Kappa]) - 
      (8*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r]*
        (\[CapitalOmega]*P[r]*Derivative[1][h000[L]][r] + 
         r*\[CapitalOmega]*Derivative[1][P][r]*Derivative[1][h000[L]][r] + 
         r*\[CapitalOmega]*P[r]*Derivative[2][h000[L]][r]))/E^\[Nu][r] - 
      (8*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r]*
        (\[CapitalOmega]*P[r]*Derivative[1][h000[L]][r] + 
         r*\[CapitalOmega]*Derivative[1][P][r]*Derivative[1][h000[L]][r] + 
         r*\[CapitalOmega]*P[r]*Derivative[2][h000[L]][r]))/E^\[Nu][r] - 
      (4*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
        (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[1][h000[L]][r] + h000[L][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + (P[r] + \[Rho][r])*
          Derivative[2][h000[L]][r]))/E^\[Nu][r] + 
      2*((8*L*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^3) + 
        (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
         (E^\[Nu][r]*r^2))*((\[Omega]1[r]*Derivative[1][M][r]*
          Derivative[1][h000[L]][r])/\[Kappa] + 
        (M[r]*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
         \[Kappa] + (M[r]*\[Omega]1[r]*Derivative[2][h000[L]][r])/\[Kappa]) + 
      2*((8*L^2*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^3) + 
        (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/
         (E^\[Nu][r]*r^2))*((\[Omega]1[r]*Derivative[1][M][r]*
          Derivative[1][h000[L]][r])/\[Kappa] + 
        (M[r]*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
         \[Kappa] + (M[r]*\[Omega]1[r]*Derivative[2][h000[L]][r])/\[Kappa]) + 
      (8*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r]*
        (P[r]*\[Omega]1[r]*Derivative[1][h000[L]][r] + 
         r*\[Omega]1[r]*Derivative[1][P][r]*Derivative[1][h000[L]][r] + 
         r*P[r]*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] + 
         r*P[r]*\[Omega]1[r]*Derivative[2][h000[L]][r]))/E^\[Nu][r] + 
      (8*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r]*
        (P[r]*\[Omega]1[r]*Derivative[1][h000[L]][r] + 
         r*\[Omega]1[r]*Derivative[1][P][r]*Derivative[1][h000[L]][r] + 
         r*P[r]*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] + 
         r*P[r]*\[Omega]1[r]*Derivative[2][h000[L]][r]))/E^\[Nu][r] - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r]*
        ((Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r])/\[Kappa] + 
         (Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r])/\[Kappa]))/
       E^\[Nu][r] - (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r]*
        ((Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r])/\[Kappa] + 
         (Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r])/\[Kappa]))/
       E^\[Nu][r] + 2*((2*L*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^2) + 
        (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*r))*
       ((Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r])/\[Kappa] + 
        (M[r]*Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r])/
         \[Kappa] + (M[r]*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][
           r])/\[Kappa]) + 2*((2*L^2*Sqrt[(-1 + 4*L^2)^(-1)])/
         (E^\[Nu][r]*r^2) + (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
          Derivative[1][\[Nu]][r])/(E^\[Nu][r]*r))*
       ((Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r])/\[Kappa] + 
        (M[r]*Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r])/
         \[Kappa] + (M[r]*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][
           r])/\[Kappa]) + 2*((8*Sqrt[(-1 + 4*L^2)^(-1)])/(E^\[Nu][r]*r^3) + 
        (4*Sqrt[(-1 + 4*L^2)^(-1)]*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*r^2))*
       ((2*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r])/\[Kappa] + 
        (M[r]^2*Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r])/
         \[Kappa] + (M[r]^2*Derivative[1][\[Omega]1][r]*
          Derivative[2][h000[L]][r])/\[Kappa]) + 
      2*((-8*Sqrt[(-1 + 4*L^2)^(-1)])/E^\[Nu][r] + 
        (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*Derivative[1][\[Nu]][r])/E^\[Nu][r])*
       (P[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
         Derivative[1][h000[L]][r] + M[r]*Derivative[1][P][r]*
         Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] + 
        M[r]*P[r]*Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
        M[r]*P[r]*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r]) + 
      2*((-16*Sqrt[(-1 + 4*L^2)^(-1)]*r^3)/E^\[Nu][r] + 
        (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*Derivative[1][\[Nu]][r])/E^\[Nu][r])*
       (2*\[Kappa]*P[r]*Derivative[1][P][r]*Derivative[1][\[Omega]1][r]*
         Derivative[1][h000[L]][r] + \[Kappa]*P[r]^2*Derivative[1][h000[L]][
          r]*Derivative[2][\[Omega]1][r] + \[Kappa]*P[r]^2*
         Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r]) + 
      2*P[r]*Derivative[2][H001[-1 + L]][r] + 
      2*\[Rho][r]*Derivative[2][H001[-1 + L]][r] + 
      (8*(Derivative[1][M][r]*Derivative[1][H001[-1 + L]][r] + 
         M[r]*Derivative[2][H001[-1 + L]][r]))/(r^3*\[Kappa]) - 
      4*(Derivative[1][P][r]*Derivative[1][H001[-1 + L]][r] + 
        P[r]*Derivative[2][H001[-1 + L]][r]) - 
      (2*(-(((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
              r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*
             (1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^2) + 
          (2*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
            2*r*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2) - 
            8*M[r]*Derivative[1][M][r] + 2*r*(4 + L - L^2 + 4*r^2*\[Kappa]*P[
                r])*Derivative[1][M][r] + 2*r*M[r]*(8*r*\[Kappa]*P[r] + 
              4*r^2*\[Kappa]*Derivative[1][P][r]) + 
            r^2*(16*r^3*\[Kappa]^2*P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*
               Derivative[1][P][r]))/(r - 2*M[r]))*
         Derivative[1][H001[-1 + L]][r] + H001[-1 + L][r]*
         ((-2*(1 - 2*Derivative[1][M][r])*(2*M[r]*(4 + L - L^2 + 4*r^2*
                \[Kappa]*P[r]) + 2*r*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*
                P[r]^2) - 8*M[r]*Derivative[1][M][r] + 
             2*r*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][M][r] + 
             2*r*M[r]*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][
                 r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r])))/(r - 2*M[r])^2 + 
          (-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
            r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*
           ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
            (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
          (2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2) + 
            4*r*(16*r^3*\[Kappa]^2*P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*
               Derivative[1][P][r]) + 4*((4 + L - L^2 + 4*r^2*\[Kappa]*P[r])*
               Derivative[1][M][r] + M[r]*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
                 Derivative[1][P][r])) - 4*(2*Derivative[1][M][r]^2 + 
              2*M[r]*Derivative[2][M][r]) + 2*r*(2*Derivative[1][M][r]*(
                8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][r]) + 
              (4 + L - L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[2][M][r] + 
              M[r]*(8*\[Kappa]*P[r] + 16*r*\[Kappa]*Derivative[1][P][r] + 
                4*r^2*\[Kappa]*Derivative[2][P][r])) + 
            r^2*(48*r^2*\[Kappa]^2*P[r]^2 + 64*r^3*\[Kappa]^2*P[r]*
               Derivative[1][P][r] + 4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^
                  2 + 2*P[r]*Derivative[2][P][r])))/(r - 2*M[r])) + 
        ((-4*M[r]^2 + 2*r*M[r]*(4 + L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
           r^2*(-2 - L + L^2 + 4*r^4*\[Kappa]^2*P[r]^2))*
          Derivative[2][H001[-1 + L]][r])/(r - 2*M[r]))/(r^3*\[Kappa]) + 
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*
        ((h000[L][r]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] + 
            2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 4*(L + L^2 - 
                r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*Derivative[1][
                 \[Omega]1][r]) + r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - 
              ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
                8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
              r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 
                4*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
            r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
              2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
              r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]))*
           ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
            (2*Derivative[2][M][r])/(r - 2*M[r])^2))/\[Kappa] - 
         (2*(1 - 2*Derivative[1][M][r])*((-8*M[r]^3*Derivative[1][\[Omega]1][
                r] + 2*M[r]^2*(-4*L*(1 + L)*\[CapitalOmega] + 
                4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
                 \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
                 Derivative[1][\[Omega]1][r]) + r^2*((-2 + L)*L*(1 + L)^2*
                 \[CapitalOmega] - ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*
                   P[r]^3 + 8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
                r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 
                  4*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
              r*M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
                2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                  8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
                r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]))*
             Derivative[1][h000[L]][r] + h000[L][r]*
             (-24*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
              4*M[r]*Derivative[1][M][r]*(-4*L*(1 + L)*\[CapitalOmega] + 
                4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
                 \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
                 Derivative[1][\[Omega]1][r]) + 2*r*((-2 + L)*L*(1 + L)^2*
                 \[CapitalOmega] - ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*
                   P[r]^3 + 8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
                r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 
                  4*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
              M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
                2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                  8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
                r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
              r*Derivative[1][M][r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
                2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                  8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
                r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
              8*M[r]^3*Derivative[2][\[Omega]1][r] + 2*M[r]^2*(4*\[Omega]1[r]*
                 (-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*
                   Derivative[1][P][r] - r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + (4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
                 Derivative[1][\[Omega]1][r] + 4*(L + L^2 - r^2*\[Kappa]*
                   P[r] - r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                  r] + r*(-16*r*\[Kappa]*P[r] - 8*r^2*\[Kappa]*
                   Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
                r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*Derivative[2][
                   \[Omega]1][r]) + r^2*(-(\[Omega]1[r]*(48*r^5*\[Kappa]^3*
                    P[r]^3 + 48*r^5*\[Kappa]^3*P[r]^2*\[Rho][r] + 
                   24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r] + 
                   16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][r] + 
                   8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r])) + 
                (2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*
                   \[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] - 
                ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
                  8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*Derivative[1][\[Omega]1][
                  r] + r*(2*(2 + L - L^2)*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
                   P[r]^2 + (2 + L - L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
                  8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
                 Derivative[1][\[Omega]1][r] + r*(2*(1 + L) + (2 + L - L^2)*
                   r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2)*
                 Derivative[2][\[Omega]1][r]) - r*M[r]*(-2*\[Omega]1[r]*
                 (-32*r^3*\[Kappa]^2*P[r]^2 - 32*r^3*\[Kappa]^2*P[r]*
                   \[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
                  8*r^4*\[Kappa]^2*\[Rho][r]*Derivative[1][P][r] - 
                  8*r^4*\[Kappa]^2*P[r]*Derivative[1][\[Rho]][r]) + 
                (6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] - 
                2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                  8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][\[Omega]1][
                  r] + r*(-4*(2 - L + L^2)*r*\[Kappa]*P[r] + 32*r^3*
                   \[Kappa]^2*P[r]^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*
                   Derivative[1][P][r] + 16*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
                r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[2][\[Omega]1][r]))))/
          (\[Kappa]*(r - 2*M[r])^2) + (2*Derivative[1][h000[L]][r]*
            (-24*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
             4*M[r]*Derivative[1][M][r]*(-4*L*(1 + L)*\[CapitalOmega] + 4*
                (L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
                Derivative[1][\[Omega]1][r]) + 2*r*((-2 + L)*L*(1 + L)^2*
                \[CapitalOmega] - ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*
                  P[r]^3 + 8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
               r*(2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
             M[r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 2*
                (L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + r*
                (6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
             r*Derivative[1][M][r]*(2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 2*
                (L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + r*
                (6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
             8*M[r]^3*Derivative[2][\[Omega]1][r] + 2*M[r]^2*(4*\[Omega]1[r]*
                (-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*
                  Derivative[1][P][r] - r^2*\[Kappa]*Derivative[1][\[Rho]][
                   r]) + (4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
                Derivative[1][\[Omega]1][r] + 4*(L + L^2 - r^2*\[Kappa]*
                  P[r] - r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r] + r*(-16*r*\[Kappa]*P[r] - 8*r^2*\[Kappa]*
                  Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + r*
                (4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*Derivative[2][
                  \[Omega]1][r]) + r^2*(-(\[Omega]1[r]*(48*r^5*\[Kappa]^3*
                   P[r]^3 + 48*r^5*\[Kappa]^3*P[r]^2*\[Rho][r] + 
                  24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r] + 
                  16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][r] + 
                  8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r])) + 
               (2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*
                  \[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] - 
               ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
                 8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*Derivative[1][\[Omega]1][
                 r] + r*(2*(2 + L - L^2)*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
                  P[r]^2 + (2 + L - L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
                 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
                Derivative[1][\[Omega]1][r] + r*(2*(1 + L) + (2 + L - L^2)*
                  r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2)*
                Derivative[2][\[Omega]1][r]) - r*M[r]*(-2*\[Omega]1[r]*
                (-32*r^3*\[Kappa]^2*P[r]^2 - 32*r^3*\[Kappa]^2*P[r]*
                  \[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
                 8*r^4*\[Kappa]^2*\[Rho][r]*Derivative[1][P][r] - 
                 8*r^4*\[Kappa]^2*P[r]*Derivative[1][\[Rho]][r]) + 
               (6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] - 2*
                (L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r] + r*(-4*(2 - L + L^2)*r*\[Kappa]*P[r] + 32*r^3*\[Kappa]^2*
                  P[r]^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
                 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
                Derivative[1][\[Omega]1][r] + r*(6 + 7*L + L^2 - 
                 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 8*r^4*\[Kappa]^2*P[r]^2)*
                Derivative[2][\[Omega]1][r])) + 
           (-8*M[r]^3*Derivative[1][\[Omega]1][r] + 2*M[r]^2*(-4*L*(1 + L)*
                \[CapitalOmega] + 4*(L + L^2 - r^2*\[Kappa]*P[r] - 
                 r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(4 + 3*L + L^2 - 
                 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
             r^2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - ((-2 + L)*L*
                  (1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*
                  P[r]^2*\[Rho][r])*\[Omega]1[r] + r*(2*(1 + L) + 
                 (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2)*
                Derivative[1][\[Omega]1][r]) - r*M[r]*(2*L*(-4 - 5*L + L^3)*
                \[CapitalOmega] - 2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*
                  P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + r*
                (6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]))*
            Derivative[2][h000[L]][r] + h000[L][r]*
            (2*((-2 + L)*L*(1 + L)^2*\[CapitalOmega] - ((-2 + L)*L*
                  (1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*
                  P[r]^2*\[Rho][r])*\[Omega]1[r] + r*(2*(1 + L) + 
                 (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2)*
                Derivative[1][\[Omega]1][r]) + 2*(-4*L*(1 + L)*
                \[CapitalOmega] + 4*(L + L^2 - r^2*\[Kappa]*P[r] - 
                 r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(4 + 3*L + L^2 - 
                 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
              (2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) - 
             8*Derivative[1][\[Omega]1][r]*(6*M[r]*Derivative[1][M][r]^2 + 3*
                M[r]^2*Derivative[2][M][r]) - 48*M[r]^2*Derivative[1][M][r]*
              Derivative[2][\[Omega]1][r] + 8*M[r]*Derivative[1][M][r]*
              (4*\[Omega]1[r]*(-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*\[Rho][r] - 
                 r^2*\[Kappa]*Derivative[1][P][r] - r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + (4 + 3*L + L^2 - 8*r^2*\[Kappa]*
                  P[r])*Derivative[1][\[Omega]1][r] + 4*(L + L^2 - 
                 r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + r*(-16*r*\[Kappa]*P[r] - 
                 8*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
                 r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
                Derivative[2][\[Omega]1][r]) + 4*r*(-(\[Omega]1[r]*
                 (48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^3*P[r]^2*
                   \[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r] + 
                  16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][r] + 
                  8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r])) + 
               (2*(1 + L) + (2 + L - L^2)*r^2*\[Kappa]*P[r] + 4*r^4*
                  \[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] - 
               ((-2 + L)*L*(1 + L)^2 + 8*r^6*\[Kappa]^3*P[r]^3 + 
                 8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*Derivative[1][\[Omega]1][
                 r] + r*(2*(2 + L - L^2)*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
                  P[r]^2 + (2 + L - L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
                 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
                Derivative[1][\[Omega]1][r] + r*(2*(1 + L) + (2 + L - L^2)*
                  r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2)*
                Derivative[2][\[Omega]1][r]) + 2*(-(Derivative[1][M][r]*
                 (2*L*(-4 - 5*L + L^3)*\[CapitalOmega] - 
                  2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                    8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
                  r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                    8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])) - 
               M[r]*(-2*\[Omega]1[r]*(-32*r^3*\[Kappa]^2*P[r]^2 - 
                   32*r^3*\[Kappa]^2*P[r]*\[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*
                    Derivative[1][P][r] - 8*r^4*\[Kappa]^2*\[Rho][r]*
                    Derivative[1][P][r] - 8*r^4*\[Kappa]^2*P[r]*
                    Derivative[1][\[Rho]][r]) + (6 + 7*L + L^2 - 
                   2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 8*r^4*\[Kappa]^2*
                    P[r]^2)*Derivative[1][\[Omega]1][r] - 
                 2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                   8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r] + r*(-4*(2 - L + L^2)*r*\[Kappa]*P[r] + 32*r^3*
                    \[Kappa]^2*P[r]^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*
                    Derivative[1][P][r] + 16*r^4*\[Kappa]^2*P[r]*
                    Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
                 r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                   8*r^4*\[Kappa]^2*P[r]^2)*Derivative[2][\[Omega]1][r])) - 
             8*M[r]^3*Derivative[3][\[Omega]1][r] + 2*M[r]^2*
              (8*(-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*
                  Derivative[1][P][r] - r^2*\[Kappa]*Derivative[1][\[Rho]][
                   r])*Derivative[1][\[Omega]1][r] + Derivative[1][\[Omega]1][
                 r]*(2*(-16*r*\[Kappa]*P[r] - 8*r^2*\[Kappa]*Derivative[1][P][
                     r]) + r*(-16*\[Kappa]*P[r] - 32*r*\[Kappa]*
                    Derivative[1][P][r] - 8*r^2*\[Kappa]*Derivative[2][P][
                     r])) + 4*\[Omega]1[r]*(-2*\[Kappa]*P[r] - 2*\[Kappa]*
                  \[Rho][r] - 4*r*\[Kappa]*Derivative[1][P][r] - 4*r*\[Kappa]*
                  Derivative[1][\[Rho]][r] - r^2*\[Kappa]*Derivative[2][P][
                   r] - r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 4*
                (L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
                Derivative[2][\[Omega]1][r] + 2*(4 + 3*L + L^2 - 
                 8*r^2*\[Kappa]*P[r] + r*(-16*r*\[Kappa]*P[r] - 8*r^2*
                    \[Kappa]*Derivative[1][P][r]))*Derivative[2][\[Omega]1][
                 r] + r*(4 + 3*L + L^2 - 8*r^2*\[Kappa]*P[r])*
                Derivative[3][\[Omega]1][r]) + r^2*(2*(-48*r^5*\[Kappa]^3*
                  P[r]^3 - 48*r^5*\[Kappa]^3*P[r]^2*\[Rho][r] - 
                 24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r] - 
                 16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][r] - 
                 8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r])*
                Derivative[1][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
                (2*(2*(2 + L - L^2)*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
                    P[r]^2 + (2 + L - L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
                   8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]) + 
                 r*(2*(2 + L - L^2)*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*
                    P[r]^2 + 4*(2 + L - L^2)*r*\[Kappa]*Derivative[1][P][r] + 
                   64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] + (2 + L - L^2)*
                    r^2*\[Kappa]*Derivative[2][P][r] + 4*r^4*\[Kappa]^2*
                    (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][
                       r]))) + \[Omega]1[r]*(-240*r^4*\[Kappa]^3*P[r]^3 - 
                 240*r^4*\[Kappa]^3*P[r]^2*\[Rho][r] - 288*r^5*\[Kappa]^3*
                  P[r]^2*Derivative[1][P][r] - 96*r^5*\[Kappa]^3*
                  (2*P[r]*\[Rho][r]*Derivative[1][P][r] + P[r]^2*
                    Derivative[1][\[Rho]][r]) - 8*r^6*\[Kappa]^3*
                  (6*P[r]*Derivative[1][P][r]^2 + 3*P[r]^2*Derivative[2][P][
                     r]) - 8*r^6*\[Kappa]^3*(4*P[r]*Derivative[1][P][r]*
                    Derivative[1][\[Rho]][r] + \[Rho][r]*(2*Derivative[1][P][
                        r]^2 + 2*P[r]*Derivative[2][P][r]) + P[r]^2*
                    Derivative[2][\[Rho]][r])) - ((-2 + L)*L*(1 + L)^2 + 
                 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*
                Derivative[2][\[Omega]1][r] + 2*(2*(1 + L) + (2 + L - L^2)*
                  r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 + 
                 r*(2*(2 + L - L^2)*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
                    P[r]^2 + (2 + L - L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
                   8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]))*
                Derivative[2][\[Omega]1][r] + r*(2*(1 + L) + (2 + L - L^2)*
                  r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2)*
                Derivative[3][\[Omega]1][r]) - r*((2*L*(-4 - 5*L + L^3)*
                  \[CapitalOmega] - 2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*
                    P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
                 r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                   8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])*
                Derivative[2][M][r] + 2*Derivative[1][M][r]*
                (-2*\[Omega]1[r]*(-32*r^3*\[Kappa]^2*P[r]^2 - 32*r^3*
                    \[Kappa]^2*P[r]*\[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*
                    Derivative[1][P][r] - 8*r^4*\[Kappa]^2*\[Rho][r]*
                    Derivative[1][P][r] - 8*r^4*\[Kappa]^2*P[r]*
                    Derivative[1][\[Rho]][r]) + (6 + 7*L + L^2 - 
                   2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 8*r^4*\[Kappa]^2*
                    P[r]^2)*Derivative[1][\[Omega]1][r] - 
                 2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                   8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r] + r*(-4*(2 - L + L^2)*r*\[Kappa]*P[r] + 32*r^3*
                    \[Kappa]^2*P[r]^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*
                    Derivative[1][P][r] + 16*r^4*\[Kappa]^2*P[r]*
                    Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
                 r*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 
                   8*r^4*\[Kappa]^2*P[r]^2)*Derivative[2][\[Omega]1][r]) + 
               M[r]*(-4*(-32*r^3*\[Kappa]^2*P[r]^2 - 32*r^3*\[Kappa]^2*P[r]*
                    \[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
                   8*r^4*\[Kappa]^2*\[Rho][r]*Derivative[1][P][r] - 
                   8*r^4*\[Kappa]^2*P[r]*Derivative[1][\[Rho]][r])*
                  Derivative[1][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
                  (2*(-4*(2 - L + L^2)*r*\[Kappa]*P[r] + 32*r^3*\[Kappa]^2*
                      P[r]^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*Derivative[1][P][
                       r] + 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]) + 
                   r*(-4*(2 - L + L^2)*\[Kappa]*P[r] + 96*r^2*\[Kappa]^2*
                      P[r]^2 - 8*(2 - L + L^2)*r*\[Kappa]*Derivative[1][P][
                       r] + 128*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
                     2*(2 - L + L^2)*r^2*\[Kappa]*Derivative[2][P][r] + 
                     8*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                        Derivative[2][P][r]))) - 2*\[Omega]1[r]*
                  (-96*r^2*\[Kappa]^2*P[r]^2 - 96*r^2*\[Kappa]^2*P[r]*
                    \[Rho][r] - 128*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
                   64*r^3*\[Kappa]^2*(\[Rho][r]*Derivative[1][P][r] + 
                     P[r]*Derivative[1][\[Rho]][r]) - 8*r^4*\[Kappa]^2*
                    (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) - 
                   8*r^4*\[Kappa]^2*(2*Derivative[1][P][r]*Derivative[1][
                        \[Rho]][r] + \[Rho][r]*Derivative[2][P][r] + 
                     P[r]*Derivative[2][\[Rho]][r])) - 
                 2*(L*(-4 - 5*L + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                   8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[2][\[Omega]1][
                   r] + 2*(6 + 7*L + L^2 - 2*(2 - L + L^2)*r^2*\[Kappa]*
                    P[r] + 8*r^4*\[Kappa]^2*P[r]^2 + r*(-4*(2 - L + L^2)*r*
                      \[Kappa]*P[r] + 32*r^3*\[Kappa]^2*P[r]^2 - 
                     2*(2 - L + L^2)*r^2*\[Kappa]*Derivative[1][P][r] + 
                     16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]))*
                  Derivative[2][\[Omega]1][r] + r*(6 + 7*L + L^2 - 
                   2*(2 - L + L^2)*r^2*\[Kappa]*P[r] + 8*r^4*\[Kappa]^2*
                    P[r]^2)*Derivative[3][\[Omega]1][r]))))/
          (\[Kappa]*(r - 2*M[r]))))/(E^\[Nu][r]*r^3) + 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
        (Derivative[1][h000[L]][r]*Derivative[2][M][r] + 
         2*Derivative[1][M][r]*Derivative[2][h000[L]][r] + 
         M[r]*Derivative[3][h000[L]][r]))/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
        (Derivative[1][h000[L]][r]*Derivative[2][M][r] + 
         2*Derivative[1][M][r]*Derivative[2][h000[L]][r] + 
         M[r]*Derivative[3][h000[L]][r]))/(E^\[Nu][r]*r^2*\[Kappa]) + 
      (L*Sqrt[(-1 + 4*L^2)^(-1)]*((2*Derivative[2][\[Omega]1][r]*
           Derivative[2][h000[L]][r])/\[Kappa] + 
         (Derivative[1][h000[L]][r]*Derivative[3][\[Omega]1][r])/\[Kappa] + 
         (Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r])/\[Kappa]))/
       E^\[Nu][r] + (L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
        ((2*Derivative[2][\[Omega]1][r]*Derivative[2][h000[L]][r])/\[Kappa] + 
         (Derivative[1][h000[L]][r]*Derivative[3][\[Omega]1][r])/\[Kappa] + 
         (Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r])/\[Kappa]))/
       E^\[Nu][r] + (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*
        (2*\[CapitalOmega]*(Derivative[1][P][r]*Derivative[1][h000[L]][r] + 
           P[r]*Derivative[2][h000[L]][r]) + r*\[CapitalOmega]*
          (Derivative[1][h000[L]][r]*Derivative[2][P][r] + 
           2*Derivative[1][P][r]*Derivative[2][h000[L]][r] + 
           P[r]*Derivative[3][h000[L]][r])))/E^\[Nu][r] + 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*(2*\[CapitalOmega]*
          (Derivative[1][P][r]*Derivative[1][h000[L]][r] + 
           P[r]*Derivative[2][h000[L]][r]) + r*\[CapitalOmega]*
          (Derivative[1][h000[L]][r]*Derivative[2][P][r] + 
           2*Derivative[1][P][r]*Derivative[2][h000[L]][r] + 
           P[r]*Derivative[3][h000[L]][r])))/E^\[Nu][r] - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*((\[Omega]1[r]*Derivative[1][h000[L]][r]*
           Derivative[2][M][r])/\[Kappa] + (2*Derivative[1][M][r]*
           (Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] + 
            \[Omega]1[r]*Derivative[2][h000[L]][r]))/\[Kappa] + 
         (M[r]*(Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
            2*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
            \[Omega]1[r]*Derivative[3][h000[L]][r]))/\[Kappa]))/
       (E^\[Nu][r]*r^2) - (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
        ((\[Omega]1[r]*Derivative[1][h000[L]][r]*Derivative[2][M][r])/
          \[Kappa] + (2*Derivative[1][M][r]*(Derivative[1][\[Omega]1][r]*
             Derivative[1][h000[L]][r] + \[Omega]1[r]*Derivative[2][h000[L]][
              r]))/\[Kappa] + (M[r]*(Derivative[1][h000[L]][r]*
             Derivative[2][\[Omega]1][r] + 2*Derivative[1][\[Omega]1][r]*
             Derivative[2][h000[L]][r] + \[Omega]1[r]*Derivative[3][h000[L]][
              r]))/\[Kappa]))/(E^\[Nu][r]*r^2) - 
      (4*L*Sqrt[(-1 + 4*L^2)^(-1)]*(\[Omega]1[r]*Derivative[1][h000[L]][r]*
          (2*Derivative[1][P][r] + r*Derivative[2][P][r]) + 
         2*(P[r] + r*Derivative[1][P][r])*(Derivative[1][\[Omega]1][r]*
            Derivative[1][h000[L]][r] + \[Omega]1[r]*Derivative[2][h000[L]][
             r]) + r*P[r]*(Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][
             r] + 2*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
           \[Omega]1[r]*Derivative[3][h000[L]][r])))/E^\[Nu][r] - 
      (4*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*(\[Omega]1[r]*Derivative[1][h000[L]][r]*
          (2*Derivative[1][P][r] + r*Derivative[2][P][r]) + 
         2*(P[r] + r*Derivative[1][P][r])*(Derivative[1][\[Omega]1][r]*
            Derivative[1][h000[L]][r] + \[Omega]1[r]*Derivative[2][h000[L]][
             r]) + r*P[r]*(Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][
             r] + 2*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
           \[Omega]1[r]*Derivative[3][h000[L]][r])))/E^\[Nu][r] - 
      (2*L*Sqrt[(-1 + 4*L^2)^(-1)]*((Derivative[1][\[Omega]1][r]*
           Derivative[1][h000[L]][r]*Derivative[2][M][r])/\[Kappa] + 
         (2*Derivative[1][M][r]*(Derivative[1][h000[L]][r]*
             Derivative[2][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
             Derivative[2][h000[L]][r]))/\[Kappa] + 
         (M[r]*(2*Derivative[2][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
            Derivative[1][h000[L]][r]*Derivative[3][\[Omega]1][r] + 
            Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r]))/
          \[Kappa]))/(E^\[Nu][r]*r) - (2*L^2*Sqrt[(-1 + 4*L^2)^(-1)]*
        ((Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r]*
           Derivative[2][M][r])/\[Kappa] + (2*Derivative[1][M][r]*
           (Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
            Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r]))/
          \[Kappa] + (M[r]*(2*Derivative[2][\[Omega]1][r]*
             Derivative[2][h000[L]][r] + Derivative[1][h000[L]][r]*
             Derivative[3][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
             Derivative[3][h000[L]][r]))/\[Kappa]))/(E^\[Nu][r]*r) - 
      (4*Sqrt[(-1 + 4*L^2)^(-1)]*((Derivative[1][\[Omega]1][r]*
           Derivative[1][h000[L]][r]*(2*Derivative[1][M][r]^2 + 
            2*M[r]*Derivative[2][M][r]))/\[Kappa] + 
         (4*M[r]*Derivative[1][M][r]*(Derivative[1][h000[L]][r]*
             Derivative[2][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
             Derivative[2][h000[L]][r]))/\[Kappa] + 
         (M[r]^2*(2*Derivative[2][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
            Derivative[1][h000[L]][r]*Derivative[3][\[Omega]1][r] + 
            Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r]))/
          \[Kappa]))/(E^\[Nu][r]*r^2) - (8*Sqrt[(-1 + 4*L^2)^(-1)]*r*
        (Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r]*
          (2*Derivative[1][M][r]*Derivative[1][P][r] + 
           P[r]*Derivative[2][M][r] + M[r]*Derivative[2][P][r]) + 
         2*(P[r]*Derivative[1][M][r] + M[r]*Derivative[1][P][r])*
          (Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
           Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r]) + 
         M[r]*P[r]*(2*Derivative[2][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
           Derivative[1][h000[L]][r]*Derivative[3][\[Omega]1][r] + 
           Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r])))/
       E^\[Nu][r] - (4*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*
        (\[Kappa]*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r]*
          (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 
         4*\[Kappa]*P[r]*Derivative[1][P][r]*(Derivative[1][h000[L]][r]*
            Derivative[2][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
            Derivative[2][h000[L]][r]) + \[Kappa]*P[r]^2*
          (2*Derivative[2][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
           Derivative[1][h000[L]][r]*Derivative[3][\[Omega]1][r] + 
           Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r])))/
       E^\[Nu][r] - (2*(Derivative[1][H001[-1 + L]][r]*Derivative[2][M][r] + 
         2*Derivative[1][M][r]*Derivative[2][H001[-1 + L]][r] + 
         M[r]*Derivative[3][H001[-1 + L]][r]))/(r^2*\[Kappa]) - 
      2*r*(Derivative[1][H001[-1 + L]][r]*Derivative[2][P][r] + 
        2*Derivative[1][P][r]*Derivative[2][H001[-1 + L]][r] + 
        P[r]*Derivative[3][H001[-1 + L]][r])))/(-2 - L + L^2), 
 Derivative[2][K01[1 + L]][r] -> 
  -((2*\[Kappa]*((4*L*(1 + L)*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[L][r])/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 2*P[r]*H001[1 + L][r] - 
       ((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
          r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*H001[1 + L][r])/
        (r^3*\[Kappa]*(r - 2*M[r])) + 2*\[Rho][r]*H001[1 + L][r] - 
       (2*h000[L][r]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
          2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
            4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r]) + r*M[r]*
           (-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
            2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
              8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
            r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
              8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
          r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
            (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^
                3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
            (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
         r^3*\[Kappa]*(r - 2*M[r])) + (4*M[r]^2*Derivative[1][\[Omega]1][r]*
         Derivative[1][h000[L]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*
         \[Kappa]) + (M[r]*(2*(-2*L*(1 + L)*\[CapitalOmega] + 
            2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
          2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][r]))/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*\[Kappa]) - 
       (L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] - 
         4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r] + 2*r*\[Kappa]*P[r]*
          (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            Derivative[1][H001[1 + L]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
         \[Kappa])) + 4*r*\[Kappa]*
      ((3*(-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
          r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*H001[1 + L][r])/
        (r^4*\[Kappa]*(r - 2*M[r])) + 
       ((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
          r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*H001[1 + L][r]*
         (1 - 2*Derivative[1][M][r]))/(r^3*\[Kappa]*(r - 2*M[r])^2) + 
       2*H001[1 + L][r]*Derivative[1][P][r] - 
       (H001[1 + L][r]*(2*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
          2*r*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2) - 
          8*M[r]*Derivative[1][M][r] + 2*r*(2 - 3*L - L^2 + 
            4*r^2*\[Kappa]*P[r])*Derivative[1][M][r] + 
          2*r*M[r]*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*(16*r^3*\[Kappa]^2*P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*
             Derivative[1][P][r])))/(r^3*\[Kappa]*(r - 2*M[r])) - 
       (4*L*(1 + L)*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[L][r]*
         Derivative[1][\[Nu]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 
       2*H001[1 + L][r]*Derivative[1][\[Rho]][r] + 
       (4*L*(1 + L)*\[CapitalOmega]*h000[L][r]*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 
       (6*h000[L][r]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
          2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
            4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r]) + r*M[r]*
           (-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
            2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
              8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
            r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
              8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
          r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
            (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^
                3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
            (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
         r^4*\[Kappa]*(r - 2*M[r])) + 
       (2*h000[L][r]*(1 - 2*Derivative[1][M][r])*
         (-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
          2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
            4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r]) + r*M[r]*
           (-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
            2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
              8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
            r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
              8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
          r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
            (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^
                3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
            (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
         r^3*\[Kappa]*(r - 2*M[r])^2) + (2*h000[L][r]*Derivative[1][\[Nu]][r]*
         (-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
          2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
            4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r]) + r*M[r]*
           (-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
            2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
              8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
            r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
              8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
          r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
            (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^
                3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
            (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
         r^3*\[Kappa]*(r - 2*M[r])) + (4*L*(1 + L)*\[CapitalOmega]*
         (P[r] + \[Rho][r])*Derivative[1][h000[L]][r])/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) - 
       (8*M[r]^2*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3*\[Kappa]) + 
       (8*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
         Derivative[1][h000[L]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*
         \[Kappa]) - (4*M[r]^2*Derivative[1][\[Nu]][r]*
         Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r])/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*\[Kappa]) - 
       (2*(-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
          2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
            4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r]) + r*M[r]*
           (-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
            2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
              8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
            r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
              8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
          r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
            (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^
                3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
            (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r])/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3*\[Kappa]*(r - 2*M[r])) + 
       2*P[r]*Derivative[1][H001[1 + L]][r] - 
       ((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
          r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*
         Derivative[1][H001[1 + L]][r])/(r^3*\[Kappa]*(r - 2*M[r])) + 
       2*\[Rho][r]*Derivative[1][H001[1 + L]][r] - 
       (2*M[r]*(2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
            r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
           Derivative[1][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           Derivative[1][H001[1 + L]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
         r^3*\[Kappa]) + (Derivative[1][M][r]*
         (2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
            r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
           Derivative[1][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           Derivative[1][H001[1 + L]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
         r^2*\[Kappa]) - (M[r]*Derivative[1][\[Nu]][r]*
         (2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
            r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
           Derivative[1][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           Derivative[1][H001[1 + L]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
         r^2*\[Kappa]) + (Derivative[1][\[Nu]][r]*
         (L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] - 
          4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
           Derivative[1][h000[L]][r] + 2*r*\[Kappa]*P[r]*
           (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*
             Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[1][H001[1 + L]][r])))/(E^\[Nu][r]*
         Sqrt[3 + 8*L + 4*L^2]*\[Kappa]) + 
       (4*M[r]^2*Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r])/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*\[Kappa]) - 
       (2*h000[L][r]*(-24*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][
            r] - 4*M[r]*Derivative[1][M][r]*(4*L*(1 + L)*\[CapitalOmega] - 
            4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r]) + 
          M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
            2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
              8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
            r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
              8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) + 
          r*Derivative[1][M][r]*(-2*L*(-2 + L + 4*L^2 + L^3)*
             \[CapitalOmega] + 2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^
                2*P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
            r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
              8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
          2*r*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
            (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^
                3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
            (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]) - 8*M[r]^3*Derivative[2][\[Omega]1][
            r] - 2*M[r]^2*(-4*\[Omega]1[r]*(-2*r*\[Kappa]*P[r] - 
              2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*Derivative[1][P][r] - 
              r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
            (-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
              r] - 4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r] + r*(16*r*\[Kappa]*P[r] + 
              8*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
              r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
             Derivative[2][\[Omega]1][r]) + r*M[r]*
           (2*\[Omega]1[r]*(-32*r^3*\[Kappa]^2*P[r]^2 - 32*r^3*\[Kappa]^2*P[
                r]*\[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
              8*r^4*\[Kappa]^2*\[Rho][r]*Derivative[1][P][r] - 
              8*r^4*\[Kappa]^2*P[r]*Derivative[1][\[Rho]][r]) + 
            ((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
              8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] + 
            2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
              8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
            r*(4*(4 + 3*L + L^2)*r*\[Kappa]*P[r] - 32*r^3*\[Kappa]^2*P[r]^2 + 
              2*(4 + 3*L + L^2)*r^2*\[Kappa]*Derivative[1][P][r] - 
              16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
             Derivative[1][\[Omega]1][r] + r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^
                2*\[Kappa]*P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*
             Derivative[2][\[Omega]1][r]) - 
          r^2*(\[Omega]1[r]*(48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^
                3*P[r]^2*\[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][
                 P][r] + 16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][
                r] + 8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r]) + 
            (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^
                3*P[r]^2*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
            (2*L + 3*L*(3 + L)*r^2*\[Kappa]*P[r] - 20*r^4*\[Kappa]^2*P[r]^2 + 
              L*(3 + L)*r^3*\[Kappa]*Derivative[1][P][r] - 8*r^5*\[Kappa]^2*P[
                r]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
            (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
             Derivative[2][\[Omega]1][r])))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
         r^3*\[Kappa]*(r - 2*M[r])) + (4*M[r]^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][h000[L]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*
         \[Kappa]) + (M[r]*(-2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r] + 
          2*Derivative[1][h000[L]][r]*(2*L*(1 + L)*Derivative[1][\[Omega]1][
              r] + (L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
              r] + r*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][r])*
             Derivative[1][\[Omega]1][r] + r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*
             Derivative[2][\[Omega]1][r]) + 2*(-2*L*(1 + L)*\[CapitalOmega] + 
            2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r] - 
          2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[2][H001[1 + L]][r]))/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*\[Kappa]) - 
       (-16*r^3*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r] - 8*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r]*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r] + 2*\[Kappa]*P[r]*
          (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            Derivative[1][H001[1 + L]][r]) + 2*r*\[Kappa]*Derivative[1][P][r]*
          (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            Derivative[1][H001[1 + L]][r]) + L*(1 + L)*Derivative[1][h000[L]][
           r]*Derivative[2][\[Omega]1][r] - 4*r^4*\[Kappa]^2*P[r]^2*
          Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
         L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] - 
         4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
          Derivative[2][h000[L]][r] + 2*r*\[Kappa]*P[r]*
          (-2*L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][
             r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][\[Nu]][r]*
            Derivative[1][H001[1 + L]][r] + 2*L*(1 + L)*(\[CapitalOmega] - 
             \[Omega]1[r])*Derivative[2][h000[L]][r] + 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[2][H001[1 + L]][r]))/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*\[Kappa])) + 
     r^2*\[Kappa]*((-12*(-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 
            4*r^2*\[Kappa]*P[r]) + r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*
         H001[1 + L][r])/(r^5*\[Kappa]*(r - 2*M[r])) - 
       (8*L*(1 + L)*Derivative[1][\[Nu]][r]*
         ((\[CapitalOmega]*h000[L][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]))/Sqrt[3 + 8*L + 4*L^2] + 
          (\[CapitalOmega]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r])/
           Sqrt[3 + 8*L + 4*L^2]))/E^\[Nu][r] + 4*Derivative[1][P][r]*
        Derivative[1][H001[1 + L]][r] + 4*Derivative[1][\[Rho]][r]*
        Derivative[1][H001[1 + L]][r] + 
       (6*(-(((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
              r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*H001[1 + L][r]*
             (1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^2) + 
          (H001[1 + L][r]*(2*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
             2*r*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2) - 
             8*M[r]*Derivative[1][M][r] + 2*r*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*
                P[r])*Derivative[1][M][r] + 2*r*M[r]*(8*r*\[Kappa]*P[r] + 4*
                r^2*\[Kappa]*Derivative[1][P][r]) + r^2*(16*r^3*\[Kappa]^2*
                P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])))/
           (r - 2*M[r]) + ((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*
                \[Kappa]*P[r]) + r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*
            Derivative[1][H001[1 + L]][r])/(r - 2*M[r])))/(r^4*\[Kappa]) + 
       2*H001[1 + L][r]*Derivative[2][P][r] + 
       (4*L*(1 + L)*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[L][r]*
         (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
           E^\[Nu][r]))/Sqrt[3 + 8*L + 4*L^2] + 
       ((L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] - 
          4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
           Derivative[1][h000[L]][r] + 2*r*\[Kappa]*P[r]*
           (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*
             Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[1][H001[1 + L]][r]))*
         (-(Derivative[1][\[Nu]][r]^2/E^\[Nu][r]) + Derivative[2][\[Nu]][r]/
           E^\[Nu][r]))/(Sqrt[3 + 8*L + 4*L^2]*\[Kappa]) + 
       (h000[L][r]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
          2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
            4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r]) + r*M[r]*
           (-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
            2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
              8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
            r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
              8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
          r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
            (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^
                3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
            (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]))*
         (-24/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^5) - 
          (12*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            r^4) - (2*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
             Derivative[2][\[Nu]][r]/E^\[Nu][r]))/(Sqrt[3 + 8*L + 4*L^2]*
            r^3)))/(\[Kappa]*(r - 2*M[r])) + 
       (M[r]*(2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
            r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
           Derivative[1][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           Derivative[1][H001[1 + L]][r])*
         (6/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^4) + 
          (4*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            r^3) + (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
            Derivative[2][\[Nu]][r]/E^\[Nu][r])/(Sqrt[3 + 8*L + 4*L^2]*r^2)))/
        \[Kappa] + (M[r]^2*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][
          r]*(24/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^4) + 
          (16*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            r^3) + (4*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
             Derivative[2][\[Nu]][r]/E^\[Nu][r]))/(Sqrt[3 + 8*L + 4*L^2]*
            r^2)))/\[Kappa] + 2*H001[1 + L][r]*Derivative[2][\[Rho]][r] + 
       2*(6/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^4) + 
         (2*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3))*
        (-((h000[L][r]*(1 - 2*Derivative[1][M][r])*
            (-8*M[r]^3*Derivative[1][\[Omega]1][r] - 2*M[r]^2*
              (4*L*(1 + L)*\[CapitalOmega] - 4*(L + L^2 - r^2*\[Kappa]*P[r] - 
                 r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(-2 + L - L^2 + 
                 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
             r*M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 2*
                (L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + r*
                ((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
             r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
               (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                 8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
               (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*
                  P[r]^2)*Derivative[1][\[Omega]1][r])))/
           (\[Kappa]*(r - 2*M[r])^2)) + 
         ((-8*M[r]^3*Derivative[1][\[Omega]1][r] - 2*M[r]^2*
             (4*L*(1 + L)*\[CapitalOmega] - 4*(L + L^2 - r^2*\[Kappa]*P[r] - 
                r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(-2 + L - L^2 + 
                8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
            r*M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
              2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
              r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
            r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
              (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
              (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
               Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r])/
          (\[Kappa]*(r - 2*M[r])) + 
         (h000[L][r]*(-24*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][
              r] - 4*M[r]*Derivative[1][M][r]*(4*L*(1 + L)*\[CapitalOmega] - 
              4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
               \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
               Derivative[1][\[Omega]1][r]) + M[r]*(-2*L*(-2 + L + 4*L^2 + 
                L^3)*\[CapitalOmega] + 2*(L*(-2 + L + 4*L^2 + L^3) - 
                8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*
               \[Omega]1[r] + r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*
                 P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][
                r]) + r*Derivative[1][M][r]*(-2*L*(-2 + L + 4*L^2 + L^3)*
               \[CapitalOmega] + 2*(L*(-2 + L + 4*L^2 + L^3) - 
                8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*
               \[Omega]1[r] + r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*
                 P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][
                r]) - 2*r*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
              (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
              (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*
               Derivative[1][\[Omega]1][r]) - 8*M[r]^3*
             Derivative[2][\[Omega]1][r] - 2*M[r]^2*(-4*\[Omega]1[r]*(
                -2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*
                 Derivative[1][P][r] - r^2*\[Kappa]*Derivative[1][\[Rho]][
                  r]) + (-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*Derivative[1][
                 \[Omega]1][r] - 4*(L + L^2 - r^2*\[Kappa]*P[r] - 
                r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
              r*(16*r*\[Kappa]*P[r] + 8*r^2*\[Kappa]*Derivative[1][P][r])*
               Derivative[1][\[Omega]1][r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*
                 P[r])*Derivative[2][\[Omega]1][r]) + 
            r*M[r]*(2*\[Omega]1[r]*(-32*r^3*\[Kappa]^2*P[r]^2 - 
                32*r^3*\[Kappa]^2*P[r]*\[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*
                 Derivative[1][P][r] - 8*r^4*\[Kappa]^2*\[Rho][r]*
                 Derivative[1][P][r] - 8*r^4*\[Kappa]^2*P[r]*
                 Derivative[1][\[Rho]][r]) + ((5 - L)*L + 2*(4 + 3*L + L^2)*
                 r^2*\[Kappa]*P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][
                 \[Omega]1][r] + 2*(L*(-2 + L + 4*L^2 + L^3) - 
                8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*
               Derivative[1][\[Omega]1][r] + r*(4*(4 + 3*L + L^2)*r*\[Kappa]*
                 P[r] - 32*r^3*\[Kappa]^2*P[r]^2 + 2*(4 + 3*L + L^2)*r^2*
                 \[Kappa]*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*P[r]*
                 Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
              r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                8*r^4*\[Kappa]^2*P[r]^2)*Derivative[2][\[Omega]1][r]) - 
            r^2*(\[Omega]1[r]*(48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^3*
                 P[r]^2*\[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][
                  r] + 16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][r] + 
                8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r]) + 
              (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*Derivative[1][\[Omega]1][
                r] + (2*L + 3*L*(3 + L)*r^2*\[Kappa]*P[r] - 20*r^4*\[Kappa]^2*
                 P[r]^2 + L*(3 + L)*r^3*\[Kappa]*Derivative[1][P][r] - 
                8*r^5*\[Kappa]^2*P[r]*Derivative[1][P][r])*Derivative[1][
                 \[Omega]1][r] + (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 
                4*r^5*\[Kappa]^2*P[r]^2)*Derivative[2][\[Omega]1][r])))/
          (\[Kappa]*(r - 2*M[r]))) + (4*L*(1 + L)*\[CapitalOmega]*
         (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
           Derivative[1][h000[L]][r] + h000[L][r]*(Derivative[2][P][r] + 
            Derivative[2][\[Rho]][r]) + (P[r] + \[Rho][r])*
           Derivative[2][h000[L]][r]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]) + 
       2*(-8/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3) - 
         (4*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2))*
        ((2*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
           Derivative[1][h000[L]][r])/\[Kappa] + 
         (M[r]^2*Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r])/
          \[Kappa] + (M[r]^2*Derivative[1][\[Omega]1][r]*
           Derivative[2][h000[L]][r])/\[Kappa]) + 
       2*P[r]*Derivative[2][H001[1 + L]][r] + 2*\[Rho][r]*
        Derivative[2][H001[1 + L]][r] - 
       (2*(-(((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
               r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*
              (1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^2) + 
           (2*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
             2*r*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2) - 
             8*M[r]*Derivative[1][M][r] + 2*r*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*
                P[r])*Derivative[1][M][r] + 2*r*M[r]*(8*r*\[Kappa]*P[r] + 4*
                r^2*\[Kappa]*Derivative[1][P][r]) + r^2*(16*r^3*\[Kappa]^2*
                P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]))/
            (r - 2*M[r]))*Derivative[1][H001[1 + L]][r] + 
         H001[1 + L][r]*((-2*(1 - 2*Derivative[1][M][r])*
             (2*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 2*r*(L*(3 + L) + 
                4*r^4*\[Kappa]^2*P[r]^2) - 8*M[r]*Derivative[1][M][r] + 
              2*r*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][M][r] + 
              2*r*M[r]*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][
                  r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*
                 Derivative[1][P][r])))/(r - 2*M[r])^2 + 
           (-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 4*r^2*\[Kappa]*P[r]) + 
             r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2))*
            ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
             (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
           (2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^2) + 
             4*r*(16*r^3*\[Kappa]^2*P[r]^2 + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]) + 4*((2 - 3*L - L^2 + 4*r^2*\[Kappa]*
                  P[r])*Derivative[1][M][r] + M[r]*(8*r*\[Kappa]*P[r] + 
                 4*r^2*\[Kappa]*Derivative[1][P][r])) - 
             4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
             2*r*(2*Derivative[1][M][r]*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
                  Derivative[1][P][r]) + (2 - 3*L - L^2 + 4*r^2*\[Kappa]*
                  P[r])*Derivative[2][M][r] + M[r]*(8*\[Kappa]*P[r] + 
                 16*r*\[Kappa]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
                  Derivative[2][P][r])) + r^2*(48*r^2*\[Kappa]^2*P[r]^2 + 64*
                r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] + 4*r^4*\[Kappa]^2*
                (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r])))/
            (r - 2*M[r])) + ((-4*M[r]^2 + 2*r*M[r]*(2 - 3*L - L^2 + 
              4*r^2*\[Kappa]*P[r]) + r^2*(L*(3 + L) + 4*r^4*\[Kappa]^2*P[r]^
                2))*Derivative[2][H001[1 + L]][r])/(r - 2*M[r]))/
        (r^3*\[Kappa]) + 2*(-2/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3) - 
         Derivative[1][\[Nu]][r]/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2))*
        ((Derivative[1][M][r]*(2*(-2*L*(1 + L)*\[CapitalOmega] + 
              2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*
               Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
            2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][
              r]))/\[Kappa] + (M[r]*(-2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r] + 
            2*Derivative[1][h000[L]][r]*(2*L*(1 + L)*Derivative[1][\[Omega]1][
                r] + (L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
                r] + r*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][
                  r])*Derivative[1][\[Omega]1][r] + r*(L + L^2 + 
                4*r^2*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r]) + 
            2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
              r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
             Derivative[2][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[2][H001[1 + L]][r]))/\[Kappa]) + 
       (2*Derivative[1][\[Nu]][r]*(-16*r^3*\[Kappa]^2*P[r]^2*
           Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r] - 
          8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*Derivative[1][\[Omega]1][
            r]*Derivative[1][h000[L]][r] + 2*\[Kappa]*P[r]*
           (2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*
             Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[1][H001[1 + L]][r]) + 2*r*\[Kappa]*
           Derivative[1][P][r]*(2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*
             Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[1][H001[1 + L]][r]) + L*(1 + L)*
           Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] - 
          4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][h000[L]][r]*
           Derivative[2][\[Omega]1][r] + L*(1 + L)*Derivative[1][\[Omega]1][
            r]*Derivative[2][h000[L]][r] - 4*r^4*\[Kappa]^2*P[r]^2*
           Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
          2*r*\[Kappa]*P[r]*(-2*L*(1 + L)*Derivative[1][\[Omega]1][r]*
             Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r] + 
            2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*
             Derivative[2][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[2][H001[1 + L]][r])))/(E^\[Nu][r]*
         Sqrt[3 + 8*L + 4*L^2]*\[Kappa]) - 
       (2*((h000[L][r]*(-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
             2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 4*(L + L^2 - 
                 r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
                 r]) + r*M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
               2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + r*
                ((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
             r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
               (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                 8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
               (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*
                  P[r]^2)*Derivative[1][\[Omega]1][r]))*
            ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
             (2*Derivative[2][M][r])/(r - 2*M[r])^2))/\[Kappa] - 
          (2*(1 - 2*Derivative[1][M][r])*((-8*M[r]^3*Derivative[1][\[Omega]1][
                 r] - 2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 
                 4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
                  Derivative[1][\[Omega]1][r]) + r*M[r]*
                (-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
                 2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                   8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
                 r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                   8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 
               r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
                 (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                   8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
                 (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*
                    P[r]^2)*Derivative[1][\[Omega]1][r]))*Derivative[1][
                h000[L]][r] + h000[L][r]*(-24*M[r]^2*Derivative[1][M][r]*
                Derivative[1][\[Omega]1][r] - 4*M[r]*Derivative[1][M][r]*
                (4*L*(1 + L)*\[CapitalOmega] - 4*(L + L^2 - r^2*\[Kappa]*
                    P[r] - r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                 r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*Derivative[1][
                    \[Omega]1][r]) + M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*
                  \[CapitalOmega] + 2*(L*(-2 + L + 4*L^2 + L^3) - 
                   8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*
                  \[Omega]1[r] + r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*
                    \[Kappa]*P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][
                    \[Omega]1][r]) + r*Derivative[1][M][r]*
                (-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
                 2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                   8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
                 r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                   8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]) - 2*
                r*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
                 (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                   8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
                 (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*
                    P[r]^2)*Derivative[1][\[Omega]1][r]) - 8*M[r]^3*
                Derivative[2][\[Omega]1][r] - 2*M[r]^2*(-4*\[Omega]1[r]*
                  (-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*
                    Derivative[1][P][r] - r^2*\[Kappa]*Derivative[1][\[Rho]][
                     r]) + (-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
                  Derivative[1][\[Omega]1][r] - 4*(L + L^2 - r^2*\[Kappa]*
                    P[r] - r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r] + r*(16*r*\[Kappa]*P[r] + 8*r^2*\[Kappa]*Derivative[1][
                      P][r])*Derivative[1][\[Omega]1][r] + r*(-2 + L - L^2 + 
                   8*r^2*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r]) + r*M[r]*
                (2*\[Omega]1[r]*(-32*r^3*\[Kappa]^2*P[r]^2 - 32*r^3*
                    \[Kappa]^2*P[r]*\[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*
                    Derivative[1][P][r] - 8*r^4*\[Kappa]^2*\[Rho][r]*
                    Derivative[1][P][r] - 8*r^4*\[Kappa]^2*P[r]*
                    Derivative[1][\[Rho]][r]) + ((5 - L)*L + 2*(4 + 3*L + 
                     L^2)*r^2*\[Kappa]*P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*
                  Derivative[1][\[Omega]1][r] + 2*(L*(-2 + L + 4*L^2 + L^3) - 
                   8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*
                  Derivative[1][\[Omega]1][r] + r*(4*(4 + 3*L + L^2)*r*
                    \[Kappa]*P[r] - 32*r^3*\[Kappa]^2*P[r]^2 + 
                   2*(4 + 3*L + L^2)*r^2*\[Kappa]*Derivative[1][P][r] - 
                   16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r])*
                  Derivative[1][\[Omega]1][r] + r*((5 - L)*L + 
                   2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 8*r^4*\[Kappa]^2*
                    P[r]^2)*Derivative[2][\[Omega]1][r]) - r^2*
                (\[Omega]1[r]*(48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^3*
                    P[r]^2*\[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*
                    Derivative[1][P][r] + 16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*
                    Derivative[1][P][r] + 8*r^6*\[Kappa]^3*P[r]^2*
                    Derivative[1][\[Rho]][r]) + (L^2*(3 + 4*L + L^2) + 
                   8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*P[r]^2*
                    \[Rho][r])*Derivative[1][\[Omega]1][r] + 
                 (2*L + 3*L*(3 + L)*r^2*\[Kappa]*P[r] - 20*r^4*\[Kappa]^2*
                    P[r]^2 + L*(3 + L)*r^3*\[Kappa]*Derivative[1][P][r] - 
                   8*r^5*\[Kappa]^2*P[r]*Derivative[1][P][r])*
                  Derivative[1][\[Omega]1][r] + (2*L*r + L*(3 + L)*r^3*
                    \[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*Derivative[2][
                    \[Omega]1][r]))))/(\[Kappa]*(r - 2*M[r])^2) + 
          (2*Derivative[1][h000[L]][r]*(-24*M[r]^2*Derivative[1][M][r]*
               Derivative[1][\[Omega]1][r] - 4*M[r]*Derivative[1][M][r]*(
                4*L*(1 + L)*\[CapitalOmega] - 4*(L + L^2 - r^2*\[Kappa]*
                   P[r] - r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*Derivative[1][
                   \[Omega]1][r]) + M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*
                 \[CapitalOmega] + 2*(L*(-2 + L + 4*L^2 + L^3) - 
                  8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*
                 \[Omega]1[r] + r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*
                   P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][
                  r]) + r*Derivative[1][M][r]*(-2*L*(-2 + L + 4*L^2 + L^3)*
                 \[CapitalOmega] + 2*(L*(-2 + L + 4*L^2 + L^3) - 
                  8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*
                 \[Omega]1[r] + r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*
                   P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][
                  r]) - 2*r*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
                (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                  8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
                (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*
                   P[r]^2)*Derivative[1][\[Omega]1][r]) - 
              8*M[r]^3*Derivative[2][\[Omega]1][r] - 2*M[r]^2*(
                -4*\[Omega]1[r]*(-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*
                   \[Rho][r] - r^2*\[Kappa]*Derivative[1][P][r] - 
                  r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + (-2 + L - L^2 + 
                  8*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r] - 
                4*(L + L^2 - r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*
                 Derivative[1][\[Omega]1][r] + r*(16*r*\[Kappa]*P[r] + 
                  8*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][
                   \[Omega]1][r] + r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
                 Derivative[2][\[Omega]1][r]) + r*M[r]*(2*\[Omega]1[r]*
                 (-32*r^3*\[Kappa]^2*P[r]^2 - 32*r^3*\[Kappa]^2*P[r]*
                   \[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
                  8*r^4*\[Kappa]^2*\[Rho][r]*Derivative[1][P][r] - 
                  8*r^4*\[Kappa]^2*P[r]*Derivative[1][\[Rho]][r]) + 
                ((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] + 
                2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                  8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][\[Omega]1][
                  r] + r*(4*(4 + 3*L + L^2)*r*\[Kappa]*P[r] - 32*r^3*
                   \[Kappa]^2*P[r]^2 + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*
                   Derivative[1][P][r] - 16*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
                r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[2][\[Omega]1][r]) - 
              r^2*(\[Omega]1[r]*(48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^3*
                   P[r]^2*\[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*
                   Derivative[1][P][r] + 16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*
                   Derivative[1][P][r] + 8*r^6*\[Kappa]^3*P[r]^2*
                   Derivative[1][\[Rho]][r]) + (L^2*(3 + 4*L + L^2) + 
                  8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*P[r]^2*
                   \[Rho][r])*Derivative[1][\[Omega]1][r] + 
                (2*L + 3*L*(3 + L)*r^2*\[Kappa]*P[r] - 20*r^4*\[Kappa]^2*
                   P[r]^2 + L*(3 + L)*r^3*\[Kappa]*Derivative[1][P][r] - 
                  8*r^5*\[Kappa]^2*P[r]*Derivative[1][P][r])*
                 Derivative[1][\[Omega]1][r] + (2*L*r + L*(3 + L)*r^3*
                   \[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*Derivative[2][
                   \[Omega]1][r])) + (-8*M[r]^3*Derivative[1][\[Omega]1][r] - 
              2*M[r]^2*(4*L*(1 + L)*\[CapitalOmega] - 4*(L + L^2 - 
                  r^2*\[Kappa]*P[r] - r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*Derivative[1][
                   \[Omega]1][r]) + r*M[r]*(-2*L*(-2 + L + 4*L^2 + L^3)*
                 \[CapitalOmega] + 2*(L*(-2 + L + 4*L^2 + L^3) - 
                  8*r^4*\[Kappa]^2*P[r]^2 - 8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*
                 \[Omega]1[r] + r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*
                   P[r] - 8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][
                  r]) - r^2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
                (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                  8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
                (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*
                   P[r]^2)*Derivative[1][\[Omega]1][r]))*
             Derivative[2][h000[L]][r] + h000[L][r]*
             (-2*(-(L^2*(3 + 4*L + L^2)*\[CapitalOmega]) + 
                (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                  8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*\[Omega]1[r] + 
                (2*L*r + L*(3 + L)*r^3*\[Kappa]*P[r] - 4*r^5*\[Kappa]^2*
                   P[r]^2)*Derivative[1][\[Omega]1][r]) + 
              (-2*L*(-2 + L + 4*L^2 + L^3)*\[CapitalOmega] + 
                2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                  8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*\[Omega]1[r] + 
                r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r])*(
                2*Derivative[1][M][r] + r*Derivative[2][M][r]) - 
              2*(4*L*(1 + L)*\[CapitalOmega] - 4*(L + L^2 - r^2*\[Kappa]*
                   P[r] - r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                r*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*Derivative[1][
                   \[Omega]1][r])*(2*Derivative[1][M][r]^2 + 2*M[r]*
                 Derivative[2][M][r]) - 8*Derivative[1][\[Omega]1][r]*(
                6*M[r]*Derivative[1][M][r]^2 + 3*M[r]^2*Derivative[2][M][
                  r]) - 48*M[r]^2*Derivative[1][M][r]*Derivative[2][
                 \[Omega]1][r] - 8*M[r]*Derivative[1][M][r]*(-4*\[Omega]1[r]*
                 (-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*
                   Derivative[1][P][r] - r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + (-2 + L - L^2 + 8*r^2*\[Kappa]*P[r])*
                 Derivative[1][\[Omega]1][r] - 4*(L + L^2 - r^2*\[Kappa]*
                   P[r] - r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                  r] + r*(16*r*\[Kappa]*P[r] + 8*r^2*\[Kappa]*Derivative[1][
                     P][r])*Derivative[1][\[Omega]1][r] + r*(-2 + L - L^2 + 
                  8*r^2*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r]) + 
              2*(M[r] + r*Derivative[1][M][r])*(2*\[Omega]1[r]*
                 (-32*r^3*\[Kappa]^2*P[r]^2 - 32*r^3*\[Kappa]^2*P[r]*
                   \[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
                  8*r^4*\[Kappa]^2*\[Rho][r]*Derivative[1][P][r] - 
                  8*r^4*\[Kappa]^2*P[r]*Derivative[1][\[Rho]][r]) + 
                ((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r] + 
                2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                  8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[1][\[Omega]1][
                  r] + r*(4*(4 + 3*L + L^2)*r*\[Kappa]*P[r] - 32*r^3*
                   \[Kappa]^2*P[r]^2 + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*
                   Derivative[1][P][r] - 16*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
                r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[2][\[Omega]1][r]) - 
              4*r*(\[Omega]1[r]*(48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^3*
                   P[r]^2*\[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*
                   Derivative[1][P][r] + 16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*
                   Derivative[1][P][r] + 8*r^6*\[Kappa]^3*P[r]^2*
                   Derivative[1][\[Rho]][r]) + (L^2*(3 + 4*L + L^2) + 
                  8*r^6*\[Kappa]^3*P[r]^3 + 8*r^6*\[Kappa]^3*P[r]^2*
                   \[Rho][r])*Derivative[1][\[Omega]1][r] + 
                (2*L + 3*L*(3 + L)*r^2*\[Kappa]*P[r] - 20*r^4*\[Kappa]^2*
                   P[r]^2 + L*(3 + L)*r^3*\[Kappa]*Derivative[1][P][r] - 
                  8*r^5*\[Kappa]^2*P[r]*Derivative[1][P][r])*
                 Derivative[1][\[Omega]1][r] + (2*L*r + L*(3 + L)*r^3*
                   \[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*Derivative[2][
                   \[Omega]1][r]) - 8*M[r]^3*Derivative[3][\[Omega]1][r] - 
              2*M[r]^2*(-8*(-2*r*\[Kappa]*P[r] - 2*r*\[Kappa]*\[Rho][r] - 
                  r^2*\[Kappa]*Derivative[1][P][r] - r^2*\[Kappa]*
                   Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                Derivative[1][\[Omega]1][r]*(2*(16*r*\[Kappa]*P[r] + 
                    8*r^2*\[Kappa]*Derivative[1][P][r]) + r*(16*\[Kappa]*
                     P[r] + 32*r*\[Kappa]*Derivative[1][P][r] + 8*r^2*
                     \[Kappa]*Derivative[2][P][r])) - 4*\[Omega]1[r]*
                 (-2*\[Kappa]*P[r] - 2*\[Kappa]*\[Rho][r] - 4*r*\[Kappa]*
                   Derivative[1][P][r] - 4*r*\[Kappa]*Derivative[1][\[Rho]][
                    r] - r^2*\[Kappa]*Derivative[2][P][r] - r^2*\[Kappa]*
                   Derivative[2][\[Rho]][r]) - 4*(L + L^2 - r^2*\[Kappa]*
                   P[r] - r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                  r] + 2*(-2 + L - L^2 + 8*r^2*\[Kappa]*P[r] + 
                  r*(16*r*\[Kappa]*P[r] + 8*r^2*\[Kappa]*Derivative[1][P][
                      r]))*Derivative[2][\[Omega]1][r] + r*(-2 + L - L^2 + 
                  8*r^2*\[Kappa]*P[r])*Derivative[3][\[Omega]1][r]) + 
              r*M[r]*(4*(-32*r^3*\[Kappa]^2*P[r]^2 - 32*r^3*\[Kappa]^2*P[r]*
                   \[Rho][r] - 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
                  8*r^4*\[Kappa]^2*\[Rho][r]*Derivative[1][P][r] - 
                  8*r^4*\[Kappa]^2*P[r]*Derivative[1][\[Rho]][r])*
                 Derivative[1][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
                 (2*(4*(4 + 3*L + L^2)*r*\[Kappa]*P[r] - 32*r^3*\[Kappa]^2*
                     P[r]^2 + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*Derivative[1][P][
                      r] - 16*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]) + 
                  r*(4*(4 + 3*L + L^2)*\[Kappa]*P[r] - 96*r^2*\[Kappa]^2*
                     P[r]^2 + 8*(4 + 3*L + L^2)*r*\[Kappa]*Derivative[1][P][
                      r] - 128*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                    2*(4 + 3*L + L^2)*r^2*\[Kappa]*Derivative[2][P][r] - 
                    8*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                       Derivative[2][P][r]))) + 2*\[Omega]1[r]*
                 (-96*r^2*\[Kappa]^2*P[r]^2 - 96*r^2*\[Kappa]^2*P[r]*
                   \[Rho][r] - 128*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
                  64*r^3*\[Kappa]^2*(\[Rho][r]*Derivative[1][P][r] + 
                    P[r]*Derivative[1][\[Rho]][r]) - 8*r^4*\[Kappa]^2*
                   (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) - 
                  8*r^4*\[Kappa]^2*(2*Derivative[1][P][r]*Derivative[1][
                       \[Rho]][r] + \[Rho][r]*Derivative[2][P][r] + 
                    P[r]*Derivative[2][\[Rho]][r])) + 
                2*(L*(-2 + L + 4*L^2 + L^3) - 8*r^4*\[Kappa]^2*P[r]^2 - 
                  8*r^4*\[Kappa]^2*P[r]*\[Rho][r])*Derivative[2][\[Omega]1][
                  r] + 2*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                  8*r^4*\[Kappa]^2*P[r]^2 + r*(4*(4 + 3*L + L^2)*r*\[Kappa]*
                     P[r] - 32*r^3*\[Kappa]^2*P[r]^2 + 2*(4 + 3*L + L^2)*r^2*
                     \[Kappa]*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*P[r]*
                     Derivative[1][P][r]))*Derivative[2][\[Omega]1][r] + 
                r*((5 - L)*L + 2*(4 + 3*L + L^2)*r^2*\[Kappa]*P[r] - 
                  8*r^4*\[Kappa]^2*P[r]^2)*Derivative[3][\[Omega]1][r]) - 
              r^2*(2*(48*r^5*\[Kappa]^3*P[r]^3 + 48*r^5*\[Kappa]^3*P[r]^2*
                   \[Rho][r] + 24*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r] + 
                  16*r^6*\[Kappa]^3*P[r]*\[Rho][r]*Derivative[1][P][r] + 
                  8*r^6*\[Kappa]^3*P[r]^2*Derivative[1][\[Rho]][r])*
                 Derivative[1][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
                 (6*L*(3 + L)*r*\[Kappa]*P[r] - 80*r^3*\[Kappa]^2*P[r]^2 + 
                  6*L*(3 + L)*r^2*\[Kappa]*Derivative[1][P][r] - 
                  80*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] + L*(3 + L)*r^3*
                   \[Kappa]*Derivative[2][P][r] - 4*r^5*\[Kappa]^2*
                   (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r])) + 
                \[Omega]1[r]*(240*r^4*\[Kappa]^3*P[r]^3 + 240*r^4*\[Kappa]^3*
                   P[r]^2*\[Rho][r] + 288*r^5*\[Kappa]^3*P[r]^2*
                   Derivative[1][P][r] + 96*r^5*\[Kappa]^3*(2*P[r]*\[Rho][r]*
                     Derivative[1][P][r] + P[r]^2*Derivative[1][\[Rho]][r]) + 
                  8*r^6*\[Kappa]^3*(6*P[r]*Derivative[1][P][r]^2 + 3*P[r]^2*
                     Derivative[2][P][r]) + 8*r^6*\[Kappa]^3*
                   (4*P[r]*Derivative[1][P][r]*Derivative[1][\[Rho]][r] + 
                    \[Rho][r]*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][
                         P][r]) + P[r]^2*Derivative[2][\[Rho]][r])) + 
                (L^2*(3 + 4*L + L^2) + 8*r^6*\[Kappa]^3*P[r]^3 + 
                  8*r^6*\[Kappa]^3*P[r]^2*\[Rho][r])*Derivative[2][\[Omega]1][
                  r] + 2*(2*L + 3*L*(3 + L)*r^2*\[Kappa]*P[r] - 20*r^4*
                   \[Kappa]^2*P[r]^2 + L*(3 + L)*r^3*\[Kappa]*Derivative[1][
                     P][r] - 8*r^5*\[Kappa]^2*P[r]*Derivative[1][P][r])*
                 Derivative[2][\[Omega]1][r] + (2*L*r + L*(3 + L)*r^3*
                   \[Kappa]*P[r] - 4*r^5*\[Kappa]^2*P[r]^2)*Derivative[3][
                   \[Omega]1][r])))/(\[Kappa]*(r - 2*M[r]))))/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3) + 
       (4*((Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r]*
            (2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]))/
           \[Kappa] + (4*M[r]*Derivative[1][M][r]*(Derivative[1][h000[L]][r]*
              Derivative[2][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
              Derivative[2][h000[L]][r]))/\[Kappa] + 
          (M[r]^2*(2*Derivative[2][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
             Derivative[1][h000[L]][r]*Derivative[3][\[Omega]1][r] + 
             Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r]))/
           \[Kappa]))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2) + 
       (((2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
              r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
             Derivative[1][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[1][H001[1 + L]][r])*Derivative[2][M][r])/\[Kappa] + 
         (2*Derivative[1][M][r]*(-2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r] + 
            2*Derivative[1][h000[L]][r]*(2*L*(1 + L)*Derivative[1][\[Omega]1][
                r] + (L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][
                r] + r*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][
                  r])*Derivative[1][\[Omega]1][r] + r*(L + L^2 + 
                4*r^2*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r]) + 
            2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
              r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
             Derivative[2][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[2][H001[1 + L]][r]))/\[Kappa] + 
         (M[r]*(-2*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][r]*
             (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*Derivative[2][
                 \[Nu]][r]) + 4*(2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 
              (L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r] + 
              r*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][r])*
               Derivative[1][\[Omega]1][r] + r*(L + L^2 + 4*r^2*\[Kappa]*
                 P[r])*Derivative[2][\[Omega]1][r])*Derivative[2][h000[L]][
              r] - 4*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][\[Nu]][r]*
             Derivative[2][H001[1 + L]][r] + 2*Derivative[1][h000[L]][r]*
             (Derivative[1][\[Omega]1][r]*(2*(8*r*\[Kappa]*P[r] + 
                  4*r^2*\[Kappa]*Derivative[1][P][r]) + r*(8*\[Kappa]*P[r] + 
                  16*r*\[Kappa]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
                   Derivative[2][P][r])) + 2*L*(1 + L)*Derivative[2][
                 \[Omega]1][r] + 2*(L + L^2 + 4*r^2*\[Kappa]*P[r] + 
                r*(8*r*\[Kappa]*P[r] + 4*r^2*\[Kappa]*Derivative[1][P][r]))*
               Derivative[2][\[Omega]1][r] + r*(L + L^2 + 4*r^2*\[Kappa]*
                 P[r])*Derivative[3][\[Omega]1][r]) + 
            2*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
              r*(L + L^2 + 4*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r])*
             Derivative[3][h000[L]][r] - 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             Derivative[3][H001[1 + L]][r]))/\[Kappa])/
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2) - 
       (-48*r^2*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r] - 32*r^3*\[Kappa]^2*
          (2*P[r]*Derivative[1][P][r]*Derivative[1][\[Omega]1][r]*
            Derivative[1][h000[L]][r] + P[r]^2*Derivative[1][h000[L]][r]*
            Derivative[2][\[Omega]1][r] + P[r]^2*Derivative[1][\[Omega]1][r]*
            Derivative[2][h000[L]][r]) + 4*\[Kappa]*
          (Derivative[1][P][r]*(2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*
              Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
              Derivative[1][H001[1 + L]][r]) + 
           P[r]*(-2*L*(1 + L)*Derivative[1][\[Omega]1][r]*Derivative[1][
                h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
              Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r] + 
             2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[2][
                h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
              Derivative[2][H001[1 + L]][r])) + L*(1 + L)*
          (2*Derivative[2][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
           Derivative[1][h000[L]][r]*Derivative[3][\[Omega]1][r] + 
           Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r]) - 
         4*r^4*\[Kappa]^2*(2*(2*P[r]*Derivative[1][P][r]*Derivative[1][
                \[Omega]1][r] + P[r]^2*Derivative[2][\[Omega]1][r])*
            Derivative[2][h000[L]][r] + Derivative[1][h000[L]][r]*
            (Derivative[1][\[Omega]1][r]*(2*Derivative[1][P][r]^2 + 2*P[r]*
                Derivative[2][P][r]) + 4*P[r]*Derivative[1][P][r]*
              Derivative[2][\[Omega]1][r] + P[r]^2*Derivative[3][\[Omega]1][
               r]) + P[r]^2*Derivative[1][\[Omega]1][r]*
            Derivative[3][h000[L]][r]) + 2*r*\[Kappa]*
          ((2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][
                h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
              Derivative[1][H001[1 + L]][r])*Derivative[2][P][r] + 
           2*Derivative[1][P][r]*(-2*L*(1 + L)*Derivative[1][\[Omega]1][r]*
              Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
              Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r] + 
             2*L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[2][
                h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
              Derivative[2][H001[1 + L]][r]) + 
           P[r]*(Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][r]*
              (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
                Derivative[2][\[Nu]][r]) + 2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
              Derivative[1][\[Nu]][r]*Derivative[2][H001[1 + L]][r] + 
             2*L*(1 + L)*(-(Derivative[1][h000[L]][r]*Derivative[2][
                   \[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]*
                Derivative[2][h000[L]][r] + (\[CapitalOmega] - \[Omega]1[r])*
                Derivative[3][h000[L]][r]) + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
              Derivative[3][H001[1 + L]][r])))/(E^\[Nu][r]*
         Sqrt[3 + 8*L + 4*L^2]*\[Kappa])))/(L*(3 + L))), 
 Derivative[2][R01[-1 + L]][r] -> 0, Derivative[2][R01[1 + L]][r] -> 0, 
 Derivative[2][U00[L]][r] -> 0, Derivative[2][U01[L]][r] -> 0, 
 Derivative[2][V01[-1 + L]][r] -> 0, Derivative[2][V01[1 + L]][r] -> 0, 
 Derivative[2][\[Delta]p0[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[2][\[Delta]p01[-1 + L]][r], 
 Derivative[2][\[Delta]p0[1 + L]][r] -> 
  \[Epsilon]a*Derivative[2][\[Delta]p01[1 + L]][r], 
 Derivative[2][\[Delta]p01[-1 + L]][r] -> 
  -((Derivative[1][\[Nu]][r]*((-2*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*
          \[CapitalOmega]*h000[L][r] + E^\[Nu][r]*H001[-1 + L][r])*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
       (P[r] + \[Rho][r])*(E^\[Nu][r]*H001[-1 + L][r]*Derivative[1][\[Nu]][
           r] - 2*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][H001[-1 + L]][
           r])))/E^\[Nu][r]) + 
   ((P[r] + \[Rho][r])*(-2*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
       h000[L][r] + E^\[Nu][r]*H001[-1 + L][r])*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/2 + (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
      (E^\[Nu][r]*H001[-1 + L][r]*Derivative[1][\[Nu]][r] - 
       2*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
        Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][H001[-1 + L]][
         r]) + (-2*L*(1 + L)*Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*
        h000[L][r] + E^\[Nu][r]*H001[-1 + L][r])*(Derivative[2][P][r] + 
       Derivative[2][\[Rho]][r]) + (P[r] + \[Rho][r])*
      (2*E^\[Nu][r]*Derivative[1][\[Nu]][r]*Derivative[1][H001[-1 + L]][r] + 
       H001[-1 + L][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) - 2*L*(1 + L)*
        Sqrt[(-1 + 4*L^2)^(-1)]*\[CapitalOmega]*Derivative[2][h000[L]][r] + 
       E^\[Nu][r]*Derivative[2][H001[-1 + L]][r]))/(2*E^\[Nu][r]), 
 Derivative[2][\[Delta]p01[1 + L]][r] -> 
  -((Derivative[1][\[Nu]][r]*((2*L*(1 + L)*\[CapitalOmega]*h000[L][r] + 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r])*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
       (P[r] + \[Rho][r])*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r]*
          Derivative[1][\[Nu]][r] + 2*L*(1 + L)*\[CapitalOmega]*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
          Derivative[1][H001[1 + L]][r])))/(E^\[Nu][r]*
      Sqrt[3 + 8*L + 4*L^2])) + 
   ((P[r] + \[Rho][r])*(2*L*(1 + L)*\[CapitalOmega]*h000[L][r] + 
      E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r])*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(2*Sqrt[3 + 8*L + 4*L^2]) + 
   (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
      (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r]*Derivative[1][\[Nu]][
         r] + 2*L*(1 + L)*\[CapitalOmega]*Derivative[1][h000[L]][r] + 
       E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][H001[1 + L]][r]) + 
     (2*L*(1 + L)*\[CapitalOmega]*h000[L][r] + 
       E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r])*
      (Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
     (P[r] + \[Rho][r])*(2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r] + 
       Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 2*L*(1 + L)*\[CapitalOmega]*
        Derivative[2][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        Derivative[2][H001[1 + L]][r]))/(2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]), 
 Derivative[2][\[Delta]\[Rho]0[l_]][r] -> 
  (-4*Derivative[1][CC][r]*Derivative[1][\[Delta]p0[l]][r])/CC[r]^3 + 
   \[Delta]p0[l][r]*((6*Derivative[1][CC][r]^2)/CC[r]^4 - 
     (2*Derivative[2][CC][r])/CC[r]^3) + Derivative[2][\[Delta]p0[l]][r]/
    CC[r]^2, Derivative[3][M][r] -> 2*\[Kappa]*\[Rho][r] + 
   4*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
   r^2*\[Kappa]*Derivative[2][\[Rho]][r], Derivative[3][m0][r] -> 
  (r*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/2 + 
   (r^2*((-12*\[Kappa]*p0[r]*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
      (12*\[Kappa]*(r - 2*M[r])*p0[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])^2 - 
      (12*\[Kappa]*(r - 2*M[r])*Derivative[1][p0][r]*Derivative[1][\[Rho]][
         r])/(M[r] + r^3*\[Kappa]*P[r]) - 
      (Derivative[1][\[Nu]][r]*(8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
       E^\[Nu][r] - (12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[2][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])/E^\[Nu][r]))/2 + 
   (r^3*((24*\[Kappa]*p0[r]*Derivative[1][\[Rho]][r]*Derivative[2][M][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)*
       (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r]) - 24*\[Kappa]*(1 - 2*Derivative[1][M][r])*
       (-((p0[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
            r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Rho]][r])/
          (M[r] + r^3*\[Kappa]*P[r])^2) + (Derivative[1][p0][r]*
          Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
        (p0[r]*Derivative[2][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])) - 
      (2*Derivative[1][\[Nu]][r]*(8*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]))/E^\[Nu][r] - 12*\[Kappa]*(r - 2*M[r])*
       (Derivative[1][\[Rho]][r]*((-2*(3*r^2*\[Kappa]*P[r] + 
             Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
            Derivative[1][p0][r])/(M[r] + r^3*\[Kappa]*P[r])^2 + 
          p0[r]*((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
                r^3*\[Kappa]*Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*
                P[r])^3 - (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][
                 P][r] + Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][
                r])/(M[r] + r^3*\[Kappa]*P[r])^2) + Derivative[2][p0][r]/
           (M[r] + r^3*\[Kappa]*P[r])) + 
        2*(-((p0[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
              r^3*\[Kappa]*Derivative[1][P][r]))/(M[r] + r^3*\[Kappa]*P[r])^
             2) + Derivative[1][p0][r]/(M[r] + r^3*\[Kappa]*P[r]))*
         Derivative[2][\[Rho]][r] + (p0[r]*Derivative[3][\[Rho]][r])/
         (M[r] + r^3*\[Kappa]*P[r])) + 
      (16*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
         Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
         Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
        8*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
          \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
          (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
            2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
        (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
          2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))/
       E^\[Nu][r]))/12, Derivative[3][P][r] -> 
  2*(1/(r^2*(r - 2*M[r])) + (1 - 2*Derivative[1][M][r])/(r*(r - 2*M[r])^2))*
    ((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]) + (M[r] + r^3*\[Kappa]*P[r])*
      (Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
   (M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*(-2/(r^3*(r - 2*M[r])) - 
     (2*(1 - 2*Derivative[1][M][r]))/(r^2*(r - 2*M[r])^2) - 
     ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
       (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r) - 
   (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r])*(Derivative[1][P][r] + 
       Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
      (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
       Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
     (M[r] + r^3*\[Kappa]*P[r])*(Derivative[2][P][r] + 
       Derivative[2][\[Rho]][r]))/(r*(r - 2*M[r])), 
 Derivative[3][p0][r] -> 
  ((-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
      8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
         \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(12*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*((-2*(1 - 2*Derivative[1][M][r])*
        (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
           r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
         r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
         8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
            \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
       (r - 2*M[r])^3 + (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
           \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
         (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
            r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
           Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
           Derivative[2][\[Omega]1][r]))/(r - 2*M[r])^2))/(6*E^\[Nu][r]) + 
   ((-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
       8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
          \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
         (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
           (P[r] + \[Rho][r]))*Derivative[1][\[Nu]][r] - 
        12*E^\[Nu][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
           \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
         (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
            r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
           Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
           Derivative[2][\[Omega]1][r])))/(r - 2*M[r])^3 + 
     (-24*E^\[Nu][r]*Derivative[1][\[Nu]][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]) + r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
          (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*(r - 2*M[r])*
          p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
       \[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
         r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
        (16*(1 - 2*Derivative[1][M][r]) - 16*r*Derivative[2][M][r]) + 
       Derivative[1][\[Omega]1][r]^2*(6*r*(r - 2*M[r])^2 + 
         12*r^2*(r - 2*M[r])*(1 - 2*Derivative[1][M][r]) + 
         r^3*(2*(1 - 2*Derivative[1][M][r])^2 - 4*(r - 2*M[r])*
            Derivative[2][M][r])) - 12*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) - 12*E^\[Nu][r]*
        (2*Derivative[1][m0][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            Derivative[1][P][r]) + 2*(2*r*\[Kappa]*(r - 2*M[r]) + 
           r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
          ((P[r] + \[Rho][r])*Derivative[1][p0][r] + 
           p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
         p0[r]*(P[r] + \[Rho][r])*(2*\[Kappa]*(r - 2*M[r]) + 
           4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^2*\[Kappa]*
            Derivative[2][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[2][m0][r] + m0[r]*(4*\[Kappa]*P[r] + 
           8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
            Derivative[2][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (2*Derivative[1][p0][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
            Derivative[2][p0][r] + p0[r]*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r]))) + 4*(3*r^2*(r - 2*M[r])^2 + 
         2*r^3*(r - 2*M[r])*(1 - 2*Derivative[1][M][r]))*
        Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
       2*(8*(r - 2*M[r]) + 8*r*(1 - 2*Derivative[1][M][r]))*
        (Derivative[1][\[Omega]1][r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
            \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
         \[Omega]1[r]*(\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 
             3*Derivative[1][M][r] - r^3*\[Kappa]*Derivative[1][P][r]) + 
           (r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
           (r - 3*M[r] - r^3*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r] + 
           r*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] + 
           r*(r - 2*M[r])*Derivative[2][\[Omega]1][r])) + 
       r^3*(r - 2*M[r])^2*(2*Derivative[2][\[Omega]1][r]^2 + 
         2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]) + 
       8*r*(r - 2*M[r])*(((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
           r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
          Derivative[2][\[Omega]1][r] + 2*Derivative[1][\[Omega]1][r]*
          (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
             r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
            Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
            Derivative[2][\[Omega]1][r]) + \[Omega]1[r]*
          (2*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
             r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
           Derivative[1][\[Omega]1][r]*(2*(1 - 2*Derivative[1][M][r]) - 
             2*r*Derivative[2][M][r]) + \[Omega]1[r]*(-6*r*\[Kappa]*P[r] - 
             6*r^2*\[Kappa]*Derivative[1][P][r] - 3*Derivative[2][M][r] - 
             r^3*\[Kappa]*Derivative[2][P][r]) + 
           (r - 3*M[r] - r^3*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r] + 
           2*(r - 2*M[r] + r*(1 - 2*Derivative[1][M][r]))*
            Derivative[2][\[Omega]1][r] + r*(r - 2*M[r])*
            Derivative[3][\[Omega]1][r])))/(r - 2*M[r])^2)/(12*E^\[Nu][r]), 
 Derivative[3][v2][r] -> 
  ((-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
      r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
     (1/(3*E^\[Nu][r]*r^3) + Derivative[1][\[Nu]][r]/(3*E^\[Nu][r]*r^2) + 
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r])/(6*r)))/(r - 2*M[r]) + 
   2*(-1/(6*E^\[Nu][r]*r^2) - Derivative[1][\[Nu]][r]/(6*E^\[Nu][r]*r))*
    (-(((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
          (M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
         r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
       (r - 2*M[r])^2) + (-12*E^\[Nu][r]*\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) - 
       12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r] - 
       12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
        Derivative[1][\[Nu]][r] + 3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
        (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]))/(r - 2*M[r])) + 
   ((-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
       r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
      ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
       (2*Derivative[2][M][r])/(r - 2*M[r])^2) - 
     (2*(1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*\[Eta]2[r]*
         (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
           Derivative[1][P][r]) - 12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
         Derivative[1][\[Eta]2][r] - 12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
         \[Eta]2[r]*Derivative[1][\[Nu]][r] + 
        3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*
           (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
          8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r] + (1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r])))/
      (r - 2*M[r])^2 + 
     (-24*E^\[Nu][r]*(\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]) + (M[r] + r^3*\[Kappa]*P[r])*
          Derivative[1][\[Eta]2][r])*Derivative[1][\[Nu]][r] + 
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)*
        (6*r*(r - M[r] + r^3*\[Kappa]*P[r]) + 
         6*r^2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]) + r^3*(6*r*\[Kappa]*P[r] + 
           6*r^2*\[Kappa]*Derivative[1][P][r] - Derivative[2][M][r] + 
           r^3*\[Kappa]*Derivative[2][P][r])) - 12*E^\[Nu][r]*
        (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
            Derivative[1][P][r])*Derivative[1][\[Eta]2][r] + 
         \[Eta]2[r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][\[Eta]2][r]) - 
       12*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 
       2*(3*r^2*(r - M[r] + r^3*\[Kappa]*P[r]) + 
         r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]))*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]) + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
        (8*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
         4*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
           (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
             2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
         (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
           2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r])))/
      (r - 2*M[r]))/(6*E^\[Nu][r]*r), Derivative[3][\[Eta]0][r] -> 
  ((12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2)*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(12*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*((-2*(1 - 2*Derivative[1][M][r])*
        (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
           r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
         r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/(r - 2*M[r])^3 + 
      (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r])/(r - 2*M[r])^2))/(6*E^\[Nu][r]) + 
   ((12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2)*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*
       (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r]))/(r - 2*M[r])^3 + 
     (24*E^\[Nu][r]*Derivative[1][\[Nu]][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]) + r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
          (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*(r - 2*M[r])*
          p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) - 
       6*r*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
       12*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]))*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 12*E^\[Nu][r]*
        (2*Derivative[1][m0][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            Derivative[1][P][r]) + 2*(2*r*\[Kappa]*(r - 2*M[r]) + 
           r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
          ((P[r] + \[Rho][r])*Derivative[1][p0][r] + 
           p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
         p0[r]*(P[r] + \[Rho][r])*(2*\[Kappa]*(r - 2*M[r]) + 
           4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^2*\[Kappa]*
            Derivative[2][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[2][m0][r] + m0[r]*(4*\[Kappa]*P[r] + 
           8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
            Derivative[2][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (2*Derivative[1][p0][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
            Derivative[2][p0][r] + p0[r]*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r]))) - 
       6*r^2*(2*(r - 2*M[r])*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])^2*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r]) - 
       r^3*(Derivative[1][\[Omega]1][r]^2*(2*(1 - 2*Derivative[1][M][r])^2 - 
           4*(r - 2*M[r])*Derivative[2][M][r]) + 8*(r - 2*M[r])*
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]*
          Derivative[2][\[Omega]1][r] + (r - 2*M[r])^2*
          (2*Derivative[2][\[Omega]1][r]^2 + 2*Derivative[1][\[Omega]1][r]*
            Derivative[3][\[Omega]1][r])))/(r - 2*M[r])^2)/(12*E^\[Nu][r]), 
 Derivative[3][\[Eta]2][r] -> 
  ((-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2)))*(1/(6*E^\[Nu][r]*r^3) + 
      Derivative[1][\[Nu]][r]/(6*E^\[Nu][r]*r^2) + 
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r])/(12*r)))/((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) + 
   2*(-1/(12*E^\[Nu][r]*r^2) - Derivative[1][\[Nu]][r]/(12*E^\[Nu][r]*r))*
    (-(((1 - 2*Derivative[1][M][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
          (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
         r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
           r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
              \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*
                \[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
              Derivative[1][\[Omega]1][r]^2))))/((r - 2*M[r])^2*
        (M[r] + r^3*\[Kappa]*P[r]))) - 
     ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
         Derivative[1][P][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
         (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
             \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
        r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
          r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
              4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]^2))))/((r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r])^2) + (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 
       24*E^\[Nu][r]*(-M[r]^2 + (r^4*\[Kappa]*
           (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*Derivative[1][\[Eta]2][
         r] - 24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*Derivative[1][\[Nu]][
         r] - 24*E^\[Nu][r]*\[Eta]2[r]*(2*r^3*\[Kappa]*
          (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
         2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
          Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][
             r]))/2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
           r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][
              r]))) + r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
         24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
         24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
         2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r])))/((r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r]))) + 
   ((-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
       r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
         r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2)))*
      ((2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
        ((r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])^2) + 
       ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
         (2*Derivative[2][M][r])/(r - 2*M[r])^2)/(M[r] + r^3*\[Kappa]*P[r]) + 
       ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*P[r])^3 - 
         (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
          (M[r] + r^3*\[Kappa]*P[r])^2)/(r - 2*M[r])) + 
     2*(-((1 - 2*Derivative[1][M][r])/((r - 2*M[r])^2*
          (M[r] + r^3*\[Kappa]*P[r]))) - (3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])/
        ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2))*
      (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 24*E^\[Nu][r]*
        (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
            \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        Derivative[1][\[Eta]2][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
        (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
            \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
        (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
         2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
          Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][
             r]))/2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
           r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][
              r]))) + r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
         24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
         24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
         2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r]))) + 
     (-48*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
        ((-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
          Derivative[1][\[Eta]2][r] + \[Eta]2[r]*
          (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[1][M][r] + (r^4*\[Kappa]*
             ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
              P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
              Derivative[1][\[Rho]][r]))/2 + 
           M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r])))) - 
       24*\[Eta]2[r]*(-M[r]^2 + (r^4*\[Kappa]*
           (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) - 24*E^\[Nu][r]*
        (2*Derivative[1][\[Eta]2][r]*(2*r^3*\[Kappa]*
            (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[1][M][r] + (r^4*\[Kappa]*
             ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
              P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
              Derivative[1][\[Rho]][r]))/2 + 
           M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]))) + 
         (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
          Derivative[2][\[Eta]2][r] + \[Eta]2[r]*
          (6*r^2*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*Derivative[1][M][r]^2 + 4*r^3*\[Kappa]*
            ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
             P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
             Derivative[1][\[Rho]][r]) + 2*Derivative[1][M][r]*
            (1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r])) - 
           2*M[r]*Derivative[2][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[2][M][r] + (r^4*\[Kappa]*
             (2*Derivative[1][P][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 Derivative[1][P][r]) + (-1 + 2*r^2*\[Kappa]*P[r])*
               Derivative[2][P][r] + P[r]*(4*\[Kappa]*P[r] + 8*r*\[Kappa]*
                 Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[2][P][r]) - 
              Derivative[2][\[Rho]][r]))/2 + 
           M[r]*(6*r*\[Kappa]*(3*P[r] + \[Rho][r]) + 6*r^2*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
             r^3*\[Kappa]*(3*Derivative[2][P][r] + Derivative[2][\[Rho]][
                r])))) + 2*(-24*E^\[Nu][r]*v2[r]*
          (1 - 2*Derivative[1][M][r]) - 24*E^\[Nu][r]*(r - 2*M[r])*
          Derivative[1][v2][r] - 24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*
          Derivative[1][\[Nu]][r] + 2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            (P[r] + \[Rho][r])*\[Omega]1[r]^2 + (r - 2*M[r])*
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r])) + 
       r*(-48*E^\[Nu][r]*(v2[r]*(1 - 2*Derivative[1][M][r]) + 
           (r - 2*M[r])*Derivative[1][v2][r])*Derivative[1][\[Nu]][r] + 
         2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) - 24*E^\[Nu][r]*
          (2*(1 - 2*Derivative[1][M][r])*Derivative[1][v2][r] - 
           2*v2[r]*Derivative[2][M][r] + (r - 2*M[r])*Derivative[2][v2][r]) - 
         24*(r - 2*M[r])*v2[r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
           E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 
         4*r*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r]) + 
         r^2*(8*\[Kappa]*((P[r] + \[Rho][r])*\[Omega]1[r]^2*(2*r + 12*r^5*
                \[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
               (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 4*r^6*
                \[Kappa]^2*P[r]*Derivative[1][P][r] + M[r]*(-2 + 
                 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][
                   r])) + (r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
              (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
             2*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*\[Omega]1[r]*
              Derivative[1][\[Omega]1][r]) + Derivative[1][\[Omega]1][r]^2*
            (2*(1 - 2*Derivative[1][M][r])*(-2*r + 12*r^2*\[Kappa]*M[r]*
                P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 2*(r + M[r])*
                Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*Derivative[1][M][
                 r] + 2*M[r]*(1 + Derivative[1][M][r]) + 4*r^3*\[Kappa]*M[r]*
                Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][
                 r]) - 2*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
                P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[2][M][r] + 
             (r - 2*M[r])*(-2 + 24*r*\[Kappa]*M[r]*P[r] + 60*r^4*\[Kappa]^2*
                P[r]^2 + 4*Derivative[1][M][r]*(1 + Derivative[1][M][r]) + 48*
                r^5*\[Kappa]^2*P[r]*Derivative[1][P][r] + 24*r^2*\[Kappa]*
                (P[r]*Derivative[1][M][r] + M[r]*Derivative[1][P][r]) + 2*
                M[r]*Derivative[2][M][r] + 2*(r + M[r])*Derivative[2][M][r] + 
               4*r^3*\[Kappa]*(2*Derivative[1][M][r]*Derivative[1][P][r] + 
                 P[r]*Derivative[2][M][r] + M[r]*Derivative[2][P][r]) + 2*r^6*
                \[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][
                   r]))) + 4*((-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
                P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r]) + 
             (r - 2*M[r])*(-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*
                \[Kappa]^2*P[r]^2 + 2*(r + M[r])*Derivative[1][M][r] + 4*r^3*
                \[Kappa]*P[r]*Derivative[1][M][r] + 2*M[r]*
                (1 + Derivative[1][M][r]) + 4*r^3*\[Kappa]*M[r]*
                Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][
                 r]))*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
             r] + 4*r*\[Kappa]*(4*\[Omega]1[r]*((P[r] + \[Rho][r])*
                (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][
                   r] + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                 M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                    Derivative[1][P][r])) + (r^2 + 2*M[r]^2 + 2*r^6*
                  \[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
                (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))*
              Derivative[1][\[Omega]1][r] + \[Omega]1[r]^2*
              (2*(2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][
                   r] + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                 M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                    Derivative[1][P][r]))*(Derivative[1][P][r] + 
                 Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
                (2 + 60*r^4*\[Kappa]^2*P[r]^2 + 48*r^5*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] + 2*Derivative[1][M][r]*(-2 + 
                   12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][
                     r]) + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[2][M][r] + 
                 2*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
                 M[r]*(24*r*\[Kappa]*P[r] + 24*r^2*\[Kappa]*Derivative[1][P][
                     r] + 4*r^3*\[Kappa]*Derivative[2][P][r]) + 
                 2*r^6*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                    Derivative[2][P][r])) + (r^2 + 2*M[r]^2 + 2*r^6*
                  \[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
                (Derivative[2][P][r] + Derivative[2][\[Rho]][r])) + 
             (r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 
                 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
              (2*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]*
                Derivative[2][\[Omega]1][r])) + (r - 2*M[r])*
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(2*Derivative[2][\[Omega]1][r]^2 + 
             2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))))/
      ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])))/(12*E^\[Nu][r]*r), 
 Derivative[3][\[Nu]][r] -> (4*(M[r] + r^3*\[Kappa]*P[r]))/
    (r^3*(r - 2*M[r])) - 
   (4*(-(((M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r]))/
        (r - 2*M[r])^2) + (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
        r^3*\[Kappa]*Derivative[1][P][r])/(r - 2*M[r])))/r^2 + 
   (2*((-2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
       (r - 2*M[r])^2 + (M[r] + r^3*\[Kappa]*P[r])*
       ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
        (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
      (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
        Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
       (r - 2*M[r])))/r, Derivative[3][\[Rho]][r] -> 
  Derivative[1][P][r]*((6*Derivative[1][CC][r]^2)/CC[r]^4 - 
     (2*Derivative[2][CC][r])/CC[r]^3) - 
   (4*Derivative[1][CC][r]*Derivative[2][P][r])/CC[r]^3 + 
   Derivative[3][P][r]/CC[r]^2, Derivative[3][\[Omega]1][r] -> 
  -((-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]))/(r^2*(r - 2*M[r]))) - 
   ((1 - 2*Derivative[1][M][r])*(-4*(r - 2*M[r])*Derivative[1][\[Omega]1][
        r] + r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))/
    (r*(r - 2*M[r])^2) + (-4*(1 - 2*Derivative[1][M][r])*
      Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*r*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) - 4*(r - 2*M[r])*
      Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
       r*Derivative[2][\[Omega]1][r]))/(r*(r - 2*M[r])), 
 Derivative[3][h00[L]][r] -> Derivative[3][h000[L]][r] + 
   \[Epsilon]a*Derivative[3][h001[L]][r] + 
   \[Epsilon]a^2*Derivative[3][h002[L]][r], Derivative[3][H00[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[3][H001[-1 + L]][r], Derivative[3][H00[1 + L]][r] -> 
  \[Epsilon]a*Derivative[3][H001[1 + L]][r], Derivative[3][h000[L]][r] -> 
  (-2*((-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
           \[Rho][r]))*h000[L][r] + r^3*(4*E^\[Nu][r]*U00[L][r] + 
        r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r])))/
    (r^3*(r - 2*M[r])) - ((1 - 2*Derivative[1][M][r])*
     ((-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
           \[Rho][r]))*h000[L][r] + r^3*(4*E^\[Nu][r]*U00[L][r] + 
        r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r])))/
    (r^2*(r - 2*M[r])^2) + 
   (h000[L][r]*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] - 
       4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 
         4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
         2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
     (-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[1][h000[L]][r] + 3*r^2*(4*E^\[Nu][r]*U00[L][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r]) + 
     r^3*(4*E^\[Nu][r]*U00[L][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[L]][r] + 4*E^\[Nu][r]*Derivative[1][U00[L]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[L]][r]))/
    (r^2*(r - 2*M[r])), Derivative[3][h001[L]][r] -> 0, 
 Derivative[3][H001[-1 + L]][r] -> 
  (2*(-4*E^\[Nu][r]*CC[r]^2*M[r]^3*H001[-1 + L][r] + 
      E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 
        5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 2*E^\[Nu][r]*r*CC[r]^2*
       M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
       H001[-1 + L][r] + E^\[Nu][r]*r^2*CC[r]^2*M[r]*
       (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
       H001[-1 + L][r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
       (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
          2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
             \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
            4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
        E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]) - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
       (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
        4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
          (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
            8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
        r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
          20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][
                r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
         (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
          2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
          2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
          6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][r] - 
          r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
              r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
            14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
           (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
               \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
        r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
          8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
           (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
          2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
              r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
            3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
            2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
            4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
             (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
              16*r*Derivative[1][\[Omega]1][r])))) - 
      40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][r]*
       Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
       CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
        2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
       (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
          8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
        r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*(2*L*\[CapitalOmega] + 
        2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
        L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][r] - 
        2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
        4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
         (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
             \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
          (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
        5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
        4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
        3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
        2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
         Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
         (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
          4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
      4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
        Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
      4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][H001[-1 + L]][r] + 
      E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
       (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
       (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
       Derivative[1][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
       (9*E^\[Nu][r]*H001[-1 + L][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
           (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r])*Derivative[1][h000[L]][r] + 
          E^\[Nu][r]*Derivative[1][H001[-1 + L]][r]))))/
    (E^\[Nu][r]*r^3*CC[r]^2*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])) + 
   (2*Derivative[1][CC][r]*(-4*E^\[Nu][r]*CC[r]^2*M[r]^3*H001[-1 + L][r] + 
      E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 
        5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 2*E^\[Nu][r]*r*CC[r]^2*
       M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
       H001[-1 + L][r] + E^\[Nu][r]*r^2*CC[r]^2*M[r]*
       (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
       H001[-1 + L][r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
       (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
          2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
             \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
            4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
        E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]) - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
       (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
        4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
          (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
            8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
        r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
          20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][
                r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
         (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
          2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
          2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
          6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][r] - 
          r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
              r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
            14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
           (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
               \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
        r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
          8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
           (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
          2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
              r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
            3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
            2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
            4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
             (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
              16*r*Derivative[1][\[Omega]1][r])))) - 
      40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][r]*
       Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
       CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
        2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
       (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
          8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
        r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*(2*L*\[CapitalOmega] + 
        2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
        L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][r] - 
        2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
        4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
         (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
             \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
          (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
        5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
        4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
        3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
        2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
         Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
         (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
          4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
      4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
        Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
      4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][H001[-1 + L]][r] + 
      E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
       (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
       (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
       Derivative[1][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
       (9*E^\[Nu][r]*H001[-1 + L][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
           (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r])*Derivative[1][h000[L]][r] + 
          E^\[Nu][r]*Derivative[1][H001[-1 + L]][r]))))/
    (E^\[Nu][r]*r^2*CC[r]^3*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])) + 
   (2*(1 - 2*Derivative[1][M][r])*(-4*E^\[Nu][r]*CC[r]^2*M[r]^3*
       H001[-1 + L][r] + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*
       (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 
      2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
        5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] + E^\[Nu][r]*r^2*CC[r]^2*
       M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
       H001[-1 + L][r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
       (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
          2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
             \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
            4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
        E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]) - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
       (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
        4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
          (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
            8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
        r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
          20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][
                r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
         (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
          2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
          2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
          6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][r] - 
          r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
              r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
            14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
           (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
               \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
        r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
          8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
           (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
          2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
              r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
            3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
            2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
            4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
             (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
              16*r*Derivative[1][\[Omega]1][r])))) - 
      40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][r]*
       Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
       CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
        2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
       (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
          8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
        r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*(2*L*\[CapitalOmega] + 
        2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
        L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][r] - 
        2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
        4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
         (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
             \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
          (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
        5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
        4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
        3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
        2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
         Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
         (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
          4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
      4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
        Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
      4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][H001[-1 + L]][r] + 
      E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
       (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
       (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
       Derivative[1][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
       (9*E^\[Nu][r]*H001[-1 + L][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
           (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r])*Derivative[1][h000[L]][r] + 
          E^\[Nu][r]*Derivative[1][H001[-1 + L]][r]))))/
    (E^\[Nu][r]*r^2*CC[r]^2*(r - 2*M[r])^3*(M[r] + r^3*\[Kappa]*P[r])) + 
   ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r])*(-4*E^\[Nu][r]*CC[r]^2*M[r]^3*
       H001[-1 + L][r] + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*
       (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 
      2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
        5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] + E^\[Nu][r]*r^2*CC[r]^2*
       M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
       H001[-1 + L][r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
       (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
          2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
             \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
            4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
        E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]) - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
       (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
        4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
          (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
            8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
        r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
          20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][
                r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
         (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
          2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
          2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
          6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][r] - 
          r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
              r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
            14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
           (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
               \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
        r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
          8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
           (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
          2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
              r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
            3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
            2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
            4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
             (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
              16*r*Derivative[1][\[Omega]1][r])))) - 
      40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][r]*
       Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
       CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
        2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
       (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
          8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
        r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*(2*L*\[CapitalOmega] + 
        2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
        L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][r] - 
        2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
        4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
         (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
             \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
          (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
        5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
        4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
        3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
        2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
         Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
         (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
          4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
      4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
        Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
      4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][H001[-1 + L]][r] + 
      E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
       (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
       (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
       Derivative[1][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
       (9*E^\[Nu][r]*H001[-1 + L][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
           (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r])*Derivative[1][h000[L]][r] + 
          E^\[Nu][r]*Derivative[1][H001[-1 + L]][r]))))/
    (E^\[Nu][r]*r^2*CC[r]^2*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])^2) + 
   (Derivative[1][\[Nu]][r]*(-4*E^\[Nu][r]*CC[r]^2*M[r]^3*H001[-1 + L][r] + 
      E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 
        5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 2*E^\[Nu][r]*r*CC[r]^2*
       M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
       H001[-1 + L][r] + E^\[Nu][r]*r^2*CC[r]^2*M[r]*
       (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
       H001[-1 + L][r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
       (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
          2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
             \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
            4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
        E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]) - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
       (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
        4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
          (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
            8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
        r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
          20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][
                r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
         (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
          2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
          2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
          6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][r] - 
          r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
              r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
            14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
           (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
               \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
        r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
          8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
           (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
          2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
              r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
            3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
            2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
            4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
             (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
              16*r*Derivative[1][\[Omega]1][r])))) - 
      40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][r]*
       Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
       CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
        2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
       (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
          8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
        r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*(2*L*\[CapitalOmega] + 
        2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
        L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][r] - 
        2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
        4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
         (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
             \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
          (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
        5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
        4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
        3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
        2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
         Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
         (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
          4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
      4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
        Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
      4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][H001[-1 + L]][r] + 
      E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
       (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
       (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
       Derivative[1][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
       (9*E^\[Nu][r]*H001[-1 + L][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
           (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r])*Derivative[1][h000[L]][r] + 
          E^\[Nu][r]*Derivative[1][H001[-1 + L]][r]))))/
    (E^\[Nu][r]*r^2*CC[r]^2*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])) - 
   (5*E^\[Nu][r]*r^4*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 
       5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 2*E^\[Nu][r]*CC[r]^2*
      M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
      H001[-1 + L][r] + 2*E^\[Nu][r]*r*CC[r]^2*M[r]*
      (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
       r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
      H001[-1 + L][r] - 2*r*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
      (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
         2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
            \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
           4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
       E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]) - 
     8*E^\[Nu][r]*CC[r]*M[r]^3*H001[-1 + L][r]*Derivative[1][CC][r] + 
     2*E^\[Nu][r]*r^5*\[Kappa]*CC[r]*P[r]*(L - L^2 + 
       5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*Derivative[1][CC][r] - 
     4*E^\[Nu][r]*r*CC[r]*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
       5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*Derivative[1][CC][r] + 
     2*E^\[Nu][r]*r^2*CC[r]*M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 
       5*r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
         10*r^2*\[Kappa]*\[Rho][r]))*H001[-1 + L][r]*Derivative[1][CC][r] - 
     12*E^\[Nu][r]*CC[r]^2*M[r]^2*H001[-1 + L][r]*Derivative[1][M][r] - 
     4*E^\[Nu][r]*r*CC[r]^2*M[r]*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
       5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*Derivative[1][M][r] + 
     E^\[Nu][r]*r^2*CC[r]^2*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 
       5*r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
         10*r^2*\[Kappa]*\[Rho][r]))*H001[-1 + L][r]*Derivative[1][M][r] + 
     E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*(L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*
      H001[-1 + L][r]*Derivative[1][P][r] - r^2*\[Kappa]*(P[r] + \[Rho][r])*
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
         2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
            \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
           4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
       E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r])*(3*r^2*\[Kappa]*P[r] + 
       Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) - 
     4*E^\[Nu][r]*CC[r]^2*M[r]^3*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
     E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 
       5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*Derivative[1][\[Nu]][r] - 
     2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
       5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
     E^\[Nu][r]*r^2*CC[r]^2*M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 
       5*r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
         10*r^2*\[Kappa]*\[Rho][r]))*H001[-1 + L][r]*
      Derivative[1][\[Nu]][r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
      (2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
         2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
            \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
           4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
       E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r])*(Derivative[1][P][r] + 
       Derivative[1][\[Rho]][r]) + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*
      H001[-1 + L][r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
        Derivative[1][\[Rho]][r]) - 2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*
      H001[-1 + L][r]*(30*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
       15*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
        Derivative[1][\[Rho]][r]) + E^\[Nu][r]*r^2*CC[r]^2*M[r]*
      H001[-1 + L][r]*(-120*r^3*\[Kappa]^2*P[r]^2 + 10*r*\[Kappa]*\[Rho][r] + 
       2*r*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]) - 
       60*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
       r^2*\[Kappa]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][P][r] + 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r] + 
       r^2*\[Kappa]*P[r]*(-20*r*\[Kappa]*\[Rho][r] - 10*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r])) - 4*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]*
      h000[L][r]*Derivative[1][CC][r]*
      (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
       4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
         (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
          \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
           8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
       r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
         20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*
          \[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
        (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
         2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
         2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
         6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][r] - 
         r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
           14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
          (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
       r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
         8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
          (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
         2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
           3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
           2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
           4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
             16*r*Derivative[1][\[Omega]1][r])))) - 
     40*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][r]*
      Derivative[1][h000[L]][r] - 80*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]*M[r]^4*
      Derivative[1][CC][r]*Derivative[1][\[Omega]1][r]*
      Derivative[1][h000[L]][r] - 160*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*
      M[r]^3*Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
      Derivative[1][h000[L]][r] + 12*Sqrt[(-1 + 4*L^2)^(-1)]*r^5*\[Kappa]*
      CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
       r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
      Derivative[1][h000[L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
      CC[r]*P[r]*Derivative[1][CC][r]*(-2*L*(1 + L)*\[CapitalOmega] + 
       2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
     2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*CC[r]^2*Derivative[1][P][r]*
      (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
       r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
      Derivative[1][h000[L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*M[r]^3*
      (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
         8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
       r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
     8*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]*M[r]^3*Derivative[1][CC][r]*
      (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
         8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
       r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
     12*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^2*Derivative[1][M][r]*
      (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
         8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
       r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
     6*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]*(2*L*\[CapitalOmega] + 
       2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
       L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][r] - 
       2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
       4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
        (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
            \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
       2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
         (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
     4*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]*M[r]*Derivative[1][CC][r]*
      (2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 
       2*L^2*\[Omega]1[r] - L*r*Derivative[1][\[Omega]1][r] - 
       L^2*r*Derivative[1][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
        Derivative[1][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
        (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
       2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
         2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         3*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
        (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
            \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
           4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))*
      Derivative[1][h000[L]][r] - 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*
      Derivative[1][M][r]*(2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 
       2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
       L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][r] - 
       2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
       4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
        (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
            \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
       2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
         (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
     8*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
       5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
       4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
       3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
       2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
        Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
        (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
       r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
         4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
     8*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]*M[r]^2*Derivative[1][CC][r]*
      (5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 
       5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
       3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
       2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
        Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
        (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
       r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
         4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
     8*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]*Derivative[1][M][r]*
      (5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 
       5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
       3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
       2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
        Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
        (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
       r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
         4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
     2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*
      (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
       4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
         (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
          \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
           8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
       r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
         20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*
          \[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
        (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
         2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
         2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
         6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][r] - 
         r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
           14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
          (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
       r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
         8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
          (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
         2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
           3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
           2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
           4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
             16*r*Derivative[1][\[Omega]1][r]))))*Derivative[1][h000[L]][r] - 
     36*r^8*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
       Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) - 
     8*r^9*\[Kappa]^3*CC[r]*P[r]^3*Derivative[1][CC][r]*
      (E^\[Nu][r]*H001[-1 + L][r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*
        (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
        Derivative[1][h000[L]][r]) - 12*r^9*\[Kappa]^3*CC[r]^2*P[r]^2*
      Derivative[1][P][r]*(E^\[Nu][r]*H001[-1 + L][r] + 
       Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
     6*E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
      Derivative[1][H001[-1 + L]][r] + 4*E^\[Nu][r]*r*CC[r]^2*M[r]^2*
      (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
      Derivative[1][H001[-1 + L]][r] + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*
      (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][H001[-1 + L]][r] - 
     2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
       5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][H001[-1 + L]][r] + 
     E^\[Nu][r]*r^2*CC[r]^2*M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 
       5*r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
         10*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[-1 + L]][r] - 
     3*E^\[Nu][r]*r^2*CC[r]^2*M[r]*(-2 + 2*r^4*\[Kappa]^2*P[r]^2 + 
       r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*
        (5 - 2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[-1 + L]][r] + 
     8*E^\[Nu][r]*r*CC[r]*M[r]^3*Derivative[1][CC][r]*
      Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^6*\[Kappa]*CC[r]*P[r]*
      (2 - r^2*\[Kappa]*\[Rho][r])*Derivative[1][CC][r]*
      Derivative[1][H001[-1 + L]][r] + 4*E^\[Nu][r]*r^2*CC[r]*M[r]^2*
      (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[1][CC][r]*
      Derivative[1][H001[-1 + L]][r] - 2*E^\[Nu][r]*r^3*CC[r]*M[r]*
      (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
       r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][CC][r]*
      Derivative[1][H001[-1 + L]][r] + 12*E^\[Nu][r]*r*CC[r]^2*M[r]^2*
      Derivative[1][M][r]*Derivative[1][H001[-1 + L]][r] + 
     4*E^\[Nu][r]*r^2*CC[r]^2*M[r]*(-3 + r^2*\[Kappa]*P[r] + 
       r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r]*
      Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*
      (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
       r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][M][r]*
      Derivative[1][H001[-1 + L]][r] + E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*
      (2 - r^2*\[Kappa]*\[Rho][r])*Derivative[1][P][r]*
      Derivative[1][H001[-1 + L]][r] + 4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*
      Derivative[1][\[Nu]][r]*Derivative[1][H001[-1 + L]][r] + 
     E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
      Derivative[1][\[Nu]][r]*Derivative[1][H001[-1 + L]][r] + 
     2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*(-3 + r^2*\[Kappa]*P[r] + 
       r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Nu]][r]*
      Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
      (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
       r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[1][\[Nu]][r]*Derivative[1][H001[-1 + L]][r] + 
     E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(-2*r*\[Kappa]*\[Rho][r] - 
       r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][H001[-1 + L]][
       r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*(2*r*\[Kappa]*P[r] + 
       2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][P][r] + 
       r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][H001[-1 + L]][
       r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*(8*r^3*\[Kappa]^2*P[r]^2 + 
       2*r*\[Kappa]*\[Rho][r] + 2*r*\[Kappa]*P[r]*
        (5 - 2*r^2*\[Kappa]*\[Rho][r]) + 4*r^4*\[Kappa]^2*P[r]*
        Derivative[1][P][r] + r^2*\[Kappa]*(5 - 2*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r] + 
       r^2*\[Kappa]*P[r]*(-4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]))*Derivative[1][H001[-1 + L]][r] - 
     r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*
      (-(E^\[Nu][r]*(r - 2*M[r])*H001[-1 + L][r]) - 
       E^\[Nu][r]*r*H001[-1 + L][r]*(1 - 2*Derivative[1][M][r]) - 
       E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*
        (-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
            \[Omega]1[r]) + 2*r*(L*(1 + L)*\[CapitalOmega] + 
           4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*
          Derivative[1][M][r] - 2*r*(L*(1 + L)*\[CapitalOmega] - 
           4*r^2*\[Kappa]*P[r]*\[Omega]1[r])*Derivative[1][M][r] + 
         4*M[r]^2*Derivative[1][\[Omega]1][r] - 
         2*r*M[r]*(-8*r*\[Kappa]*P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*
            \[Omega]1[r]*Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*
            Derivative[1][\[Omega]1][r]) + 
         r^2*(16*r^3*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*
            \[Omega]1[r]*Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r])) + 2*Sqrt[(-1 + 4*L^2)^(-1)]*
        (4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
           4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
         r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
            \[Omega]1[r]))*Derivative[1][h000[L]][r] - 
       E^\[Nu][r]*r*(r - 2*M[r])*Derivative[1][H001[-1 + L]][r]) + 
     7*r^6*\[Kappa]^2*CC[r]^2*P[r]^2*(9*E^\[Nu][r]*H001[-1 + L][r] + 
       r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
           (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][H001[-1 + L]][
           r])) + 2*r^7*\[Kappa]^2*CC[r]*P[r]^2*Derivative[1][CC][r]*
      (9*E^\[Nu][r]*H001[-1 + L][r] + 
       r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
           (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][H001[-1 + L]][
           r])) + 2*r^7*\[Kappa]^2*CC[r]^2*P[r]*Derivative[1][P][r]*
      (9*E^\[Nu][r]*H001[-1 + L][r] + 
       r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
           (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][H001[-1 + L]][
           r])) - 40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*
      Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r] + 
     2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*CC[r]^2*P[r]*
      Derivative[1][h000[L]][r]*(2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 
       (L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
       r*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
        Derivative[1][\[Omega]1][r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
        Derivative[2][\[Omega]1][r]) + 4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*
      M[r]^3*Derivative[1][h000[L]][r]*
      (\[Omega]1[r]*(-16*r*\[Kappa]*P[r] - 16*r*\[Kappa]*\[Rho][r] - 
         8*r^2*\[Kappa]*Derivative[1][P][r] - 8*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
         8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
       (11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][\[Omega]1][r] + r*(-12*r*\[Kappa]*P[r] + 
         8*r*\[Kappa]*\[Rho][r] - 6*r^2*\[Kappa]*Derivative[1][P][r] + 
         4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
         r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 
         4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) - 
     2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*Derivative[1][h000[L]][r]*
      (-3*L*Derivative[1][\[Omega]1][r] - 3*L^2*Derivative[1][\[Omega]1][r] - 
       6*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
       2*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] - 
       24*r^5*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]) - 12*r^6*\[Kappa]^3*P[r]^2*
        Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
           r]) + 8*r^3*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
         2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         3*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
        Derivative[1][P][r]*(2*L*(1 + L)*\[CapitalOmega] - 
         2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         3*r*Derivative[1][\[Omega]1][r]) + 4*r*\[Kappa]*P[r]*
        (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
            \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
           4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
       2*r^2*\[Kappa]*Derivative[1][P][r]*(-6*L*(1 + L)*\[CapitalOmega] + 
         (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]) - L*r*Derivative[2][\[Omega]1][r] - 
       L^2*r*Derivative[2][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
        Derivative[2][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
        (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
       2*r^4*\[Kappa]^2*P[r]^2*(-2*\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 
           4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
         3*Derivative[1][\[Omega]1][r] - 2*(4 + L + L^2 - 
           4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
         3*r*Derivative[2][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
        (\[Omega]1[r]*(-16*r*\[Kappa]*\[Rho][r] - 8*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + (6*L*(1 + L) - 8*r^2*\[Kappa]*
            \[Rho][r])*Derivative[1][\[Omega]1][r] + 
         (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
           4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
           r] + r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[2][\[Omega]1][r])) + 4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*
      CC[r]^2*M[r]^2*Derivative[1][h000[L]][r]*
      (8*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Omega]1[r]*
        Derivative[1][\[Rho]][r] - 3*Derivative[1][\[Omega]1][r] - 
       7*L*Derivative[1][\[Omega]1][r] - 7*L^2*Derivative[1][\[Omega]1][r] - 
       8*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
       4*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] + 
       8*r^3*\[Kappa]^2*P[r]^2*(-8*\[Omega]1[r] + 
         3*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
        Derivative[1][P][r]*(-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][
           r]) + 2*r*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
         4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
        (-8*L*(1 + L)*\[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 
           4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]) - 3*r*Derivative[2][\[Omega]1][r] - 
       2*L*r*Derivative[2][\[Omega]1][r] - 2*L^2*r*Derivative[2][\[Omega]1][
         r] - 4*r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] + 
       2*r^4*\[Kappa]^2*P[r]^2*(-5*Derivative[1][\[Omega]1][r] + 
         3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
        (4*\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + 4*(1 + 2*L + 2*L^2 - 
           4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
         (9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
           4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
           r] + r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[2][\[Omega]1][r])) - 2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*
      h000[L][r]*(-160*M[r]^3*Derivative[1][M][r]*Derivative[1][\[Omega]1][
         r] + 12*M[r]^2*Derivative[1][M][r]*(2*L*(1 + L)*\[CapitalOmega] + 
         (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
          \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
           8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
       5*r^4*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
         20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*
          \[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r])) + r^5*\[Kappa]*Derivative[1][P][r]*
        (2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
         20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*
          \[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r])) + 2*M[r]^2*(-2*L*\[CapitalOmega] - 
         4*L^2*\[CapitalOmega] - 2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 
         4*L^2*\[Omega]1[r] + 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
          \[Rho][r]^2*\[Omega]1[r] - 6*r*Derivative[1][\[Omega]1][r] - 
         L*r*Derivative[1][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
           12*r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
          (19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r]) - 
         r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] + 
           2*(-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r])) + 4*r*M[r]*Derivative[1][M][r]*(-2*L*\[CapitalOmega] - 
         4*L^2*\[CapitalOmega] - 2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 
         4*L^2*\[Omega]1[r] + 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
          \[Rho][r]^2*\[Omega]1[r] - 6*r*Derivative[1][\[Omega]1][r] - 
         L*r*Derivative[1][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
           12*r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
          (19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r]) - 
         r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] + 
           2*(-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r])) + 2*r*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
           \[Omega]1[r]) - 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
         r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
           2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
         4*r^6*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 
           6*r*Derivative[1][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
          (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 4*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
         r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 
           4*L^3*\[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 
           16*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           12*r*Derivative[1][\[Omega]1][r] + 4*L*r*Derivative[1][\[Omega]1][
             r] + 2*r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][\[Omega]1][
               r]))) + r^2*Derivative[1][M][r]*
        (2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
         8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
          (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
         2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
           3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
           2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
           4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
             16*r*Derivative[1][\[Omega]1][r]))) - 
       40*M[r]^4*Derivative[2][\[Omega]1][r] + 
       4*M[r]^3*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + 
           r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
         (11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r] + r*(-4*r*\[Kappa]*P[r] + 
           16*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 
           8*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
           r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
          Derivative[2][\[Omega]1][r]) + r^5*\[Kappa]*P[r]*
        (120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 32*r^3*\[Kappa]^2*
          \[Rho][r]^2*\[Omega]1[r] + 60*r^6*\[Kappa]^3*P[r]^2*\[Omega]1[r]*
          Derivative[1][P][r] - 16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
          Derivative[1][\[Rho]][r] - 2*L^2*(1 + L)*Derivative[1][\[Omega]1][
           r] + 20*r^6*\[Kappa]^3*P[r]^3*Derivative[1][\[Omega]1][r] - 
         8*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 
         16*r^3*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
         8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
          ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           3*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
           2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
         2*r*\[Kappa]*P[r]*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         r^2*\[Kappa]*Derivative[1][P][r]*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         4*r^4*\[Kappa]^2*P[r]^2*(\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 
             5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
           3*Derivative[1][\[Omega]1][r] + (-4 + 5*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] - 3*r*Derivative[2][\[Omega]1][r]) + 
         r^2*\[Kappa]*\[Rho][r]*(4*Derivative[1][\[Omega]1][r] - 
           2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 
           4*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (-2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) - 2*(L + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] - 2*(L + L^2 + 12*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r] - 
           2*r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r])*Derivative[1][\[Omega]1][r] - 
           2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r])) + 
       2*r*M[r]^2*(32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
         16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
         6*Derivative[1][\[Omega]1][r] + L*Derivative[1][\[Omega]1][r] + 
         4*L^2*Derivative[1][\[Omega]1][r] + 2*L^3*Derivative[1][\[Omega]1][
           r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] - 
         2*r*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r]) - 
         r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r]) + 
         8*r^3*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
           14*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r]*(19*\[Omega]1[r] + 
           14*r*Derivative[1][\[Omega]1][r]) - 2*r*\[Kappa]*P[r]*
          (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
         r^2*\[Kappa]*Derivative[1][P][r]*(L*(1 + L)*\[CapitalOmega] + 
           2*(-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r]) - 6*r*Derivative[2][\[Omega]1][r] - 
         L*r*Derivative[2][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
          (12*Derivative[1][\[Omega]1][r] - 2*(2 + L + L^2)*
            Derivative[1][\[Omega]1][r] + 12*r*Derivative[2][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(33*Derivative[1][\[Omega]1][r] + 
           14*r*Derivative[2][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
          (2*\[Omega]1[r]*(-46*r*\[Kappa]*\[Rho][r] - 23*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + 2*(-2 + L + L^2 - 
             23*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
           2*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r] - 2*r*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
           2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
             r])) + r^2*M[r]*(-32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
         16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
         2*L^2*(1 + L)*Derivative[1][\[Omega]1][r] - 8*r^4*\[Kappa]^2*
          \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*\[Rho][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
           4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
           2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
         24*r^5*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 
           6*r*Derivative[1][\[Omega]1][r]) + 12*r^6*\[Kappa]^3*P[r]^2*
          Derivative[1][P][r]*(23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][
             r]) - 8*r^3*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
           2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
           2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r]) - 4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
          (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 4*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
         2*r*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 
           4*L^3*\[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 
           16*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           12*r*Derivative[1][\[Omega]1][r] + 4*L*r*Derivative[1][\[Omega]1][
             r] + 2*r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][\[Omega]1][
               r])) - r^2*\[Kappa]*Derivative[1][P][r]*
          (-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 
           4*L^3*\[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 
           16*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           12*r*Derivative[1][\[Omega]1][r] + 4*L*r*Derivative[1][\[Omega]1][
             r] + 2*r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][\[Omega]1][
               r])) + r^2*\[Kappa]*\[Rho][r]*(4*Derivative[1][\[Omega]1][r] - 
           2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 
           4*r*Derivative[2][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
          (29*Derivative[1][\[Omega]1][r] + 6*r*Derivative[2][\[Omega]1][
             r]) - 2*r^4*\[Kappa]^2*P[r]^2*(-2*\[Omega]1[r]*
            (54*r*\[Kappa]*\[Rho][r] + 27*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) - 2*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] - 2*(-2 + L + L^2 + 
             27*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
           2*r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r])*Derivative[1][\[Omega]1][r] - 
           2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
             r]) - r^2*\[Kappa]*P[r]*(-64*r^3*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r] - 32*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
            Derivative[1][\[Rho]][r] + 12*Derivative[1][\[Omega]1][r] + 
           4*L*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*(1 + 2*L)*
            Derivative[1][\[Omega]1][r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
            Derivative[1][\[Omega]1][r] + 4*r*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
             16*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][\[Omega]1][
               r]) + 12*r*Derivative[2][\[Omega]1][r] + 
           4*L*r*Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
            (16*Derivative[1][\[Omega]1][r] - 2*(-4 + L + L^2)*
              Derivative[1][\[Omega]1][r] + 16*r*Derivative[2][\[Omega]1][
               r])))) - 40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*
      Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
     2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*CC[r]^2*P[r]*
      (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
       r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
      Derivative[2][h000[L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
      (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
         8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
       r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r] - 
     2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*(2*L*\[CapitalOmega] + 
       2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
       L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][r] - 
       2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
       4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
        (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
            \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
       2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
         (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]))*Derivative[2][h000[L]][r] + 
     4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
       5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
       4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
       3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
       2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
        Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
        (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
       r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
         4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]))*Derivative[2][h000[L]][r] - 
     4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r]*
        Derivative[1][\[Nu]][r] + Sqrt[(-1 + 4*L^2)^(-1)]*
        (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
        Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][H001[-1 + L]][
         r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*Derivative[1][h000[L]][r]*
        (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
       Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r]) + 
     4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[2][H001[-1 + L]][r] + 
     E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
      Derivative[2][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
      (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
      Derivative[2][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
      (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
       r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[2][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
      (9*E^\[Nu][r]*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
         (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
        Derivative[1][h000[L]][r] + 10*E^\[Nu][r]*Derivative[1][H001[-1 + L]][
         r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
          (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
               Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
           r] + E^\[Nu][r]*Derivative[1][\[Nu]][r]*
          Derivative[1][H001[-1 + L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*
          (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r])*Derivative[2][h000[L]][r] + 
         E^\[Nu][r]*Derivative[2][H001[-1 + L]][r])))/
    (E^\[Nu][r]*r^2*CC[r]^2*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])), 
 Derivative[3][H001[1 + L]][r] -> 
  (-2*(-(r^2*\[Kappa]*(P[r] + \[Rho][r])*
        (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
          (r - 2*M[r])*H001[1 + L][r])) + 
      CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
          r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
             P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
            5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r] + 
        2*h000[L][r]*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
          4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + 
            (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
              8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
          2*r*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
            2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
            L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
             (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
              12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
             (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
            r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
              2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - 
              \[Omega]1[r]) - 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
            8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
             \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[
                r] - 4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*
             P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
             (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
        r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
            2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
            r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 
              2*L*(1 + L)*\[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                 \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                 \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + 
              L^2*r*Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
               Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*(
                -4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
           Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][H001[1 + L]][r]))))/
    (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3*CC[r]^2*(r - 2*M[r])^2) - 
   (2*Derivative[1][CC][r]*(-(r^2*\[Kappa]*(P[r] + \[Rho][r])*
        (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
          (r - 2*M[r])*H001[1 + L][r])) + 
      CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
          r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
             P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
            5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r] + 
        2*h000[L][r]*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
          4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + 
            (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
              8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
          2*r*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
            2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
            L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
             (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
              12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
             (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
            r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
              2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - 
              \[Omega]1[r]) - 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
            8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
             \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[
                r] - 4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*
             P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
             (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
        r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
            2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
            r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 
              2*L*(1 + L)*\[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                 \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                 \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + 
              L^2*r*Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
               Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*(
                -4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
           Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][H001[1 + L]][r]))))/
    (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*CC[r]^3*(r - 2*M[r])^2) - 
   (2*(1 - 2*Derivative[1][M][r])*
     (-(r^2*\[Kappa]*(P[r] + \[Rho][r])*
        (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
          (r - 2*M[r])*H001[1 + L][r])) + 
      CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
          r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
             P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
            5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r] + 
        2*h000[L][r]*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
          4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + 
            (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
              8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
          2*r*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
            2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
            L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
             (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
              12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
             (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
            r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
              2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - 
              \[Omega]1[r]) - 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
            8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
             \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[
                r] - 4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*
             P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
             (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
        r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
            2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
            r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 
              2*L*(1 + L)*\[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                 \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                 \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + 
              L^2*r*Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
               Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*(
                -4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
           Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][H001[1 + L]][r]))))/
    (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*CC[r]^2*(r - 2*M[r])^3) - 
   (Derivative[1][\[Nu]][r]*(-(r^2*\[Kappa]*(P[r] + \[Rho][r])*
        (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
          (r - 2*M[r])*H001[1 + L][r])) + 
      CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
          r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
             P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
            5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r] + 
        2*h000[L][r]*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
          4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + 
            (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
              8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
          2*r*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
            2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
            L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
             (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
              12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
             (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
            r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
              2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - 
              \[Omega]1[r]) - 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
            8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
             \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[
                r] - 4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*
             P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
             (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
        r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
            2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
            r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 
              2*L*(1 + L)*\[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                 \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                 \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + 
              L^2*r*Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
               Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*(
                -4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
           Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][H001[1 + L]][r]))))/
    (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*CC[r]^2*(r - 2*M[r])^2) + 
   (-2*r*\[Kappa]*(P[r] + \[Rho][r])*
      (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
           4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
         r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
            \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
        (r - 2*M[r])*H001[1 + L][r]) - r^2*\[Kappa]*
      (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
           4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
         r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
            \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
        (r - 2*M[r])*H001[1 + L][r])*(Derivative[1][P][r] + 
       Derivative[1][\[Rho]][r]) - r^2*\[Kappa]*(P[r] + \[Rho][r])*
      (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(r - 2*M[r])*H001[1 + L][r] + 
       E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*H001[1 + L][r]*
        (1 - 2*Derivative[1][M][r]) + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
        (r - 2*M[r])*H001[1 + L][r]*Derivative[1][\[Nu]][r] + 
       2*h000[L][r]*(-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
            \[Omega]1[r]) + 2*r*(L*(1 + L)*\[CapitalOmega] + 
           4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*
          Derivative[1][M][r] - 2*r*(L*(1 + L)*\[CapitalOmega] - 
           4*r^2*\[Kappa]*P[r]*\[Omega]1[r])*Derivative[1][M][r] + 
         4*M[r]^2*Derivative[1][\[Omega]1][r] - 
         2*r*M[r]*(-8*r*\[Kappa]*P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*
            \[Omega]1[r]*Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*
            Derivative[1][\[Omega]1][r]) + 
         r^2*(16*r^3*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*
            \[Omega]1[r]*Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r])) + 2*(4*M[r]^2*\[Omega]1[r] - 
         2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
            \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
           4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*Derivative[1][h000[L]][r] + 
       E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*
        Derivative[1][H001[1 + L]][r]) + 2*CC[r]*Derivative[1][CC][r]*
      (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
         r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
           5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(-2 - 3*L - L^2 + 
           13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r] + 
       2*h000[L][r]*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
         4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
         2*r*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
           2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
           L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
             12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
            (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
             2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
           20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 
             4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
       r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
           2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 4*r^2*
                \[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + r*(-2*L*\[CapitalOmega] - 
             2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
             L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r])))*Derivative[1][h000[L]][r] - 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
           r^3*\[Kappa]*\[Rho][r])*Derivative[1][H001[1 + L]][r])) + 
     CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
         r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
           5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(-2 - 3*L - L^2 + 
           13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r]*
        Derivative[1][\[Nu]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        H001[1 + L][r]*(2*r*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
         2*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
            \[Rho][r]) + 8*M[r]*Derivative[1][M][r] + 
         2*r*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
            \[Rho][r])*Derivative[1][M][r] + r^2*(-18*r*\[Kappa]*P[r] + 
           16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
           9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
         2*r*M[r]*(26*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
           13*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r])) + 
       2*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
         4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
         2*r*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
           2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
           L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
             12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
            (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
             2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
           20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 
             4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])))*
        Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
        (4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
           5*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[1 + L]][r] + 
       (r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
           2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 4*r^2*
                \[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + r*(-2*L*\[CapitalOmega] - 
             2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
             L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r])))*Derivative[1][h000[L]][r] - 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
           r^3*\[Kappa]*\[Rho][r])*Derivative[1][H001[1 + L]][r]) + 
       r*(1 - 2*Derivative[1][M][r])*
        (2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
           2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 4*r^2*
                \[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + r*(-2*L*\[CapitalOmega] - 
             2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
             L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r])))*Derivative[1][h000[L]][r] - 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
           r^3*\[Kappa]*\[Rho][r])*Derivative[1][H001[1 + L]][r]) + 
       2*h000[L][r]*(120*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][
           r] - 8*M[r]*Derivative[1][M][r]*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
         2*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
           2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
           L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
             12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
            (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
             2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r])) - 2*r*Derivative[1][M][r]*(2*L^2*\[CapitalOmega] + 
           2*L^3*\[CapitalOmega] - 2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
           5*r*Derivative[1][\[Omega]1][r] + L*r*Derivative[1][\[Omega]1][
             r] + r^2*\[Kappa]*\[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
             2*(2 + L + L^2)*\[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][
               r]) + 12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 4*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
         2*r*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
           20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 
             4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
         40*M[r]^3*Derivative[2][\[Omega]1][r] - 
         4*M[r]^2*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + 
             r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][
                \[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(16*r*\[Kappa]*P[r] + 
             16*r*\[Kappa]*\[Rho][r] + 8*r^2*\[Kappa]*Derivative[1][P][r] + 
             8*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
            Derivative[1][\[Omega]1][r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) - 
         2*r*M[r]*(32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][
             r] - 5*Derivative[1][\[Omega]1][r] + L*Derivative[1][\[Omega]1][
             r] - 2*L^2*Derivative[1][\[Omega]1][r] - 
           2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*
            Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*\[Rho][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
             12*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
             2*(2 + L + L^2)*\[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][
               r]) + 48*r^3*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) + 24*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*(3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
               r]) + 2*r*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
             2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) + r^2*\[Kappa]*Derivative[1][P][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 4*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
           5*r*Derivative[2][\[Omega]1][r] + L*r*Derivative[2][\[Omega]1][
             r] + r^2*\[Kappa]*\[Rho][r]*(-12*Derivative[1][\[Omega]1][r] + 
             2*(2 + L + L^2)*Derivative[1][\[Omega]1][r] - 
             12*r*Derivative[2][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
            (4*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(2*\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             2*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r] + 2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + 2*r*(8*r*\[Kappa]*\[Rho][r] + 4*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                \[Omega]1][r] + 2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[2][\[Omega]1][r])) + 
         r^2*(-120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 32*r^3*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] - 60*r^6*\[Kappa]^3*P[r]^2*\[Omega]1[r]*
            Derivative[1][P][r] + 16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
            Derivative[1][\[Rho]][r] - 2*L*(1 + L)^2*Derivative[1][\[Omega]1][
             r] - 20*r^6*\[Kappa]^3*P[r]^3*Derivative[1][\[Omega]1][r] + 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 
           2*r*\[Kappa]*\[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
             2*L*(1 + L)*\[Omega]1[r] - 4*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*Derivative[1][\[Rho]][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 
             4*r*Derivative[1][\[Omega]1][r]) - 16*r^3*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) - 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
           2*r*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
             2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) + r^2*\[Kappa]*Derivative[1][P][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*\[Rho][r]*(-4*Derivative[1][\[Omega]1][r] + 
             2*L*(1 + L)*Derivative[1][\[Omega]1][r] - 
             4*r*Derivative[2][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
            (\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
             (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
             3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r] - 
             2*(1 + L - 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
             2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
               r]))) + r*(r - 2*M[r])*(-(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r]) - 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(2 + 3*r^2*\[Kappa]*P[r] - 
           3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
            Derivative[1][\[Rho]][r])*Derivative[1][H001[1 + L]][r] + 
         2*Derivative[1][h000[L]][r]*(-2*L*\[CapitalOmega] - 
           2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
           2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
           L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
             r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 
           20*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
           2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 2*Derivative[1][M][r]*
            (-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 4*r^2*\[Kappa]*
                P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + 10*M[r]^2*
            Derivative[2][\[Omega]1][r] - 2*M[r]*
            (\[Omega]1[r]*(-8*r*\[Kappa]*P[r] - 8*r*\[Kappa]*\[Rho][r] - 4*
                r^2*\[Kappa]*Derivative[1][P][r] - 4*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (3*L*(1 + L) - 4*r^2*\[Kappa]*
                P[r] - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r] + (3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r] + 
             r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r])*Derivative[1][\[Omega]1][r] + r*(3 + L + L^2 + 2*r^2*
                \[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                \[Omega]1][r]) + r*(4*r*\[Kappa]*P[r]*(L*(1 + L)*
                \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r]) + 2*r^2*\[Kappa]*(L*(1 + L)*\[CapitalOmega] - 
               (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
              Derivative[1][P][r] + L*Derivative[1][\[Omega]1][r] + 
             L^2*Derivative[1][\[Omega]1][r] + 2*L*(1 + L)*Derivative[1][
                \[Omega]1][r] + 6*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                \[Omega]1][r] + 2*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*
              Derivative[1][\[Omega]1][r] - 8*r^3*\[Kappa]^2*P[r]^2*
              (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
             4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(-4*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
              (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                   Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             L*r*Derivative[2][\[Omega]1][r] + L^2*r*Derivative[2][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-3*Derivative[1][\[Omega]1][r] + r*
                Derivative[2][\[Omega]1][r]))) + 
         2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
           2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 4*r^2*
                \[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + r*(-2*L*\[CapitalOmega] - 
             2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
             L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r])))*Derivative[2][h000[L]][r] - 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
           r^3*\[Kappa]*\[Rho][r])*Derivative[2][H001[1 + L]][r])))/
    (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*CC[r]^2*(r - 2*M[r])^2), 
 Derivative[3][h10[L]][r] -> Derivative[3][h100[L]][r] + 
   \[Epsilon]a*Derivative[3][h101[L]][r] + 
   \[Epsilon]a^2*Derivative[3][h102[L]][r], Derivative[3][H10[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[3][H101[-1 + L]][r], Derivative[3][H10[1 + L]][r] -> 
  \[Epsilon]a*Derivative[3][H101[1 + L]][r], Derivative[3][h100[L]][r] -> 0, 
 Derivative[3][h101[L]][r] -> 
  ((3*I)*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r])*((m*(2*h000[L][r]*(-(L*(1 + L)*\[CapitalOmega]) + 
           L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
         L*(1 + L)*r*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
           r]))/(-2 + L + L^2) + 
      (m*r*(L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
           r] - L*(1 + L)*r*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r] + 2*(-(L*(1 + L)*\[CapitalOmega]) + 
           L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
          Derivative[1][h000[L]][r] + 2*h000[L][r]*
          (Derivative[1][\[Omega]1][r] + L*(1 + L)*Derivative[1][\[Omega]1][
             r] + r*Derivative[2][\[Omega]1][r]) + L*(1 + L)*r*
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][h000[L]][r]))/
       (-2 + L + L^2)))/(L*(1 + L)) + 
   (I*m*r*(2*h000[L][r]*(-(L*(1 + L)*\[CapitalOmega]) + 
        L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      L*(1 + L)*r*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][r])*
     (-(Derivative[1][\[Nu]][r]^3/E^\[Nu][r]) + 
      (3*Derivative[1][\[Nu]][r]*Derivative[2][\[Nu]][r])/E^\[Nu][r] - 
      Derivative[3][\[Nu]][r]/E^\[Nu][r]))/(L*(1 + L)*(-2 + L + L^2)) - 
   ((3*I)*m*Derivative[1][\[Nu]][r]*
     (2*(L*(1 + L)*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h000[L]][
          r] - L*(1 + L)*r*Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][
          r] + 2*(-(L*(1 + L)*\[CapitalOmega]) + L*(1 + L)*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
        2*h000[L][r]*(Derivative[1][\[Omega]1][r] + 
          L*(1 + L)*Derivative[1][\[Omega]1][r] + 
          r*Derivative[2][\[Omega]1][r]) + L*(1 + L)*r*(\[CapitalOmega] - 
          \[Omega]1[r])*Derivative[2][h000[L]][r]) + 
      r*(4*Derivative[1][h000[L]][r]*(Derivative[1][\[Omega]1][r] + 
          L*(1 + L)*Derivative[1][\[Omega]1][r] + 
          r*Derivative[2][\[Omega]1][r]) + 2*(-(L*(1 + L)*\[CapitalOmega]) + 
          L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
         Derivative[2][h000[L]][r] + 2*L*(1 + L)*
         (-(Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r]) + 
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][h000[L]][r]) + 
        2*h000[L][r]*(2*Derivative[2][\[Omega]1][r] + 
          L*(1 + L)*Derivative[2][\[Omega]1][r] + 
          r*Derivative[3][\[Omega]1][r]) + L*(1 + L)*r*
         (-(Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r]) - 
          2*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[3][h000[L]][r]))))/
    (E^\[Nu][r]*L*(1 + L)*(-2 + L + L^2)) + 
   (I*m*(3*(4*Derivative[1][h000[L]][r]*(Derivative[1][\[Omega]1][r] + 
          L*(1 + L)*Derivative[1][\[Omega]1][r] + 
          r*Derivative[2][\[Omega]1][r]) + 2*(-(L*(1 + L)*\[CapitalOmega]) + 
          L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
         Derivative[2][h000[L]][r] + 2*L*(1 + L)*
         (-(Derivative[1][\[Omega]1][r]*Derivative[1][h000[L]][r]) + 
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][h000[L]][r]) + 
        2*h000[L][r]*(2*Derivative[2][\[Omega]1][r] + 
          L*(1 + L)*Derivative[2][\[Omega]1][r] + 
          r*Derivative[3][\[Omega]1][r]) + L*(1 + L)*r*
         (-(Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r]) - 
          2*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[3][h000[L]][r])) + 
      r*(6*(Derivative[1][\[Omega]1][r] + L*(1 + L)*Derivative[1][\[Omega]1][
            r] + r*Derivative[2][\[Omega]1][r])*Derivative[2][h000[L]][r] + 
        6*Derivative[1][h000[L]][r]*(2*Derivative[2][\[Omega]1][r] + 
          L*(1 + L)*Derivative[2][\[Omega]1][r] + 
          r*Derivative[3][\[Omega]1][r]) + 2*(-(L*(1 + L)*\[CapitalOmega]) + 
          L*(1 + L)*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
         Derivative[3][h000[L]][r] + 3*L*(1 + L)*
         (-(Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][r]) - 
          2*Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[3][h000[L]][r]) + 
        2*h000[L][r]*(3*Derivative[3][\[Omega]1][r] + 
          L*(1 + L)*Derivative[3][\[Omega]1][r] + 
          r*Derivative[4][\[Omega]1][r]) + L*(1 + L)*r*
         (-3*Derivative[2][\[Omega]1][r]*Derivative[2][h000[L]][r] - 
          Derivative[1][h000[L]][r]*Derivative[3][\[Omega]1][r] - 
          3*Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r] + 
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[4][h000[L]][r]))))/
    (E^\[Nu][r]*L*(1 + L)*(-2 + L + L^2)), Derivative[3][H20[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[3][H201[-1 + L]][r], Derivative[3][H20[1 + L]][r] -> 
  \[Epsilon]a*Derivative[3][H201[1 + L]][r], Derivative[3][K0[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[3][K01[-1 + L]][r], Derivative[3][K0[1 + L]][r] -> 
  \[Epsilon]a*Derivative[3][K01[1 + L]][r], Derivative[3][U00[L]][r] -> 0, 
 Derivative[3][U01[L]][r] -> 0, Derivative[3][\[Delta]p0[-1 + L]][r] -> 
  \[Epsilon]a*Derivative[3][\[Delta]p01[-1 + L]][r], 
 Derivative[3][\[Delta]p0[1 + L]][r] -> 
  \[Epsilon]a*Derivative[3][\[Delta]p01[1 + L]][r], 
 Derivative[4][\[Omega]1][r] -> 
  (-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
    (2/(r^3*(r - 2*M[r])) + (2*(1 - 2*Derivative[1][M][r]))/
      (r^2*(r - 2*M[r])^2) + ((2*(1 - 2*Derivative[1][M][r])^2)/
        (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r) + 
   2*(-(1/(r^2*(r - 2*M[r]))) - (1 - 2*Derivative[1][M][r])/
      (r*(r - 2*M[r])^2))*(-4*(1 - 2*Derivative[1][M][r])*
      Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*r*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) - 4*(r - 2*M[r])*
      Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
       r*Derivative[2][\[Omega]1][r])) + 
   (2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     8*Derivative[1][\[Omega]1][r]*Derivative[2][M][r] - 
     8*(1 - 2*Derivative[1][M][r])*Derivative[2][\[Omega]1][r] + 
     4*r*\[Kappa]*(Derivative[1][P][r]*(4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]) + 
       P[r]*(5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
           r])) + 4*r*\[Kappa]*(Derivative[1][\[Rho]][r]*
        (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
       \[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
         r*Derivative[2][\[Omega]1][r])) - 4*(r - 2*M[r])*
      Derivative[3][\[Omega]1][r] + r^2*\[Kappa]*
      ((4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*Derivative[2][P][r] + 
       2*Derivative[1][P][r]*(5*Derivative[1][\[Omega]1][r] + 
         r*Derivative[2][\[Omega]1][r]) + 
       P[r]*(6*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
           r])) + r^2*\[Kappa]*
      ((4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
        Derivative[2][\[Rho]][r] + 2*Derivative[1][\[Rho]][r]*
        (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
       \[Rho][r]*(6*Derivative[2][\[Omega]1][r] + 
         r*Derivative[3][\[Omega]1][r])))/(r*(r - 2*M[r])), 
 Derivative[4][h000[L]][r] -> 
  ((-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      h000[L][r] + r^3*(4*E^\[Nu][r]*U00[L][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r]))*
    (6/(r^4*(r - 2*M[r])) + (4*(1 - 2*Derivative[1][M][r]))/
      (r^3*(r - 2*M[r])^2) + ((2*(1 - 2*Derivative[1][M][r])^2)/
        (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r^2) + 
   2*(-2/(r^3*(r - 2*M[r])) - (1 - 2*Derivative[1][M][r])/
      (r^2*(r - 2*M[r])^2))*(h000[L][r]*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 
       2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
       r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r])) + 
     (-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[1][h000[L]][r] + 3*r^2*(4*E^\[Nu][r]*U00[L][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r]) + 
     r^3*(4*E^\[Nu][r]*U00[L][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[L]][r] + 4*E^\[Nu][r]*Derivative[1][U00[L]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[L]][r])) + 
   (2*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] - 
       4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 
         4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
         2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[1][h000[L]][
       r] + 6*r*(4*E^\[Nu][r]*U00[L][r] + r*\[Kappa]*(P[r] + \[Rho][r])*
        Derivative[1][h000[L]][r]) + h000[L][r]*
      (2*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) - 4*Derivative[2][M][r] + 
       r*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*
          Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
         2*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*\[Kappa]*
          Derivative[2][\[Rho]][r])) + 
     (-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[2][h000[L]][r] + 
     6*r^2*(4*E^\[Nu][r]*U00[L][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[L]][r] + 4*E^\[Nu][r]*Derivative[1][U00[L]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[L]][r]) + 
     r^3*(8*E^\[Nu][r]*Derivative[1][\[Nu]][r]*Derivative[1][U00[L]][r] + 
       4*U00[L][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 
       2*\[Kappa]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[1][h000[L]][r] + (P[r] + \[Rho][r])*
          Derivative[2][h000[L]][r]) + 4*E^\[Nu][r]*Derivative[2][U00[L]][
         r] + r*\[Kappa]*(Derivative[1][h000[L]][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + 2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r])*Derivative[2][h000[L]][r] + 
         (P[r] + \[Rho][r])*Derivative[3][h000[L]][r])))/(r^2*(r - 2*M[r])), 
 Derivative[4][H001[-1 + L]][r] -> 
  ((-4*E^\[Nu][r]*CC[r]^2*M[r]^3*H001[-1 + L][r] + E^\[Nu][r]*r^5*\[Kappa]*
       CC[r]^2*P[r]*(L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 
      2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
        5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] + E^\[Nu][r]*r^2*CC[r]^2*
       M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
       H001[-1 + L][r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
       (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
          2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
             \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
            4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
        E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]) - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
       (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
        4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
          (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
            8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
        r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
          20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][
                r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
         (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
          2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
          2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
          6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][r] - 
          r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
              r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
            14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
           (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
               \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
        r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
          8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
           (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
          2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
            2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
              r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
            3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
            2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
            4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
             (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
              16*r*Derivative[1][\[Omega]1][r])))) - 
      40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][r]*
       Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
       CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
        2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
       (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
          8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
        r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] - 
      2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*(2*L*\[CapitalOmega] + 
        2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
        L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][r] - 
        2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
        4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
         (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
             \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
          (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
      4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
        5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
        4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
        3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][r] - 
        2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
         Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
         (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
        r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
          4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
      4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
        Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
      4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][H001[-1 + L]][r] + 
      E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
       (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
       Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
       (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
        r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
       Derivative[1][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
       (9*E^\[Nu][r]*H001[-1 + L][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
           (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r])*Derivative[1][h000[L]][r] + 
          E^\[Nu][r]*Derivative[1][H001[-1 + L]][r])))*
     ((2*(-2/(r^3*CC[r]^2) - (2*Derivative[1][CC][r])/(r^2*CC[r]^3))*
        Derivative[1][\[Nu]][r])/E^\[Nu][r] - 
      (6/(r^4*CC[r]^2) + (8*Derivative[1][CC][r])/(r^3*CC[r]^3) + 
        ((6*Derivative[1][CC][r]^2)/CC[r]^4 - (2*Derivative[2][CC][r])/
           CC[r]^3)/r^2)/E^\[Nu][r] + 
      (-(Derivative[1][\[Nu]][r]^2/E^\[Nu][r]) + Derivative[2][\[Nu]][r]/
         E^\[Nu][r])/(r^2*CC[r]^2)))/((r - 2*M[r])^2*
     (M[r] + r^3*\[Kappa]*P[r])) + 2*(2/(E^\[Nu][r]*r^3*CC[r]^2) + 
     (2*Derivative[1][CC][r])/(E^\[Nu][r]*r^2*CC[r]^3) + 
     Derivative[1][\[Nu]][r]/(E^\[Nu][r]*r^2*CC[r]^2))*
    ((-2*(1 - 2*Derivative[1][M][r])*(-4*E^\[Nu][r]*CC[r]^2*M[r]^3*
         H001[-1 + L][r] + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*
         (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 
        2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
          5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] + E^\[Nu][r]*r^2*CC[r]^2*
         M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*
           \[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
            10*r^2*\[Kappa]*\[Rho][r]))*H001[-1 + L][r] - 
        r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*
         (2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
            2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
               \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
              4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
          E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]) - 
        2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
         (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
          4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
            (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
              8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
          r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
            20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
             ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
             (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
              4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
             (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
               Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
           (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
            2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
            2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
            6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
              r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
              2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
                r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
              14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
             (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
          r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
            8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
             \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[
                r] + 4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*
             P[r]^3*(23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
            2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
              2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
              3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
              2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
               \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
              4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*(
                5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
                16*r*Derivative[1][\[Omega]1][r])))) - 
        40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][
          r]*Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*
         \[Kappa]*CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
          2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
        4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
         (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
            8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
             \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
          r] - 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*
         (2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 
          2*L^2*\[Omega]1[r] - L*r*Derivative[1][\[Omega]1][r] - 
          L^2*r*Derivative[1][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
           Derivative[1][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
           (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
          2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
            2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            3*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
           (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
              4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))*
         Derivative[1][h000[L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*
         M[r]^2*(5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 
          5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*
           \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r] - 
          2*L*r*Derivative[1][\[Omega]1][r] - 2*L^2*r*
           Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
           Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
           (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
          r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
            4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
        4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
          Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
        4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][H001[-1 + L]][r] + 
        E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
         (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
         (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
          r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
         Derivative[1][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
         (9*E^\[Nu][r]*H001[-1 + L][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
             (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r])*Derivative[1][h000[L]][r] + 
            E^\[Nu][r]*Derivative[1][H001[-1 + L]][r]))))/
      ((r - 2*M[r])^3*(M[r] + r^3*\[Kappa]*P[r])) - 
     ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
         Derivative[1][P][r])*(-4*E^\[Nu][r]*CC[r]^2*M[r]^3*H001[-1 + L][r] + 
        E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 5*r^2*\[Kappa]*
           \[Rho][r])*H001[-1 + L][r] - 2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*
         (L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
         H001[-1 + L][r] + E^\[Nu][r]*r^2*CC[r]^2*M[r]*
         (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
          r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
         H001[-1 + L][r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
         (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*
           (4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
              4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
            r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
               \[Omega]1[r]))*h000[L][r] - E^\[Nu][r]*r*(r - 2*M[r])*
           H001[-1 + L][r]) - 2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
         (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
          4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
            (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
              8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
          r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
            20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
             ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
             (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
              4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
             (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
               Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
           (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
            2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
            2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
            6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
              r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
              2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
                r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
              14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
             (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
          r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
            8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
             \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[
                r] + 4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*
             P[r]^3*(23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
            2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
              2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
              3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
              2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
               \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
              4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*(
                5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
                16*r*Derivative[1][\[Omega]1][r])))) - 
        40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][
          r]*Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*
         \[Kappa]*CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
          2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
        4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
         (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
            8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
             \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
          r] - 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*
         (2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 
          2*L^2*\[Omega]1[r] - L*r*Derivative[1][\[Omega]1][r] - 
          L^2*r*Derivative[1][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
           Derivative[1][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
           (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
          2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
            2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            3*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
           (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
              4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))*
         Derivative[1][h000[L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*
         M[r]^2*(5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 
          5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*
           \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r] - 
          2*L*r*Derivative[1][\[Omega]1][r] - 2*L^2*r*
           Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
           Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
           (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
          r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
            4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
        4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
          Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
        4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][H001[-1 + L]][r] + 
        E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
         (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
         Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
         (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
          r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
         Derivative[1][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
         (9*E^\[Nu][r]*H001[-1 + L][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
             (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r])*Derivative[1][h000[L]][r] + 
            E^\[Nu][r]*Derivative[1][H001[-1 + L]][r]))))/
      ((r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])^2) + 
     (5*E^\[Nu][r]*r^4*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 
         5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 2*E^\[Nu][r]*CC[r]^2*
        M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
        H001[-1 + L][r] + 2*E^\[Nu][r]*r*CC[r]^2*M[r]*
        (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
        H001[-1 + L][r] - 2*r*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
        (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*
          (4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] - E^\[Nu][r]*r*(r - 2*M[r])*
          H001[-1 + L][r]) - 8*E^\[Nu][r]*CC[r]*M[r]^3*H001[-1 + L][r]*
        Derivative[1][CC][r] + 2*E^\[Nu][r]*r^5*\[Kappa]*CC[r]*P[r]*
        (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*
        Derivative[1][CC][r] - 4*E^\[Nu][r]*r*CC[r]*M[r]^2*
        (L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
        H001[-1 + L][r]*Derivative[1][CC][r] + 2*E^\[Nu][r]*r^2*CC[r]*M[r]*
        (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
        H001[-1 + L][r]*Derivative[1][CC][r] - 12*E^\[Nu][r]*CC[r]^2*M[r]^2*
        H001[-1 + L][r]*Derivative[1][M][r] - 4*E^\[Nu][r]*r*CC[r]^2*M[r]*
        (L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
        H001[-1 + L][r]*Derivative[1][M][r] + E^\[Nu][r]*r^2*CC[r]^2*
        (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
        H001[-1 + L][r]*Derivative[1][M][r] + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*
        (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*
        Derivative[1][P][r] - r^2*\[Kappa]*(P[r] + \[Rho][r])*
        (2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
         E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r])*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) - 
       4*E^\[Nu][r]*CC[r]^2*M[r]^3*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
       E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 
         5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*Derivative[1][\[Nu]][r] - 
       2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
         5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
       E^\[Nu][r]*r^2*CC[r]^2*M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 
         5*r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
           10*r^2*\[Kappa]*\[Rho][r]))*H001[-1 + L][r]*Derivative[1][\[Nu]][
         r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
        (2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
         E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r])*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*
        H001[-1 + L][r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) - 2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*
        H001[-1 + L][r]*(30*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
         15*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) + E^\[Nu][r]*r^2*CC[r]^2*M[r]*
        H001[-1 + L][r]*(-120*r^3*\[Kappa]^2*P[r]^2 + 10*r*\[Kappa]*
          \[Rho][r] + 2*r*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
           10*r^2*\[Kappa]*\[Rho][r]) - 60*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r] + r^2*\[Kappa]*(9 - 2*L + 2*L^2 - 
           10*r^2*\[Kappa]*\[Rho][r])*Derivative[1][P][r] + 
         5*r^2*\[Kappa]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*P[r]*
          (-20*r*\[Kappa]*\[Rho][r] - 10*r^2*\[Kappa]*Derivative[1][\[Rho]][
             r])) - 4*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]*h000[L][r]*
        Derivative[1][CC][r]*(-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
         4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
           20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
          (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
           2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
           2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
           6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
             r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
             14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
         r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
            (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
           2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r])))) - 
       40*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r] - 80*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]*M[r]^4*
        Derivative[1][CC][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r] - 160*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*
        M[r]^3*Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r] + 12*Sqrt[(-1 + 4*L^2)^(-1)]*r^5*\[Kappa]*
        CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
         2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*CC[r]*P[r]*Derivative[1][CC][r]*
        (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
         r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
        Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
        CC[r]^2*Derivative[1][P][r]*(-2*L*(1 + L)*\[CapitalOmega] + 
         2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*M[r]^3*
        (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
           8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
            \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
         r] + 8*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]*M[r]^3*Derivative[1][CC][r]*
        (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
           8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
            \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
         r] + 12*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^2*Derivative[1][M][r]*
        (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
           8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
            \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
         r] - 6*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]*
        (2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 
         2*L^2*\[Omega]1[r] - L*r*Derivative[1][\[Omega]1][r] - 
         L^2*r*Derivative[1][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
          Derivative[1][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
           2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
          (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))*
        Derivative[1][h000[L]][r] - 4*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]*M[r]*
        Derivative[1][CC][r]*(2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 
         2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
         L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][
           r] - 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
          (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
           (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*Derivative[1][M][r]*
        (2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 
         2*L^2*\[Omega]1[r] - L*r*Derivative[1][\[Omega]1][r] - 
         L^2*r*Derivative[1][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
          Derivative[1][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
           2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
          (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))*
        Derivative[1][h000[L]][r] + 8*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*
        M[r]^2*(5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 
         5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r] - 
         2*L*r*Derivative[1][\[Omega]1][r] - 2*L^2*r*Derivative[1][\[Omega]1][
           r] - 4*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 
         2*r^4*\[Kappa]^2*P[r]^2*(-8*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (-8*L*(1 + L)*\[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 
             4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
       8*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]*M[r]^2*Derivative[1][CC][r]*
        (5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 
         5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
         3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
           r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
          \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
          (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
           4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
       8*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]*Derivative[1][M][r]*
        (5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 
         5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
         3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
           r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
          \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
          (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
           4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*
        (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
         4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
           20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
          (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
           2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
           2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
           6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
             r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
             14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
         r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
            (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
           2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r]))))*Derivative[1][h000[L]][
         r] - 36*r^8*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
         Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) - 
       8*r^9*\[Kappa]^3*CC[r]*P[r]^3*Derivative[1][CC][r]*
        (E^\[Nu][r]*H001[-1 + L][r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
          Derivative[1][h000[L]][r]) - 12*r^9*\[Kappa]^3*CC[r]^2*P[r]^2*
        Derivative[1][P][r]*(E^\[Nu][r]*H001[-1 + L][r] + 
         Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
       6*E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][H001[-1 + L]][r] + 4*E^\[Nu][r]*r*CC[r]^2*M[r]^2*
        (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][H001[-1 + L]][r] + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*
        (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][H001[-1 + L]][r] - 
       2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
         5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][H001[-1 + L]][r] + 
       E^\[Nu][r]*r^2*CC[r]^2*M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 
         5*r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
           10*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[-1 + L]][r] - 
       3*E^\[Nu][r]*r^2*CC[r]^2*M[r]*(-2 + 2*r^4*\[Kappa]^2*P[r]^2 + 
         r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*
          (5 - 2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[-1 + L]][r] + 
       8*E^\[Nu][r]*r*CC[r]*M[r]^3*Derivative[1][CC][r]*
        Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^6*\[Kappa]*CC[r]*P[r]*
        (2 - r^2*\[Kappa]*\[Rho][r])*Derivative[1][CC][r]*
        Derivative[1][H001[-1 + L]][r] + 4*E^\[Nu][r]*r^2*CC[r]*M[r]^2*
        (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][CC][r]*Derivative[1][H001[-1 + L]][r] - 
       2*E^\[Nu][r]*r^3*CC[r]*M[r]*(-2 + 2*r^4*\[Kappa]^2*P[r]^2 + 
         r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*
          (5 - 2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][CC][r]*
        Derivative[1][H001[-1 + L]][r] + 12*E^\[Nu][r]*r*CC[r]^2*M[r]^2*
        Derivative[1][M][r]*Derivative[1][H001[-1 + L]][r] + 
       4*E^\[Nu][r]*r^2*CC[r]^2*M[r]*(-3 + r^2*\[Kappa]*P[r] + 
         r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r]*
        Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*
        (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[1][M][r]*Derivative[1][H001[-1 + L]][r] + 
       E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*(2 - r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][P][r]*Derivative[1][H001[-1 + L]][r] + 
       4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][\[Nu]][r]*
        Derivative[1][H001[-1 + L]][r] + E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*
        (2 - r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Nu]][r]*
        Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
        (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][\[Nu]][r]*Derivative[1][H001[-1 + L]][r] - 
       E^\[Nu][r]*r^3*CC[r]^2*M[r]*(-2 + 2*r^4*\[Kappa]^2*P[r]^2 + 
         r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*
          (5 - 2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][\[Nu]][r]*
        Derivative[1][H001[-1 + L]][r] + E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*
        (-2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
        Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
        (2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
          Derivative[1][\[Rho]][r])*Derivative[1][H001[-1 + L]][r] - 
       E^\[Nu][r]*r^3*CC[r]^2*M[r]*(8*r^3*\[Kappa]^2*P[r]^2 + 
         2*r*\[Kappa]*\[Rho][r] + 2*r*\[Kappa]*P[r]*
          (5 - 2*r^2*\[Kappa]*\[Rho][r]) + 4*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r] + r^2*\[Kappa]*(5 - 2*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r] + 
         r^2*\[Kappa]*P[r]*(-4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]))*Derivative[1][H001[-1 + L]][r] - 
       r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*
        (-(E^\[Nu][r]*(r - 2*M[r])*H001[-1 + L][r]) - 
         E^\[Nu][r]*r*H001[-1 + L][r]*(1 - 2*Derivative[1][M][r]) - 
         E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
         2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*
          (-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + 2*r*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*
            Derivative[1][M][r] - 2*r*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r])*Derivative[1][M][r] + 
           4*M[r]^2*Derivative[1][\[Omega]1][r] - 2*r*M[r]*
            (-8*r*\[Kappa]*P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[r]*
              Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][
                \[Omega]1][r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
             8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*Derivative[1][P][r] + 
             4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r])) + 
         2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*Derivative[1][h000[L]][
           r] - E^\[Nu][r]*r*(r - 2*M[r])*Derivative[1][H001[-1 + L]][r]) + 
       7*r^6*\[Kappa]^2*CC[r]^2*P[r]^2*(9*E^\[Nu][r]*H001[-1 + L][r] + 
         r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*
            Derivative[1][H001[-1 + L]][r])) + 2*r^7*\[Kappa]^2*CC[r]*P[r]^2*
        Derivative[1][CC][r]*(9*E^\[Nu][r]*H001[-1 + L][r] + 
         r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*
            Derivative[1][H001[-1 + L]][r])) + 2*r^7*\[Kappa]^2*CC[r]^2*P[r]*
        Derivative[1][P][r]*(9*E^\[Nu][r]*H001[-1 + L][r] + 
         r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*
            Derivative[1][H001[-1 + L]][r])) - 40*Sqrt[(-1 + 4*L^2)^(-1)]*r*
        CC[r]^2*M[r]^4*Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][
         r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*CC[r]^2*P[r]*
        Derivative[1][h000[L]][r]*(2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 
         (L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
         r*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
          Derivative[1][\[Omega]1][r] + r*(L + L^2 + 2*r^2*\[Kappa]*
            \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*Derivative[1][h000[L]][r]*
        (\[Omega]1[r]*(-16*r*\[Kappa]*P[r] - 16*r*\[Kappa]*\[Rho][r] - 
           8*r^2*\[Kappa]*Derivative[1][P][r] - 8*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
           8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
         (11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r] + r*(-12*r*\[Kappa]*P[r] + 
           8*r*\[Kappa]*\[Rho][r] - 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
           r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 
           4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) - 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*Derivative[1][h000[L]][r]*
        (-3*L*Derivative[1][\[Omega]1][r] - 3*L^2*Derivative[1][\[Omega]1][
           r] - 6*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         2*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
           r] - 24*r^5*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r]) - 12*r^6*\[Kappa]^3*P[r]^2*
          Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
             r]) + 8*r^3*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
           2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r]*(2*L*(1 + L)*\[CapitalOmega] - 
           2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 4*r*\[Kappa]*P[r]*
          (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         2*r^2*\[Kappa]*Derivative[1][P][r]*(-6*L*(1 + L)*\[CapitalOmega] + 
           (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) - L*r*Derivative[2][\[Omega]1][r] - 
         L^2*r*Derivative[2][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
          Derivative[2][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
          (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(-2*\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 
             4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           3*Derivative[1][\[Omega]1][r] - 2*(4 + L + L^2 - 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           3*r*Derivative[2][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
          (\[Omega]1[r]*(-16*r*\[Kappa]*\[Rho][r] - 8*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
             4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
            Derivative[1][\[Omega]1][r] + r*(3 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r])) + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*Derivative[1][h000[L]][r]*
        (8*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Omega]1[r]*
          Derivative[1][\[Rho]][r] - 3*Derivative[1][\[Omega]1][r] - 
         7*L*Derivative[1][\[Omega]1][r] - 7*L^2*Derivative[1][\[Omega]1][
           r] - 8*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         4*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
           r] + 8*r^3*\[Kappa]^2*P[r]^2*(-8*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r]*(-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][
             r]) + 2*r*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
           4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
          (-8*L*(1 + L)*\[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 
             4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) - 3*r*Derivative[2][\[Omega]1][r] - 
         2*L*r*Derivative[2][\[Omega]1][r] - 2*L^2*r*Derivative[2][\[Omega]1][
           r] - 4*r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] + 
         2*r^4*\[Kappa]^2*P[r]^2*(-5*Derivative[1][\[Omega]1][r] + 
           3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (4*\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + 4*(1 + 2*L + 2*L^2 - 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
             4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
            Derivative[1][\[Omega]1][r] + r*(9 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r])) - 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
        (-160*M[r]^3*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
         12*M[r]^2*Derivative[1][M][r]*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         5*r^4*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
             \[Omega]1[r]) + 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*
            P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + r^5*\[Kappa]*
          Derivative[1][P][r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
             \[Omega]1[r]) + 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*
            P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 2*M[r]^2*
          (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
           2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
           2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
           6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
             r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
             14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
         4*r*M[r]*Derivative[1][M][r]*(-2*L*\[CapitalOmega] - 
           4*L^2*\[CapitalOmega] - 2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 
           4*L^2*\[Omega]1[r] + 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] - 6*r*Derivative[1][\[Omega]1][r] - 
           L*r*Derivative[1][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
             12*r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
            (19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r]) - 
           r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] + 
             2*(-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r])) + 2*r*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
             \[Omega]1[r]) - 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
           4*r^6*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 
             6*r*Derivative[1][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 4*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 
             4*L^3*\[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 
             16*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             12*r*Derivative[1][\[Omega]1][r] + 4*L*r*Derivative[1][
                \[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*
                \[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*
                Derivative[1][\[Omega]1][r]))) + r^2*Derivative[1][M][r]*
          (2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
            (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
           2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r]))) - 
         40*M[r]^4*Derivative[2][\[Omega]1][r] + 
         4*M[r]^3*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + 
             r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][
                \[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(-4*r*\[Kappa]*P[r] + 
             16*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 
             8*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
            Derivative[1][\[Omega]1][r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) + 
         r^5*\[Kappa]*P[r]*(120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
           32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 60*r^6*\[Kappa]^3*
            P[r]^2*\[Omega]1[r]*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*
            \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
           2*L^2*(1 + L)*Derivative[1][\[Omega]1][r] + 20*r^6*\[Kappa]^3*
            P[r]^3*Derivative[1][\[Omega]1][r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*
            Derivative[1][\[Omega]1][r] + 16*r^3*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
           2*r*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*Derivative[1][\[Rho]][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
            (\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
             (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
             3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (4*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*Derivative[1][
                \[Omega]1][r] + 4*r*Derivative[2][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
             2*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
             2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r] - 2*r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
             2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
               r])) + 2*r*M[r]^2*(32*r^3*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r] + 16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
            Derivative[1][\[Rho]][r] - 6*Derivative[1][\[Omega]1][r] + 
           L*Derivative[1][\[Omega]1][r] + 4*L^2*Derivative[1][\[Omega]1][
             r] + 2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*Derivative[1][\[Omega]1][r] - 2*r*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
             12*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
               r]) + 8*r^3*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
             14*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*(19*\[Omega]1[r] + 14*r*Derivative[1][
                \[Omega]1][r]) - 2*r*\[Kappa]*P[r]*
            (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
           r^2*\[Kappa]*Derivative[1][P][r]*(L*(1 + L)*\[CapitalOmega] + 
             2*(-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r]) - 6*r*Derivative[2][\[Omega]1][r] - 
           L*r*Derivative[2][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
            (12*Derivative[1][\[Omega]1][r] - 2*(2 + L + L^2)*
              Derivative[1][\[Omega]1][r] + 12*r*Derivative[2][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(33*Derivative[1][\[Omega]1][
               r] + 14*r*Derivative[2][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (2*\[Omega]1[r]*(-46*r*\[Kappa]*\[Rho][r] - 23*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r] - 
             2*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r] - 2*r*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
             2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                \[Omega]1][r])) + r^2*M[r]*(-32*r^3*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
            Derivative[1][\[Rho]][r] - 2*L^2*(1 + L)*Derivative[1][\[Omega]1][
             r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 
           2*r*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*Derivative[1][\[Rho]][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 24*r^5*\[Kappa]^3*P[r]^3*
            (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) + 
           12*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r]*(23*\[Omega]1[r] + 
             6*r*Derivative[1][\[Omega]1][r]) - 8*r^3*\[Kappa]^2*P[r]^2*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 4*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*
            P[r]*Derivative[1][P][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) - 2*r*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r])) - r^2*\[Kappa]*
            Derivative[1][P][r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r])) + r^2*\[Kappa]*\[Rho][r]*
            (4*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*Derivative[1][
                \[Omega]1][r] + 4*r*Derivative[2][\[Omega]1][r]) + 
           4*r^6*\[Kappa]^3*P[r]^3*(29*Derivative[1][\[Omega]1][r] + 
             6*r*Derivative[2][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
            (-2*\[Omega]1[r]*(54*r*\[Kappa]*\[Rho][r] + 27*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) - 2*(-7 + L + 4*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r] - 2*r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
               r]) - r^2*\[Kappa]*P[r]*(-64*r^3*\[Kappa]^2*\[Rho][r]^2*
              \[Omega]1[r] - 32*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
              Derivative[1][\[Rho]][r] + 12*Derivative[1][\[Omega]1][r] + 
             4*L*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*(1 + 2*L)*
              Derivative[1][\[Omega]1][r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
              Derivative[1][\[Omega]1][r] + 4*r*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*
                (-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][\[Omega]1][
                 r]) + 12*r*Derivative[2][\[Omega]1][r] + 
             4*L*r*Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (16*Derivative[1][\[Omega]1][r] - 2*(-4 + L + L^2)*
                Derivative[1][\[Omega]1][r] + 16*r*Derivative[2][\[Omega]1][
                 r])))) - 40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*
        Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*CC[r]^2*P[r]*
        (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
         r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
        Derivative[2][h000[L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*
        M[r]^3*(-6*L*(1 + L)*\[CapitalOmega] + 
         (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 8*r^2*\[Kappa]*\[Rho][r])*
          \[Omega]1[r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 
           4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
        Derivative[2][h000[L]][r] - 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*
        M[r]*(2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 
         2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
         L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][
           r] - 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
          (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
           (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[2][h000[L]][r] + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
         5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
         4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
         3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
           r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
          \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
          (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
           4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[2][h000[L]][r] - 
       4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r]*
          Derivative[1][\[Nu]][r] + Sqrt[(-1 + 4*L^2)^(-1)]*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][H001[-1 + L]][
           r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*Derivative[1][h000[L]][r]*
          (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
         Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r]) + 
       4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[2][H001[-1 + L]][r] + 
       E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
        Derivative[2][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
        (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
        Derivative[2][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
        (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[2][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
        (9*E^\[Nu][r]*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
         4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
           (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
          Derivative[1][h000[L]][r] + 10*E^\[Nu][r]*
          Derivative[1][H001[-1 + L]][r] + 
         r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(-(\[Omega]1[r]*(-8*r*\[Kappa]*
                 \[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r])*Derivative[1][h000[L]][r] + E^\[Nu][r]*
            Derivative[1][\[Nu]][r]*Derivative[1][H001[-1 + L]][r] + 
           4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
            Derivative[2][h000[L]][r] + E^\[Nu][r]*
            Derivative[2][H001[-1 + L]][r])))/((r - 2*M[r])^2*
       (M[r] + r^3*\[Kappa]*P[r]))) - 
   ((-4*E^\[Nu][r]*CC[r]^2*M[r]^3*H001[-1 + L][r] + E^\[Nu][r]*r^5*\[Kappa]*
        CC[r]^2*P[r]*(L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 
       2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
         5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] + E^\[Nu][r]*r^2*CC[r]^2*
        M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
        H001[-1 + L][r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
        (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*
          (4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] - E^\[Nu][r]*r*(r - 2*M[r])*
          H001[-1 + L][r]) - 2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
        (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
         4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
           20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
          (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
           2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
           2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
           6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
             r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
             14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
         r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
            (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
           2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r])))) - 
       40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][
         r]*Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*
        \[Kappa]*CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
         2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*
        (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
           8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
            \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
         r] - 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*
        (2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 
         2*L^2*\[Omega]1[r] - L*r*Derivative[1][\[Omega]1][r] - 
         L^2*r*Derivative[1][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
          Derivative[1][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
           2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
          (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))*
        Derivative[1][h000[L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*
        M[r]^2*(5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 
         5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r] - 
         2*L*r*Derivative[1][\[Omega]1][r] - 2*L^2*r*Derivative[1][\[Omega]1][
           r] - 4*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 
         2*r^4*\[Kappa]^2*P[r]^2*(-8*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (-8*L*(1 + L)*\[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 
             4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
       4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
         Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
       4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][H001[-1 + L]][r] + 
       E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
        (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
        (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[1][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
        (9*E^\[Nu][r]*H001[-1 + L][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
            (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r])*Derivative[1][h000[L]][r] + 
           E^\[Nu][r]*Derivative[1][H001[-1 + L]][r])))*
      ((4*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
        ((r - 2*M[r])^3*(M[r] + r^3*\[Kappa]*P[r])^2) + 
       ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
         (4*Derivative[2][M][r])/(r - 2*M[r])^3)/(M[r] + r^3*\[Kappa]*P[r]) + 
       ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*P[r])^3 - 
         (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
          (M[r] + r^3*\[Kappa]*P[r])^2)/(r - 2*M[r])^2) + 
     2*((-2*(1 - 2*Derivative[1][M][r]))/((r - 2*M[r])^3*
         (M[r] + r^3*\[Kappa]*P[r])) - (3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])/
        ((r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])^2))*
      (5*E^\[Nu][r]*r^4*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 
         5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r] - 2*E^\[Nu][r]*CC[r]^2*
        M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
        H001[-1 + L][r] + 2*E^\[Nu][r]*r*CC[r]^2*M[r]*
        (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
        H001[-1 + L][r] - 2*r*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
        (P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*
          (4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] - E^\[Nu][r]*r*(r - 2*M[r])*
          H001[-1 + L][r]) - 8*E^\[Nu][r]*CC[r]*M[r]^3*H001[-1 + L][r]*
        Derivative[1][CC][r] + 2*E^\[Nu][r]*r^5*\[Kappa]*CC[r]*P[r]*
        (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*
        Derivative[1][CC][r] - 4*E^\[Nu][r]*r*CC[r]*M[r]^2*
        (L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
        H001[-1 + L][r]*Derivative[1][CC][r] + 2*E^\[Nu][r]*r^2*CC[r]*M[r]*
        (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
        H001[-1 + L][r]*Derivative[1][CC][r] - 12*E^\[Nu][r]*CC[r]^2*M[r]^2*
        H001[-1 + L][r]*Derivative[1][M][r] - 4*E^\[Nu][r]*r*CC[r]^2*M[r]*
        (L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
        H001[-1 + L][r]*Derivative[1][M][r] + E^\[Nu][r]*r^2*CC[r]^2*
        (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
        H001[-1 + L][r]*Derivative[1][M][r] + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*
        (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*
        Derivative[1][P][r] - r^2*\[Kappa]*(P[r] + \[Rho][r])*
        (2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
         E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r])*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) - 
       4*E^\[Nu][r]*CC[r]^2*M[r]^3*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
       E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(L - L^2 + 
         5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*Derivative[1][\[Nu]][r] - 
       2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
         5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
       E^\[Nu][r]*r^2*CC[r]^2*M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 
         5*r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
           10*r^2*\[Kappa]*\[Rho][r]))*H001[-1 + L][r]*Derivative[1][\[Nu]][
         r] - r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*
        (2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
         E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r])*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*
        H001[-1 + L][r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) - 2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*
        H001[-1 + L][r]*(30*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
         15*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) + E^\[Nu][r]*r^2*CC[r]^2*M[r]*
        H001[-1 + L][r]*(-120*r^3*\[Kappa]^2*P[r]^2 + 10*r*\[Kappa]*
          \[Rho][r] + 2*r*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
           10*r^2*\[Kappa]*\[Rho][r]) - 60*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r] + r^2*\[Kappa]*(9 - 2*L + 2*L^2 - 
           10*r^2*\[Kappa]*\[Rho][r])*Derivative[1][P][r] + 
         5*r^2*\[Kappa]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*P[r]*
          (-20*r*\[Kappa]*\[Rho][r] - 10*r^2*\[Kappa]*Derivative[1][\[Rho]][
             r])) - 4*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]*h000[L][r]*
        Derivative[1][CC][r]*(-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
         4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
           20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
          (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
           2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
           2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
           6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
             r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
             14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
         r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
            (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
           2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r])))) - 
       40*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*M[r]^4*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r] - 80*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]*M[r]^4*
        Derivative[1][CC][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r] - 160*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*
        M[r]^3*Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r] + 12*Sqrt[(-1 + 4*L^2)^(-1)]*r^5*\[Kappa]*
        CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 
         2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*CC[r]*P[r]*Derivative[1][CC][r]*
        (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
         r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
        Derivative[1][h000[L]][r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
        CC[r]^2*Derivative[1][P][r]*(-2*L*(1 + L)*\[CapitalOmega] + 
         2*L*(1 + L)*\[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*M[r]^3*
        (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
           8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
            \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
         r] + 8*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]*M[r]^3*Derivative[1][CC][r]*
        (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
           8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
            \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
         r] + 12*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^2*Derivative[1][M][r]*
        (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
           8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
            \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
         r] - 6*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]*
        (2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 
         2*L^2*\[Omega]1[r] - L*r*Derivative[1][\[Omega]1][r] - 
         L^2*r*Derivative[1][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
          Derivative[1][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
           2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
          (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))*
        Derivative[1][h000[L]][r] - 4*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]*M[r]*
        Derivative[1][CC][r]*(2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 
         2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
         L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][
           r] - 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
          (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
           (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*Derivative[1][M][r]*
        (2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 
         2*L^2*\[Omega]1[r] - L*r*Derivative[1][\[Omega]1][r] - 
         L^2*r*Derivative[1][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
          Derivative[1][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
           2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
          (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))*
        Derivative[1][h000[L]][r] + 8*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*
        M[r]^2*(5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 
         5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r] - 
         2*L*r*Derivative[1][\[Omega]1][r] - 2*L^2*r*Derivative[1][\[Omega]1][
           r] - 4*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 
         2*r^4*\[Kappa]^2*P[r]^2*(-8*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (-8*L*(1 + L)*\[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 
             4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
       8*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]*M[r]^2*Derivative[1][CC][r]*
        (5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 
         5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
         3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
           r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
          \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
          (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
           4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
       8*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]*Derivative[1][M][r]*
        (5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 
         5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
         3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
           r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
          \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
          (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
           4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] - 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*
        (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
         4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
           20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
          (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
           2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
           2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
           6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
             r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
             14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
         r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
            (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
           2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r]))))*Derivative[1][h000[L]][
         r] - 36*r^8*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r] + 
         Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) - 
       8*r^9*\[Kappa]^3*CC[r]*P[r]^3*Derivative[1][CC][r]*
        (E^\[Nu][r]*H001[-1 + L][r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
          Derivative[1][h000[L]][r]) - 12*r^9*\[Kappa]^3*CC[r]^2*P[r]^2*
        Derivative[1][P][r]*(E^\[Nu][r]*H001[-1 + L][r] + 
         Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r]) + 
       6*E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][H001[-1 + L]][r] + 4*E^\[Nu][r]*r*CC[r]^2*M[r]^2*
        (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][H001[-1 + L]][r] + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*P[r]*
        (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][H001[-1 + L]][r] - 
       2*E^\[Nu][r]*r*CC[r]^2*M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
         5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][H001[-1 + L]][r] + 
       E^\[Nu][r]*r^2*CC[r]^2*M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 
         5*r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
           10*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[-1 + L]][r] - 
       3*E^\[Nu][r]*r^2*CC[r]^2*M[r]*(-2 + 2*r^4*\[Kappa]^2*P[r]^2 + 
         r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*
          (5 - 2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[-1 + L]][r] + 
       8*E^\[Nu][r]*r*CC[r]*M[r]^3*Derivative[1][CC][r]*
        Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^6*\[Kappa]*CC[r]*P[r]*
        (2 - r^2*\[Kappa]*\[Rho][r])*Derivative[1][CC][r]*
        Derivative[1][H001[-1 + L]][r] + 4*E^\[Nu][r]*r^2*CC[r]*M[r]^2*
        (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][CC][r]*Derivative[1][H001[-1 + L]][r] - 
       2*E^\[Nu][r]*r^3*CC[r]*M[r]*(-2 + 2*r^4*\[Kappa]^2*P[r]^2 + 
         r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*
          (5 - 2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][CC][r]*
        Derivative[1][H001[-1 + L]][r] + 12*E^\[Nu][r]*r*CC[r]^2*M[r]^2*
        Derivative[1][M][r]*Derivative[1][H001[-1 + L]][r] + 
       4*E^\[Nu][r]*r^2*CC[r]^2*M[r]*(-3 + r^2*\[Kappa]*P[r] + 
         r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r]*
        Derivative[1][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*
        (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[1][M][r]*Derivative[1][H001[-1 + L]][r] + 
       E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*(2 - r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][P][r]*Derivative[1][H001[-1 + L]][r] + 
       4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[1][\[Nu]][r]*
        Derivative[1][H001[-1 + L]][r] + E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*
        (2 - r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Nu]][r]*
        Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
        (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][\[Nu]][r]*Derivative[1][H001[-1 + L]][r] - 
       E^\[Nu][r]*r^3*CC[r]^2*M[r]*(-2 + 2*r^4*\[Kappa]^2*P[r]^2 + 
         r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*
          (5 - 2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][\[Nu]][r]*
        Derivative[1][H001[-1 + L]][r] + E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*
        (-2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
        Derivative[1][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
        (2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
          Derivative[1][\[Rho]][r])*Derivative[1][H001[-1 + L]][r] - 
       E^\[Nu][r]*r^3*CC[r]^2*M[r]*(8*r^3*\[Kappa]^2*P[r]^2 + 
         2*r*\[Kappa]*\[Rho][r] + 2*r*\[Kappa]*P[r]*
          (5 - 2*r^2*\[Kappa]*\[Rho][r]) + 4*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r] + r^2*\[Kappa]*(5 - 2*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r] + 
         r^2*\[Kappa]*P[r]*(-4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]))*Derivative[1][H001[-1 + L]][r] - 
       r^2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*
        (-(E^\[Nu][r]*(r - 2*M[r])*H001[-1 + L][r]) - 
         E^\[Nu][r]*r*H001[-1 + L][r]*(1 - 2*Derivative[1][M][r]) - 
         E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
         2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*
          (-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + 2*r*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*
            Derivative[1][M][r] - 2*r*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r])*Derivative[1][M][r] + 
           4*M[r]^2*Derivative[1][\[Omega]1][r] - 2*r*M[r]*
            (-8*r*\[Kappa]*P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[r]*
              Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][
                \[Omega]1][r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
             8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*Derivative[1][P][r] + 
             4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r])) + 
         2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*Derivative[1][h000[L]][
           r] - E^\[Nu][r]*r*(r - 2*M[r])*Derivative[1][H001[-1 + L]][r]) + 
       7*r^6*\[Kappa]^2*CC[r]^2*P[r]^2*(9*E^\[Nu][r]*H001[-1 + L][r] + 
         r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*
            Derivative[1][H001[-1 + L]][r])) + 2*r^7*\[Kappa]^2*CC[r]*P[r]^2*
        Derivative[1][CC][r]*(9*E^\[Nu][r]*H001[-1 + L][r] + 
         r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*
            Derivative[1][H001[-1 + L]][r])) + 2*r^7*\[Kappa]^2*CC[r]^2*P[r]*
        Derivative[1][P][r]*(9*E^\[Nu][r]*H001[-1 + L][r] + 
         r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*
            Derivative[1][H001[-1 + L]][r])) - 40*Sqrt[(-1 + 4*L^2)^(-1)]*r*
        CC[r]^2*M[r]^4*Derivative[1][h000[L]][r]*Derivative[2][\[Omega]1][
         r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*CC[r]^2*P[r]*
        Derivative[1][h000[L]][r]*(2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 
         (L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
         r*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
          Derivative[1][\[Omega]1][r] + r*(L + L^2 + 2*r^2*\[Kappa]*
            \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^3*Derivative[1][h000[L]][r]*
        (\[Omega]1[r]*(-16*r*\[Kappa]*P[r] - 16*r*\[Kappa]*\[Rho][r] - 
           8*r^2*\[Kappa]*Derivative[1][P][r] - 8*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 
           8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
         (11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r] + r*(-12*r*\[Kappa]*P[r] + 
           8*r*\[Kappa]*\[Rho][r] - 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
           r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 
           4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) - 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*M[r]*Derivative[1][h000[L]][r]*
        (-3*L*Derivative[1][\[Omega]1][r] - 3*L^2*Derivative[1][\[Omega]1][
           r] - 6*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         2*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
           r] - 24*r^5*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r]) - 12*r^6*\[Kappa]^3*P[r]^2*
          Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
             r]) + 8*r^3*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
           2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r]*(2*L*(1 + L)*\[CapitalOmega] - 
           2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 4*r*\[Kappa]*P[r]*
          (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         2*r^2*\[Kappa]*Derivative[1][P][r]*(-6*L*(1 + L)*\[CapitalOmega] + 
           (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) - L*r*Derivative[2][\[Omega]1][r] - 
         L^2*r*Derivative[2][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
          Derivative[2][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
          (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
         2*r^4*\[Kappa]^2*P[r]^2*(-2*\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 
             4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           3*Derivative[1][\[Omega]1][r] - 2*(4 + L + L^2 - 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           3*r*Derivative[2][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
          (\[Omega]1[r]*(-16*r*\[Kappa]*\[Rho][r] - 8*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
             4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
            Derivative[1][\[Omega]1][r] + r*(3 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r])) + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*Derivative[1][h000[L]][r]*
        (8*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Omega]1[r]*
          Derivative[1][\[Rho]][r] - 3*Derivative[1][\[Omega]1][r] - 
         7*L*Derivative[1][\[Omega]1][r] - 7*L^2*Derivative[1][\[Omega]1][
           r] - 8*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         4*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
           r] + 8*r^3*\[Kappa]^2*P[r]^2*(-8*\[Omega]1[r] + 
           3*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r]*(-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][
             r]) + 2*r*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
           4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
          (-8*L*(1 + L)*\[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 
             4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) - 3*r*Derivative[2][\[Omega]1][r] - 
         2*L*r*Derivative[2][\[Omega]1][r] - 2*L^2*r*Derivative[2][\[Omega]1][
           r] - 4*r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] + 
         2*r^4*\[Kappa]^2*P[r]^2*(-5*Derivative[1][\[Omega]1][r] + 
           3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
          (4*\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + 4*(1 + 2*L + 2*L^2 - 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
             4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
            Derivative[1][\[Omega]1][r] + r*(9 + 2*L + 2*L^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r])) - 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*h000[L][r]*
        (-160*M[r]^3*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
         12*M[r]^2*Derivative[1][M][r]*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         5*r^4*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
             \[Omega]1[r]) + 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*
            P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + r^5*\[Kappa]*
          Derivative[1][P][r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
             \[Omega]1[r]) + 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*
            P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 2*M[r]^2*
          (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
           2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
           2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
           6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
             r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
             14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
         4*r*M[r]*Derivative[1][M][r]*(-2*L*\[CapitalOmega] - 
           4*L^2*\[CapitalOmega] - 2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 
           4*L^2*\[Omega]1[r] + 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] - 6*r*Derivative[1][\[Omega]1][r] - 
           L*r*Derivative[1][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
             12*r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
            (19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r]) - 
           r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] + 
             2*(-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r])) + 2*r*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
             \[Omega]1[r]) - 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
           4*r^6*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 
             6*r*Derivative[1][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 4*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 
             4*L^3*\[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 
             16*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             12*r*Derivative[1][\[Omega]1][r] + 4*L*r*Derivative[1][
                \[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*
                \[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*
                Derivative[1][\[Omega]1][r]))) + r^2*Derivative[1][M][r]*
          (2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
            (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
           2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r]))) - 
         40*M[r]^4*Derivative[2][\[Omega]1][r] + 
         4*M[r]^3*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + 
             r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][
                \[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(-4*r*\[Kappa]*P[r] + 
             16*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 
             8*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
            Derivative[1][\[Omega]1][r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) + 
         r^5*\[Kappa]*P[r]*(120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
           32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 60*r^6*\[Kappa]^3*
            P[r]^2*\[Omega]1[r]*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*
            \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
           2*L^2*(1 + L)*Derivative[1][\[Omega]1][r] + 20*r^6*\[Kappa]^3*
            P[r]^3*Derivative[1][\[Omega]1][r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*
            Derivative[1][\[Omega]1][r] + 16*r^3*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
           2*r*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*Derivative[1][\[Rho]][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
            (\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
             (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
             3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (4*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*Derivative[1][
                \[Omega]1][r] + 4*r*Derivative[2][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
             2*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
             2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r] - 2*r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
             2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
               r])) + 2*r*M[r]^2*(32*r^3*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r] + 16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
            Derivative[1][\[Rho]][r] - 6*Derivative[1][\[Omega]1][r] + 
           L*Derivative[1][\[Omega]1][r] + 4*L^2*Derivative[1][\[Omega]1][
             r] + 2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*Derivative[1][\[Omega]1][r] - 2*r*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
             12*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
               r]) + 8*r^3*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
             14*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*(19*\[Omega]1[r] + 14*r*Derivative[1][
                \[Omega]1][r]) - 2*r*\[Kappa]*P[r]*
            (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
           r^2*\[Kappa]*Derivative[1][P][r]*(L*(1 + L)*\[CapitalOmega] + 
             2*(-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r]) - 6*r*Derivative[2][\[Omega]1][r] - 
           L*r*Derivative[2][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
            (12*Derivative[1][\[Omega]1][r] - 2*(2 + L + L^2)*
              Derivative[1][\[Omega]1][r] + 12*r*Derivative[2][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(33*Derivative[1][\[Omega]1][
               r] + 14*r*Derivative[2][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (2*\[Omega]1[r]*(-46*r*\[Kappa]*\[Rho][r] - 23*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r] - 
             2*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r] - 2*r*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
             2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                \[Omega]1][r])) + r^2*M[r]*(-32*r^3*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
            Derivative[1][\[Rho]][r] - 2*L^2*(1 + L)*Derivative[1][\[Omega]1][
             r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 
           2*r*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*Derivative[1][\[Rho]][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 24*r^5*\[Kappa]^3*P[r]^3*
            (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) + 
           12*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r]*(23*\[Omega]1[r] + 
             6*r*Derivative[1][\[Omega]1][r]) - 8*r^3*\[Kappa]^2*P[r]^2*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 4*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*
            P[r]*Derivative[1][P][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) - 2*r*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r])) - r^2*\[Kappa]*
            Derivative[1][P][r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r])) + r^2*\[Kappa]*\[Rho][r]*
            (4*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*Derivative[1][
                \[Omega]1][r] + 4*r*Derivative[2][\[Omega]1][r]) + 
           4*r^6*\[Kappa]^3*P[r]^3*(29*Derivative[1][\[Omega]1][r] + 
             6*r*Derivative[2][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
            (-2*\[Omega]1[r]*(54*r*\[Kappa]*\[Rho][r] + 27*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) - 2*(-7 + L + 4*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r] - 2*r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
               r]) - r^2*\[Kappa]*P[r]*(-64*r^3*\[Kappa]^2*\[Rho][r]^2*
              \[Omega]1[r] - 32*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
              Derivative[1][\[Rho]][r] + 12*Derivative[1][\[Omega]1][r] + 
             4*L*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*(1 + 2*L)*
              Derivative[1][\[Omega]1][r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
              Derivative[1][\[Omega]1][r] + 4*r*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*
                (-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][\[Omega]1][
                 r]) + 12*r*Derivative[2][\[Omega]1][r] + 
             4*L*r*Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (16*Derivative[1][\[Omega]1][r] - 2*(-4 + L + L^2)*
                Derivative[1][\[Omega]1][r] + 16*r*Derivative[2][\[Omega]1][
                 r])))) - 40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*M[r]^4*
        Derivative[1][\[Omega]1][r]*Derivative[2][h000[L]][r] + 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*CC[r]^2*P[r]*
        (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
         r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
        Derivative[2][h000[L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*
        M[r]^3*(-6*L*(1 + L)*\[CapitalOmega] + 
         (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 8*r^2*\[Kappa]*\[Rho][r])*
          \[Omega]1[r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 
           4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
        Derivative[2][h000[L]][r] - 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*
        M[r]*(2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 
         2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
         L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][
           r] - 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
          (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
           (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[2][h000[L]][r] + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*M[r]^2*(5*L*\[CapitalOmega] + 
         5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
         4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
         3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
           r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
          \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
          (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
           4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[2][h000[L]][r] - 
       4*r^9*\[Kappa]^3*CC[r]^2*P[r]^3*(E^\[Nu][r]*H001[-1 + L][r]*
          Derivative[1][\[Nu]][r] + Sqrt[(-1 + 4*L^2)^(-1)]*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][H001[-1 + L]][
           r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*Derivative[1][h000[L]][r]*
          (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
         Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r]) + 
       4*E^\[Nu][r]*r*CC[r]^2*M[r]^3*Derivative[2][H001[-1 + L]][r] + 
       E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*
        Derivative[2][H001[-1 + L]][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*M[r]^2*
        (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
        Derivative[2][H001[-1 + L]][r] - E^\[Nu][r]*r^3*CC[r]^2*M[r]*
        (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[2][H001[-1 + L]][r] + r^7*\[Kappa]^2*CC[r]^2*P[r]^2*
        (9*E^\[Nu][r]*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
         4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
           (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
          Derivative[1][h000[L]][r] + 10*E^\[Nu][r]*
          Derivative[1][H001[-1 + L]][r] + 
         r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(-(\[Omega]1[r]*(-8*r*\[Kappa]*
                 \[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r])*Derivative[1][h000[L]][r] + E^\[Nu][r]*
            Derivative[1][\[Nu]][r]*Derivative[1][H001[-1 + L]][r] + 
           4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
            Derivative[2][h000[L]][r] + E^\[Nu][r]*
            Derivative[2][H001[-1 + L]][r]))) + 
     (-2*\[Kappa]*(M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*
        (2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
         E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]) + 
       60*Sqrt[(-1 + 4*L^2)^(-1)]*r^4*\[Kappa]*CC[r]^2*P[r]*
        (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
         r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
        Derivative[1][h000[L]][r] - 288*r^7*\[Kappa]^3*CC[r]^2*P[r]^3*
        (E^\[Nu][r]*H001[-1 + L][r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
          Derivative[1][h000[L]][r]) + 
       2*(-8*E^\[Nu][r]*CC[r]*Derivative[1][CC][r] - 4*E^\[Nu][r]*CC[r]^2*
          Derivative[1][\[Nu]][r])*(3*M[r]^2*H001[-1 + L][r]*
          Derivative[1][M][r] + M[r]^3*Derivative[1][H001[-1 + L]][r]) + 
       2*(5*E^\[Nu][r]*r^4*\[Kappa]*CC[r]^2 + 2*E^\[Nu][r]*r^5*\[Kappa]*CC[r]*
          Derivative[1][CC][r] + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*
          Derivative[1][\[Nu]][r])*((L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*
          H001[-1 + L][r]*Derivative[1][P][r] + P[r]*H001[-1 + L][r]*
          (10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
             r]) + P[r]*(L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][H001[-1 + L]][r]) + 2*(-2*E^\[Nu][r]*CC[r]^2 - 
         4*E^\[Nu][r]*r*CC[r]*Derivative[1][CC][r] - 2*E^\[Nu][r]*r*CC[r]^2*
          Derivative[1][\[Nu]][r])*(2*M[r]*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 
           5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*Derivative[1][M][r] + 
         M[r]^2*H001[-1 + L][r]*(30*r*\[Kappa]*P[r] + 10*r*\[Kappa]*
            \[Rho][r] + 15*r^2*\[Kappa]*Derivative[1][P][r] + 
           5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
         M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][H001[-1 + L]][r]) + 2*(2*E^\[Nu][r]*r*CC[r]^2 + 
         2*E^\[Nu][r]*r^2*CC[r]*Derivative[1][CC][r] + E^\[Nu][r]*r^2*CC[r]^2*
          Derivative[1][\[Nu]][r])*((L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 
           5*r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
             10*r^2*\[Kappa]*\[Rho][r]))*H001[-1 + L][r]*
          Derivative[1][M][r] + M[r]*H001[-1 + L][r]*
          (-120*r^3*\[Kappa]^2*P[r]^2 + 10*r*\[Kappa]*\[Rho][r] + 
           2*r*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]) - 
           60*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
            (9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r])*Derivative[1][P][
             r] + 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r] + 
           r^2*\[Kappa]*P[r]*(-20*r*\[Kappa]*\[Rho][r] - 10*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])) + 
         M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*
            \[Rho][r] + r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
             10*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[-1 + L]][r]) - 
       4*r*\[Kappa]*((P[r] + \[Rho][r])*(2*Sqrt[(-1 + 4*L^2)^(-1)]*
            (4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*
                r^2*\[Kappa]*P[r]*\[Omega]1[r]) + r^2*(L*(1 + L)*
                \[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*
            h000[L][r] - E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r])*
          (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
            Derivative[1][P][r]) + (M[r] + r^3*\[Kappa]*P[r])*
          (2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
             2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
                \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*
                \[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
           E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r])*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + (M[r] + r^3*\[Kappa]*P[r])*
          (P[r] + \[Rho][r])*(-(E^\[Nu][r]*(r - 2*M[r])*H001[-1 + L][r]) - 
           E^\[Nu][r]*r*H001[-1 + L][r]*(1 - 2*Derivative[1][M][r]) - 
           E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r]*Derivative[1][\[Nu]][
             r] + 2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*
            (-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
                \[Omega]1[r]) + 2*r*(L*(1 + L)*\[CapitalOmega] + 4*r^4*
                \[Kappa]^2*P[r]^2*\[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*
              Derivative[1][M][r] - 2*r*(L*(1 + L)*\[CapitalOmega] - 4*r^2*
                \[Kappa]*P[r]*\[Omega]1[r])*Derivative[1][M][r] + 
             4*M[r]^2*Derivative[1][\[Omega]1][r] - 2*r*M[r]*(-8*r*\[Kappa]*
                P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[r]*
                Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][
                  \[Omega]1][r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2*
                \[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*
                Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*
                Derivative[1][\[Omega]1][r])) + 2*Sqrt[(-1 + 4*L^2)^(-1)]*
            (4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*
                r^2*\[Kappa]*P[r]*\[Omega]1[r]) + r^2*(L*(1 + L)*
                \[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*r*(r - 2*M[r])*
            Derivative[1][H001[-1 + L]][r])) - 2*Sqrt[(-1 + 4*L^2)^(-1)]*
        h000[L][r]*(-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
         4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
         r^5*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
           20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 2*r*M[r]^2*
          (-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
           2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
           2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
           6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
             r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
             14*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
            (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
         r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
           8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
             4*r*Derivative[1][\[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
            (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
           2*r^4*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 
             2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r]) - r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 
             3*L^2*\[CapitalOmega] + 4*L^3*\[CapitalOmega] - 
             2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 
             4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
               16*r*Derivative[1][\[Omega]1][r]))))*
        (2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r]) - 
       40*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^4*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[L]][r]*(4*CC[r]*Derivative[1][CC][r] + 
         r*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r])) + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^3*(-6*L*(1 + L)*\[CapitalOmega] + 
         (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 8*r^2*\[Kappa]*\[Rho][r])*
          \[Omega]1[r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 
           4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
        Derivative[1][h000[L]][r]*(4*CC[r]*Derivative[1][CC][r] + 
         r*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r])) + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]^2*(5*L*\[CapitalOmega] + 
         5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
         4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
         3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
           r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
          \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
          (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
           4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r]*
        (2*CC[r]^2 + 8*r*CC[r]*Derivative[1][CC][r] + 
         r^2*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r])) - 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*M[r]*(2*L*\[CapitalOmega] + 
         2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
         L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][
           r] - 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
          (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
         2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
           (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r]*
        (6*r*CC[r]^2 + 12*r^2*CC[r]*Derivative[1][CC][r] + 
         r^3*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r])) + 
       P[r]^2*(9*E^\[Nu][r]*H001[-1 + L][r] + 
         r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
             (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*
            Derivative[1][H001[-1 + L]][r]))*(42*r^5*\[Kappa]^2*CC[r]^2 + 
         28*r^6*\[Kappa]^2*CC[r]*Derivative[1][CC][r] + 
         r^7*\[Kappa]^2*(2*Derivative[1][CC][r]^2 + 
           2*CC[r]*Derivative[2][CC][r])) + 
       M[r]*(-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[1][H001[-1 + L]][r]*(-2*E^\[Nu][r]*(3*r^2*CC[r]^2 + 
           2*r^3*CC[r]*Derivative[1][CC][r])*Derivative[1][\[Nu]][r] - 
         E^\[Nu][r]*(6*r*CC[r]^2 + 12*r^2*CC[r]*Derivative[1][CC][r] + 
           r^3*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r])) + 
         r^3*CC[r]^2*(-(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2) - 
           E^\[Nu][r]*Derivative[2][\[Nu]][r])) + CC[r]^2*M[r]^3*
        Derivative[1][H001[-1 + L]][r]*(8*E^\[Nu][r]*Derivative[1][\[Nu]][
           r] + 4*r*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
           E^\[Nu][r]*Derivative[2][\[Nu]][r])) + M[r]^3*H001[-1 + L][r]*
        (-16*E^\[Nu][r]*CC[r]*Derivative[1][CC][r]*Derivative[1][\[Nu]][r] - 
         4*E^\[Nu][r]*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][
             r]) - 4*CC[r]^2*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
           E^\[Nu][r]*Derivative[2][\[Nu]][r])) + 
       M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
        H001[-1 + L][r]*(-4*E^\[Nu][r]*(CC[r]^2 + 2*r*CC[r]*
            Derivative[1][CC][r])*Derivative[1][\[Nu]][r] - 
         2*E^\[Nu][r]*(4*CC[r]*Derivative[1][CC][r] + 
           r*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r])) - 
         2*r*CC[r]^2*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
           E^\[Nu][r]*Derivative[2][\[Nu]][r])) + 
       M[r]^2*(-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][H001[-1 + L]][r]*(4*E^\[Nu][r]*(2*r*CC[r]^2 + 
           2*r^2*CC[r]*Derivative[1][CC][r])*Derivative[1][\[Nu]][r] + 
         2*E^\[Nu][r]*(2*CC[r]^2 + 8*r*CC[r]*Derivative[1][CC][r] + 
           r^2*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r])) + 
         2*r^2*CC[r]^2*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
           E^\[Nu][r]*Derivative[2][\[Nu]][r])) + 
       M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
         r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
        H001[-1 + L][r]*(4*CC[r]*Derivative[1][CC][r]*(2*E^\[Nu][r]*r + 
           E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r]) + E^\[Nu][r]*r^2*
          (2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r]) + 
         CC[r]^2*(2*E^\[Nu][r] + 4*E^\[Nu][r]*r*Derivative[1][\[Nu]][r] + 
           r^2*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
              Derivative[2][\[Nu]][r]))) + 
       P[r]*(L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*H001[-1 + L][r]*
        (4*\[Kappa]*CC[r]*Derivative[1][CC][r]*(5*E^\[Nu][r]*r^4 + 
           E^\[Nu][r]*r^5*Derivative[1][\[Nu]][r]) + E^\[Nu][r]*r^5*\[Kappa]*
          (2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r]) + 
         \[Kappa]*CC[r]^2*(20*E^\[Nu][r]*r^3 + 10*E^\[Nu][r]*r^4*
            Derivative[1][\[Nu]][r] + r^5*(E^\[Nu][r]*Derivative[1][\[Nu]][
                r]^2 + E^\[Nu][r]*Derivative[2][\[Nu]][r]))) + 
       P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*Derivative[1][H001[-1 + L]][r]*
        (4*\[Kappa]*CC[r]*Derivative[1][CC][r]*(6*E^\[Nu][r]*r^5 + 
           E^\[Nu][r]*r^6*Derivative[1][\[Nu]][r]) + E^\[Nu][r]*r^6*\[Kappa]*
          (2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r]) + 
         \[Kappa]*CC[r]^2*(30*E^\[Nu][r]*r^4 + 12*E^\[Nu][r]*r^5*
            Derivative[1][\[Nu]][r] + r^6*(E^\[Nu][r]*Derivative[1][\[Nu]][
                r]^2 + E^\[Nu][r]*Derivative[2][\[Nu]][r]))) - 
       8*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]*Derivative[1][CC][r]*
        ((-40*M[r]^4*Derivative[1][\[Omega]1][r] + 4*M[r]^3*
            (2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + r^5*\[Kappa]*P[r]*
            (2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           2*r*M[r]^2*(-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
             2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
             2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
             6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
               r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*
                (2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
                 r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 14*r*
                Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
              (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
              \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*
                \[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             4*r^6*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 6*r*
                Derivative[1][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*
                \[CapitalOmega] + 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*
                (1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*
                Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r]))))*
          Derivative[1][h000[L]][r] + h000[L][r]*
          (-160*M[r]^3*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
           12*M[r]^2*Derivative[1][M][r]*(2*L*(1 + L)*\[CapitalOmega] + 
             (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) + 5*r^4*\[Kappa]*P[r]*
            (2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           r^5*\[Kappa]*Derivative[1][P][r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
               \[Omega]1[r]) + 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*
              P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           2*M[r]^2*(-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
             2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
             2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
             6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
               r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*
                (2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
                 r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 14*r*
                Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
              (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           4*r*M[r]*Derivative[1][M][r]*(-2*L*\[CapitalOmega] - 
             4*L^2*\[CapitalOmega] - 2*L^3*\[CapitalOmega] + 
             2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 2*L^3*\[Omega]1[r] + 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
             6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
               r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*
                (2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
                 r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 14*r*
                Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
              (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           2*r*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
              \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*
                \[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             4*r^6*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 6*r*
                Derivative[1][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*
                \[CapitalOmega] + 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*
                (1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*
                Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r]))) + 
           r^2*Derivative[1][M][r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
               \[Omega]1[r]) - 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*
                (1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             4*r^6*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 6*r*
                Derivative[1][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*
                \[CapitalOmega] + 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*
                (1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*
                Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r]))) - 
           40*M[r]^4*Derivative[2][\[Omega]1][r] + 4*M[r]^3*
            (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             (11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + r*(-4*r*\[Kappa]*P[r] + 16*r*
                \[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                \[Omega]1][r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*
                \[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) + 
           r^5*\[Kappa]*P[r]*(120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
             32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 60*r^6*\[Kappa]^3*
              P[r]^2*\[Omega]1[r]*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             2*L^2*(1 + L)*Derivative[1][\[Omega]1][r] + 20*r^6*\[Kappa]^3*
              P[r]^3*Derivative[1][\[Omega]1][r] - 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 16*r^3*\[Kappa]^2*
              P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
             2*r*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*
                (1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(5*L*(1 + L)*
                \[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][P][r]*(5*L*(1 + L)*\[CapitalOmega] - 
               2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*
                (L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             4*r^4*\[Kappa]^2*P[r]^2*(\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 
                 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 3*
                Derivative[1][\[Omega]1][r] + (-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] - 3*r*Derivative[2][\[Omega]1][
                 r]) + r^2*\[Kappa]*\[Rho][r]*(4*Derivative[1][\[Omega]1][
                 r] - 2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 4*r*
                Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) - 2*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] - 2*(L + L^2 + 
                 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 2*r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] - 2*r*
                (L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])) + 2*r*M[r]^2*(32*r^3*\[Kappa]^2*\[Rho][r]^2*
              \[Omega]1[r] + 16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
              Derivative[1][\[Rho]][r] - 6*Derivative[1][\[Omega]1][r] + 
             L*Derivative[1][\[Omega]1][r] + 4*L^2*Derivative[1][\[Omega]1][
               r] + 2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] - 2*r*\[Kappa]*
              \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(5*L*(1 + L)*
                \[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 12*r*
                Derivative[1][\[Omega]1][r]) + 8*r^3*\[Kappa]^2*P[r]^2*
              (19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r]) + 
             4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(19*\[Omega]1[r] + 14*
                r*Derivative[1][\[Omega]1][r]) - 2*r*\[Kappa]*P[r]*
              (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*Derivative[1][P][r]*(L*(1 + L)*\[CapitalOmega] + 2*
                (-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*
                (7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                  \[Omega]1][r]) - 6*r*Derivative[2][\[Omega]1][r] - 
             L*r*Derivative[2][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
              (12*Derivative[1][\[Omega]1][r] - 2*(2 + L + L^2)*
                Derivative[1][\[Omega]1][r] + 12*r*Derivative[2][\[Omega]1][
                 r]) + 2*r^4*\[Kappa]^2*P[r]^2*(33*Derivative[1][\[Omega]1][
                 r] + 14*r*Derivative[2][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(-46*r*\[Kappa]*\[Rho][r] - 23*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(-2 + L + L^2 - 
                 23*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 2*
                (7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                  \[Omega]1][r] - 2*r*(24*r*\[Kappa]*\[Rho][r] + 
                 12*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                  \[Omega]1][r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*
                Derivative[2][\[Omega]1][r])) + r^2*M[r]*
            (-32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             2*L^2*(1 + L)*Derivative[1][\[Omega]1][r] - 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*
                \[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(5*L*(1 + L)*
                \[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + 24*r^5*\[Kappa]^3*P[r]^3*
              (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) + 
             12*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r]*(23*\[Omega]1[r] + 
               6*r*Derivative[1][\[Omega]1][r]) - 8*r^3*\[Kappa]^2*P[r]^2*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(5*L*(1 + L)*
                \[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]) - 2*r*\[Kappa]*P[r]*
              (-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 4*L^3*
                \[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*
                \[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][
                  \[Omega]1][r] + 4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*
                \[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                    \[Omega]1][r])) - r^2*\[Kappa]*Derivative[1][P][r]*
              (-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 4*L^3*
                \[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*
                \[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][
                  \[Omega]1][r] + 4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*
                \[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                    \[Omega]1][r])) + r^2*\[Kappa]*\[Rho][r]*
              (4*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*Derivative[1][
                  \[Omega]1][r] + 4*r*Derivative[2][\[Omega]1][r]) + 
             4*r^6*\[Kappa]^3*P[r]^3*(29*Derivative[1][\[Omega]1][r] + 6*r*
                Derivative[2][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
              (-2*\[Omega]1[r]*(54*r*\[Kappa]*\[Rho][r] + 27*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) - 2*(-7 + L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] - 2*(-2 + L + L^2 + 
                 27*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 2*r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] - 2*r*
                (-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r]) - r^2*\[Kappa]*P[r]*(-64*r^3*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] - 32*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
                Derivative[1][\[Rho]][r] + 12*Derivative[1][\[Omega]1][r] + 4*
                L*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*(1 + 2*L)*
                Derivative[1][\[Omega]1][r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                Derivative[1][\[Omega]1][r] + 4*r*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                    \[Omega]1][r]) + 12*r*Derivative[2][\[Omega]1][r] + 4*L*r*
                Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (16*Derivative[1][\[Omega]1][r] - 2*(-4 + L + L^2)*
                  Derivative[1][\[Omega]1][r] + 16*r*Derivative[2][\[Omega]1][
                   r]))))) + 2*(-40*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2 - 
         80*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]*Derivative[1][CC][r])*
        (4*M[r]^3*Derivative[1][M][r]*Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[L]][r] + M[r]^4*Derivative[1][h000[L]][r]*
          Derivative[2][\[Omega]1][r] + M[r]^4*Derivative[1][\[Omega]1][r]*
          Derivative[2][h000[L]][r]) + 24*Sqrt[(-1 + 4*L^2)^(-1)]*r^5*
        \[Kappa]*(2*CC[r]*P[r]*Derivative[1][CC][r]*
          (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
           r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r])*Derivative[1][h000[L]][r] + CC[r]^2*Derivative[1][P][r]*
          (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
           r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r])*Derivative[1][h000[L]][r] + CC[r]^2*P[r]*
          Derivative[1][h000[L]][r]*(2*L*(1 + L)*Derivative[1][\[Omega]1][
             r] + (L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(4*r*\[Kappa]*\[Rho][r] + 
             2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
            Derivative[1][\[Omega]1][r] + r*(L + L^2 + 2*r^2*\[Kappa]*
              \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
         CC[r]^2*P[r]*(-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*
            \[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r]) + 
       2*(4*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2 + 8*Sqrt[(-1 + 4*L^2)^(-1)]*r*
          CC[r]*Derivative[1][CC][r])*(3*M[r]^2*Derivative[1][M][r]*
          (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              P[r] - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][
           r] + M[r]^3*Derivative[1][h000[L]][r]*
          (\[Omega]1[r]*(-16*r*\[Kappa]*P[r] - 16*r*\[Kappa]*\[Rho][r] - 
             8*r^2*\[Kappa]*Derivative[1][P][r] - 8*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + (6*L*(1 + L) - 8*r^2*\[Kappa]*
              P[r] - 8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r] + 
           r*(-12*r*\[Kappa]*P[r] + 8*r*\[Kappa]*\[Rho][r] - 
             6*r^2*\[Kappa]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
              \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
         M[r]^3*(-6*L*(1 + L)*\[CapitalOmega] + 
           (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 8*r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
          Derivative[2][h000[L]][r]) + 
       2*(-6*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2 - 4*Sqrt[(-1 + 4*L^2)^(-1)]*
          r^3*CC[r]*Derivative[1][CC][r])*(Derivative[1][M][r]*
          (2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 
           2*L^2*\[Omega]1[r] - L*r*Derivative[1][\[Omega]1][r] - 
           L^2*r*Derivative[1][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
           2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
             2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             3*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
            (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]))*
          Derivative[1][h000[L]][r] + M[r]*Derivative[1][h000[L]][r]*
          (-3*L*Derivative[1][\[Omega]1][r] - 3*L^2*Derivative[1][\[Omega]1][
             r] - 6*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
           2*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
             r] - 24*r^5*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 12*r^6*\[Kappa]^3*P[r]^2*
            Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
               r]) + 8*r^3*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 
             2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             3*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*(2*L*(1 + L)*\[CapitalOmega] - 
             2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             3*r*Derivative[1][\[Omega]1][r]) + 4*r*\[Kappa]*P[r]*
            (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
           2*r^2*\[Kappa]*Derivative[1][P][r]*(-6*L*(1 + L)*\[CapitalOmega] + 
             (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r]) - L*r*Derivative[2][\[Omega]1][r] - 
           L^2*r*Derivative[2][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
            Derivative[2][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
            (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
               r]) + 2*r^4*\[Kappa]^2*P[r]^2*(-2*\[Omega]1[r]*
              (-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r]) + 3*Derivative[1][\[Omega]1][r] - 
             2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r] + 3*r*Derivative[2][\[Omega]1][r]) + 
           2*r^2*\[Kappa]*P[r]*(\[Omega]1[r]*(-16*r*\[Kappa]*\[Rho][r] - 8*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r] + (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
               r] + r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[2][\[Omega]1][r])) + M[r]*(2*L*\[CapitalOmega] + 
           2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
           L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][
             r] - 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
           4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
            (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
           2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
             (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r]))*Derivative[2][h000[L]][r]) + 
       2*(8*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2 + 8*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*
          CC[r]*Derivative[1][CC][r])*(2*M[r]*Derivative[1][M][r]*
          (5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 
           5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
           3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
             r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
            \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
             4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r]))*Derivative[1][h000[L]][r] + 
         M[r]^2*Derivative[1][h000[L]][r]*(8*r*\[Kappa]*\[Rho][r]*
            \[Omega]1[r] + 4*r^2*\[Kappa]*\[Omega]1[r]*Derivative[1][\[Rho]][
             r] - 3*Derivative[1][\[Omega]1][r] - 
           7*L*Derivative[1][\[Omega]1][r] - 7*L^2*Derivative[1][\[Omega]1][
             r] - 8*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
           4*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
             r] + 8*r^3*\[Kappa]^2*P[r]^2*(-8*\[Omega]1[r] + 
             3*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*(-8*\[Omega]1[r] + 3*r*Derivative[1][
                \[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
            (-8*L*(1 + L)*\[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 4*r^2*
                \[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(9 + 2*L + 2*L^2 + 4*r^2*
                \[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*Derivative[1][P][r]*(-8*L*(1 + L)*\[CapitalOmega] + 
             4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r]) - 3*r*Derivative[2][\[Omega]1][r] - 
           2*L*r*Derivative[2][\[Omega]1][r] - 2*L^2*r*
            Derivative[2][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
            Derivative[2][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            (-5*Derivative[1][\[Omega]1][r] + 3*r*Derivative[2][\[Omega]1][
               r]) + r^2*\[Kappa]*P[r]*(4*\[Omega]1[r]*(-8*r*\[Kappa]*
                \[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r] + (9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
               r] + r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[2][\[Omega]1][r])) + M[r]^2*(5*L*\[CapitalOmega] + 
           5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
           4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
           3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
             r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
            \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
             4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r]))*Derivative[2][h000[L]][r]) - 
       72*r^8*\[Kappa]^3*(2*CC[r]*P[r]^3*Derivative[1][CC][r]*
          (E^\[Nu][r]*H001[-1 + L][r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
            Derivative[1][h000[L]][r]) + 3*CC[r]^2*P[r]^2*Derivative[1][P][r]*
          (E^\[Nu][r]*H001[-1 + L][r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
            Derivative[1][h000[L]][r]) + CC[r]^2*P[r]^3*
          (E^\[Nu][r]*H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
           Sqrt[(-1 + 4*L^2)^(-1)]*(-4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[L]][r] + 
           E^\[Nu][r]*Derivative[1][H001[-1 + L]][r] + 
           Sqrt[(-1 + 4*L^2)^(-1)]*r*Derivative[1][h000[L]][r]*
            (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
               r]) + Sqrt[(-1 + 4*L^2)^(-1)]*r*(-4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r])) - 
       4*E^\[Nu][r]*CC[r]^2*(6*M[r]^2*Derivative[1][M][r]*
          Derivative[1][H001[-1 + L]][r] + H001[-1 + L][r]*
          (6*M[r]*Derivative[1][M][r]^2 + 3*M[r]^2*Derivative[2][M][r]) + 
         M[r]^3*Derivative[2][H001[-1 + L]][r]) + 
       2*(4*E^\[Nu][r] + 4*E^\[Nu][r]*r*Derivative[1][\[Nu]][r])*
        (2*CC[r]*M[r]^3*Derivative[1][CC][r]*Derivative[1][H001[-1 + L]][r] + 
         3*CC[r]^2*M[r]^2*Derivative[1][M][r]*Derivative[1][H001[-1 + L]][
           r] + CC[r]^2*M[r]^3*Derivative[2][H001[-1 + L]][r]) + 
       2*(6*E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2 + 2*E^\[Nu][r]*r^6*\[Kappa]*CC[r]*
          Derivative[1][CC][r] + E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*
          Derivative[1][\[Nu]][r])*((2 - r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][P][r]*Derivative[1][H001[-1 + L]][r] + 
         P[r]*(-2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*Derivative[1][\[Rho]][
             r])*Derivative[1][H001[-1 + L]][r] + 
         P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*Derivative[2][H001[-1 + L]][r]) + 
       2*(4*E^\[Nu][r]*r*CC[r]^2 + 4*E^\[Nu][r]*r^2*CC[r]*
          Derivative[1][CC][r] + 2*E^\[Nu][r]*r^2*CC[r]^2*
          Derivative[1][\[Nu]][r])*(2*M[r]*(-3 + r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r]*
          Derivative[1][H001[-1 + L]][r] + M[r]^2*(2*r*\[Kappa]*P[r] + 
           2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][P][r] + 
           r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][H001[-1 + L]][
           r] + M[r]^2*(-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
          Derivative[2][H001[-1 + L]][r]) + E^\[Nu][r]*r^5*\[Kappa]*CC[r]^2*
        (2*((L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][P][r] + 
           P[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                \[Rho]][r]))*Derivative[1][H001[-1 + L]][r] + 
         H001[-1 + L][r]*(2*Derivative[1][P][r]*(10*r*\[Kappa]*\[Rho][r] + 
             5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           (L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[2][P][r] + 
           P[r]*(10*\[Kappa]*\[Rho][r] + 20*r*\[Kappa]*Derivative[1][\[Rho]][
               r] + 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r])) + 
         P[r]*(L - L^2 + 5*r^2*\[Kappa]*\[Rho][r])*
          Derivative[2][H001[-1 + L]][r]) - 2*E^\[Nu][r]*r*CC[r]^2*
        (2*(2*M[r]*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][M][r] + M[r]^2*(30*r*\[Kappa]*P[r] + 
             10*r*\[Kappa]*\[Rho][r] + 15*r^2*\[Kappa]*Derivative[1][P][r] + 
             5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
          Derivative[1][H001[-1 + L]][r] + H001[-1 + L][r]*
          (4*M[r]*Derivative[1][M][r]*(30*r*\[Kappa]*P[r] + 
             10*r*\[Kappa]*\[Rho][r] + 15*r^2*\[Kappa]*Derivative[1][P][r] + 
             5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           (L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
            (2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
           M[r]^2*(30*\[Kappa]*P[r] + 10*\[Kappa]*\[Rho][r] + 
             60*r*\[Kappa]*Derivative[1][P][r] + 20*r*\[Kappa]*
              Derivative[1][\[Rho]][r] + 15*r^2*\[Kappa]*Derivative[2][P][
               r] + 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r])) + 
         M[r]^2*(L - L^2 + 15*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
          Derivative[2][H001[-1 + L]][r]) + E^\[Nu][r]*r^2*CC[r]^2*
        (2*((L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
             r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
            Derivative[1][M][r] + M[r]*(-120*r^3*\[Kappa]^2*P[r]^2 + 
             10*r*\[Kappa]*\[Rho][r] + 2*r*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
               10*r^2*\[Kappa]*\[Rho][r]) - 60*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] + r^2*\[Kappa]*(9 - 2*L + 2*L^2 - 10*r^2*
                \[Kappa]*\[Rho][r])*Derivative[1][P][r] + 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r] + r^2*\[Kappa]*P[r]*(-20*r*\[Kappa]*
                \[Rho][r] - 10*r^2*\[Kappa]*Derivative[1][\[Rho]][r])))*
          Derivative[1][H001[-1 + L]][r] + H001[-1 + L][r]*
          (2*Derivative[1][M][r]*(-120*r^3*\[Kappa]^2*P[r]^2 + 
             10*r*\[Kappa]*\[Rho][r] + 2*r*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 
               10*r^2*\[Kappa]*\[Rho][r]) - 60*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] + r^2*\[Kappa]*(9 - 2*L + 2*L^2 - 10*r^2*
                \[Kappa]*\[Rho][r])*Derivative[1][P][r] + 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r] + r^2*\[Kappa]*P[r]*(-20*r*\[Kappa]*
                \[Rho][r] - 10*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
           (L - L^2 - 30*r^4*\[Kappa]^2*P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + 
             r^2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
            Derivative[2][M][r] + M[r]*(-360*r^2*\[Kappa]^2*P[r]^2 + 
             10*\[Kappa]*\[Rho][r] + 2*\[Kappa]*P[r]*(9 - 2*L + 2*L^2 - 10*
                r^2*\[Kappa]*\[Rho][r]) - 480*r^3*\[Kappa]^2*P[r]*
              Derivative[1][P][r] + 20*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
             4*r*\[Kappa]*((9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][P][r] + P[r]*(-20*r*\[Kappa]*\[Rho][r] - 
                 10*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
             30*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                Derivative[2][P][r]) + 5*r^2*\[Kappa]*Derivative[2][\[Rho]][
               r] + r^2*\[Kappa]*(2*Derivative[1][P][r]*(-20*r*\[Kappa]*
                  \[Rho][r] - 10*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
               (9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r])*Derivative[2][P][
                 r] + P[r]*(-20*\[Kappa]*\[Rho][r] - 40*r*\[Kappa]*
                  Derivative[1][\[Rho]][r] - 10*r^2*\[Kappa]*Derivative[2][
                    \[Rho]][r])))) + M[r]*(L - L^2 - 30*r^4*\[Kappa]^2*
            P[r]^2 + 5*r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*
            (9 - 2*L + 2*L^2 - 10*r^2*\[Kappa]*\[Rho][r]))*
          Derivative[2][H001[-1 + L]][r]) + 2*(-3*E^\[Nu][r]*r^2*CC[r]^2 - 
         2*E^\[Nu][r]*r^3*CC[r]*Derivative[1][CC][r] - E^\[Nu][r]*r^3*CC[r]^2*
          Derivative[1][\[Nu]][r])*((-2 + 2*r^4*\[Kappa]^2*P[r]^2 + 
           r^2*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*P[r]*
            (5 - 2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][M][r]*
          Derivative[1][H001[-1 + L]][r] + M[r]*(8*r^3*\[Kappa]^2*P[r]^2 + 
           2*r*\[Kappa]*\[Rho][r] + 2*r*\[Kappa]*P[r]*
            (5 - 2*r^2*\[Kappa]*\[Rho][r]) + 4*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r] + r^2*\[Kappa]*(5 - 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r] + 
           r^2*\[Kappa]*P[r]*(-4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]))*Derivative[1][H001[-1 + L]][r] + 
         M[r]*(-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
           r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
          Derivative[2][H001[-1 + L]][r]) + 2*(7*r^6*\[Kappa]^2*CC[r]^2 + 
         2*r^7*\[Kappa]^2*CC[r]*Derivative[1][CC][r])*
        (2*P[r]*Derivative[1][P][r]*(9*E^\[Nu][r]*H001[-1 + L][r] + 
           r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*(L*(1 + L)*\[CapitalOmega] - 
               (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*
              Derivative[1][h000[L]][r] + E^\[Nu][r]*Derivative[1][
                H001[-1 + L]][r])) + P[r]^2*(9*E^\[Nu][r]*H001[-1 + L][r]*
            Derivative[1][\[Nu]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*
            (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r])*Derivative[1][h000[L]][r] + 10*E^\[Nu][r]*
            Derivative[1][H001[-1 + L]][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
              (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                   Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][
                h000[L]][r] + E^\[Nu][r]*Derivative[1][\[Nu]][r]*
              Derivative[1][H001[-1 + L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*
              (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r])*Derivative[2][h000[L]][r] + 
             E^\[Nu][r]*Derivative[2][H001[-1 + L]][r]))) - 
       r^2*\[Kappa]*(2*((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + 
             Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) + 
           (M[r] + r^3*\[Kappa]*P[r])*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]))*(-(E^\[Nu][r]*(r - 2*M[r])*
             H001[-1 + L][r]) - E^\[Nu][r]*r*H001[-1 + L][r]*
            (1 - 2*Derivative[1][M][r]) - E^\[Nu][r]*r*(r - 2*M[r])*
            H001[-1 + L][r]*Derivative[1][\[Nu]][r] + 
           2*Sqrt[(-1 + 4*L^2)^(-1)]*h000[L][r]*
            (-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
                \[Omega]1[r]) + 2*r*(L*(1 + L)*\[CapitalOmega] + 4*r^4*
                \[Kappa]^2*P[r]^2*\[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*
              Derivative[1][M][r] - 2*r*(L*(1 + L)*\[CapitalOmega] - 4*r^2*
                \[Kappa]*P[r]*\[Omega]1[r])*Derivative[1][M][r] + 
             4*M[r]^2*Derivative[1][\[Omega]1][r] - 2*r*M[r]*(-8*r*\[Kappa]*
                P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[r]*
                Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][
                  \[Omega]1][r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2*
                \[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*
                Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*
                Derivative[1][\[Omega]1][r])) + 2*Sqrt[(-1 + 4*L^2)^(-1)]*
            (4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*
                r^2*\[Kappa]*P[r]*\[Omega]1[r]) + r^2*(L*(1 + L)*
                \[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*r*(r - 2*M[r])*
            Derivative[1][H001[-1 + L]][r]) + 
         (2*Sqrt[(-1 + 4*L^2)^(-1)]*(4*M[r]^2*\[Omega]1[r] - 
             2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
                \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*
                \[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] - 
           E^\[Nu][r]*r*(r - 2*M[r])*H001[-1 + L][r])*
          (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
            (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
             Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
           (M[r] + r^3*\[Kappa]*P[r])*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r])) + (M[r] + r^3*\[Kappa]*P[r])*
          (P[r] + \[Rho][r])*(2*(-E^\[Nu][r] - E^\[Nu][r]*r*Derivative[1][
                \[Nu]][r])*(H001[-1 + L][r]*(1 - 2*Derivative[1][M][r]) + 
             (r - 2*M[r])*Derivative[1][H001[-1 + L]][r]) + 
           (r - 2*M[r])*H001[-1 + L][r]*(-2*E^\[Nu][r]*Derivative[1][\[Nu]][
               r] + r*(-(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2) - E^\[Nu][r]*
                Derivative[2][\[Nu]][r])) + 2*Sqrt[(-1 + 4*L^2)^(-1)]*
            (2*(-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
                  \[Omega]1[r]) + 2*r*(L*(1 + L)*\[CapitalOmega] + 
                 4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*
                Derivative[1][M][r] - 2*r*(L*(1 + L)*\[CapitalOmega] - 
                 4*r^2*\[Kappa]*P[r]*\[Omega]1[r])*Derivative[1][M][r] + 4*
                M[r]^2*Derivative[1][\[Omega]1][r] - 2*r*M[r]*
                (-8*r*\[Kappa]*P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[
                   r]*Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*
                  Derivative[1][\[Omega]1][r]) + r^2*(16*r^3*\[Kappa]^2*
                  P[r]^2*\[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*
                  Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*
                  Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
             h000[L][r]*(2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*
                  P[r]^2*\[Omega]1[r]) + 16*M[r]*Derivative[1][M][r]*
                Derivative[1][\[Omega]1][r] + 4*r*(16*r^3*\[Kappa]^2*P[r]^2*
                  \[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*
                  Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*
                  Derivative[1][\[Omega]1][r]) - 4*
                ((L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*\[Omega]1[
                     r])*Derivative[1][M][r] + M[r]*(-8*r*\[Kappa]*P[r]*
                    \[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[r]*Derivative[1][
                      P][r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][\[Omega]1][
                     r])) + 4*\[Omega]1[r]*(2*Derivative[1][M][r]^2 + 
                 2*M[r]*Derivative[2][M][r]) + 4*M[r]^2*Derivative[2][
                  \[Omega]1][r] + r^2*(48*r^2*\[Kappa]^2*P[r]^2*\[Omega]1[
                   r] + 32*r^3*\[Kappa]^2*(2*P[r]*\[Omega]1[r]*Derivative[1][
                      P][r] + P[r]^2*Derivative[1][\[Omega]1][r]) + 
                 4*r^4*\[Kappa]^2*(4*P[r]*Derivative[1][P][r]*Derivative[1][
                      \[Omega]1][r] + \[Omega]1[r]*(2*Derivative[1][P][r]^2 + 
                     2*P[r]*Derivative[2][P][r]) + P[r]^2*Derivative[2][
                      \[Omega]1][r])) - 2*r*(2*Derivative[1][M][r]*
                  (-8*r*\[Kappa]*P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*
                    \[Omega]1[r]*Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*
                    Derivative[1][\[Omega]1][r]) + (L*(1 + L)*
                    \[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*\[Omega]1[r])*
                  Derivative[2][M][r] + M[r]*(-8*\[Kappa]*P[r]*\[Omega]1[r] - 
                   16*r*\[Kappa]*(\[Omega]1[r]*Derivative[1][P][r] + 
                     P[r]*Derivative[1][\[Omega]1][r]) - 4*r^2*\[Kappa]*
                    (2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
                     \[Omega]1[r]*Derivative[2][P][r] + P[r]*Derivative[2][
                        \[Omega]1][r])))) + (4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*
                (L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*\[Omega]1[
                   r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*
                  P[r]^2*\[Omega]1[r]))*Derivative[2][h000[L]][r]) - 
           E^\[Nu][r]*r*(2*(1 - 2*Derivative[1][M][r])*Derivative[1][
                H001[-1 + L]][r] - 2*H001[-1 + L][r]*Derivative[2][M][r] + 
             (r - 2*M[r])*Derivative[2][H001[-1 + L]][r]))) - 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*CC[r]^2*(2*Derivative[1][h000[L]][r]*
          (-160*M[r]^3*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
           12*M[r]^2*Derivative[1][M][r]*(2*L*(1 + L)*\[CapitalOmega] + 
             (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) + 5*r^4*\[Kappa]*P[r]*
            (2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           r^5*\[Kappa]*Derivative[1][P][r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
               \[Omega]1[r]) + 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*
              P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           2*M[r]^2*(-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
             2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
             2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
             6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
               r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*
                (2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
                 r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 14*r*
                Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
              (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           4*r*M[r]*Derivative[1][M][r]*(-2*L*\[CapitalOmega] - 
             4*L^2*\[CapitalOmega] - 2*L^3*\[CapitalOmega] + 
             2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 2*L^3*\[Omega]1[r] + 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
             6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
               r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*
                (2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
                 r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 14*r*
                Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
              (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           2*r*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
              \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*
                \[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             4*r^6*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 6*r*
                Derivative[1][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*
                \[CapitalOmega] + 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*
                (1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*
                Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r]))) + 
           r^2*Derivative[1][M][r]*(2*L^2*(1 + L)*(\[CapitalOmega] - 
               \[Omega]1[r]) - 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*
                (1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             4*r^6*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 6*r*
                Derivative[1][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*
                \[CapitalOmega] + 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*
                (1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*
                Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r]))) - 
           40*M[r]^4*Derivative[2][\[Omega]1][r] + 4*M[r]^3*
            (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             (11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + r*(-4*r*\[Kappa]*P[r] + 16*r*
                \[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                \[Omega]1][r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*
                \[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) + 
           r^5*\[Kappa]*P[r]*(120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
             32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 60*r^6*\[Kappa]^3*
              P[r]^2*\[Omega]1[r]*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             2*L^2*(1 + L)*Derivative[1][\[Omega]1][r] + 20*r^6*\[Kappa]^3*
              P[r]^3*Derivative[1][\[Omega]1][r] - 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 16*r^3*\[Kappa]^2*
              P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
             2*r*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*
                (1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(5*L*(1 + L)*
                \[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][P][r]*(5*L*(1 + L)*\[CapitalOmega] - 
               2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*
                (L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             4*r^4*\[Kappa]^2*P[r]^2*(\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 
                 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 3*
                Derivative[1][\[Omega]1][r] + (-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] - 3*r*Derivative[2][\[Omega]1][
                 r]) + r^2*\[Kappa]*\[Rho][r]*(4*Derivative[1][\[Omega]1][
                 r] - 2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 4*r*
                Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) - 2*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] - 2*(L + L^2 + 
                 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 2*r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] - 2*r*
                (L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])) + 2*r*M[r]^2*(32*r^3*\[Kappa]^2*\[Rho][r]^2*
              \[Omega]1[r] + 16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
              Derivative[1][\[Rho]][r] - 6*Derivative[1][\[Omega]1][r] + 
             L*Derivative[1][\[Omega]1][r] + 4*L^2*Derivative[1][\[Omega]1][
               r] + 2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] - 2*r*\[Kappa]*
              \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(5*L*(1 + L)*
                \[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 12*r*
                Derivative[1][\[Omega]1][r]) + 8*r^3*\[Kappa]^2*P[r]^2*
              (19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r]) + 
             4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(19*\[Omega]1[r] + 14*
                r*Derivative[1][\[Omega]1][r]) - 2*r*\[Kappa]*P[r]*
              (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*Derivative[1][P][r]*(L*(1 + L)*\[CapitalOmega] + 2*
                (-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*
                (7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                  \[Omega]1][r]) - 6*r*Derivative[2][\[Omega]1][r] - 
             L*r*Derivative[2][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
              (12*Derivative[1][\[Omega]1][r] - 2*(2 + L + L^2)*
                Derivative[1][\[Omega]1][r] + 12*r*Derivative[2][\[Omega]1][
                 r]) + 2*r^4*\[Kappa]^2*P[r]^2*(33*Derivative[1][\[Omega]1][
                 r] + 14*r*Derivative[2][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(-46*r*\[Kappa]*\[Rho][r] - 23*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(-2 + L + L^2 - 
                 23*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 2*
                (7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                  \[Omega]1][r] - 2*r*(24*r*\[Kappa]*\[Rho][r] + 
                 12*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                  \[Omega]1][r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*
                Derivative[2][\[Omega]1][r])) + r^2*M[r]*
            (-32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             2*L^2*(1 + L)*Derivative[1][\[Omega]1][r] - 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*
                \[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(5*L*(1 + L)*
                \[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + 24*r^5*\[Kappa]^3*P[r]^3*
              (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) + 
             12*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r]*(23*\[Omega]1[r] + 
               6*r*Derivative[1][\[Omega]1][r]) - 8*r^3*\[Kappa]^2*P[r]^2*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(5*L*(1 + L)*
                \[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]) - 2*r*\[Kappa]*P[r]*
              (-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 4*L^3*
                \[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*
                \[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][
                  \[Omega]1][r] + 4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*
                \[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                    \[Omega]1][r])) - r^2*\[Kappa]*Derivative[1][P][r]*
              (-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 4*L^3*
                \[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 16*r^4*
                \[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 12*r*Derivative[1][
                  \[Omega]1][r] + 4*L*r*Derivative[1][\[Omega]1][r] + 2*r^2*
                \[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                    \[Omega]1][r])) + r^2*\[Kappa]*\[Rho][r]*
              (4*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*Derivative[1][
                  \[Omega]1][r] + 4*r*Derivative[2][\[Omega]1][r]) + 
             4*r^6*\[Kappa]^3*P[r]^3*(29*Derivative[1][\[Omega]1][r] + 6*r*
                Derivative[2][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
              (-2*\[Omega]1[r]*(54*r*\[Kappa]*\[Rho][r] + 27*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) - 2*(-7 + L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] - 2*(-2 + L + L^2 + 
                 27*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 2*r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] - 2*r*
                (-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r]) - r^2*\[Kappa]*P[r]*(-64*r^3*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] - 32*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
                Derivative[1][\[Rho]][r] + 12*Derivative[1][\[Omega]1][r] + 4*
                L*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*(1 + 2*L)*
                Derivative[1][\[Omega]1][r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                Derivative[1][\[Omega]1][r] + 4*r*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                    \[Omega]1][r]) + 12*r*Derivative[2][\[Omega]1][r] + 4*L*r*
                Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (16*Derivative[1][\[Omega]1][r] - 2*(-4 + L + L^2)*
                  Derivative[1][\[Omega]1][r] + 16*r*Derivative[2][\[Omega]1][
                   r])))) + (-40*M[r]^4*Derivative[1][\[Omega]1][r] + 
           4*M[r]^3*(2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*
                \[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + r^5*\[Kappa]*P[r]*
            (2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           2*r*M[r]^2*(-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
             2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
             2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
             6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][
               r] - r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*
                (2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
                 r]) + 2*r^4*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 14*r*
                Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
              (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           r^2*M[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
              \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*
                \[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             4*r^6*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 6*r*
                Derivative[1][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*
                \[CapitalOmega] + 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*
                (1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*
                Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r]))))*
          Derivative[2][h000[L]][r] + h000[L][r]*
          (20*r^3*\[Kappa]*P[r]*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[
                r]) + 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*
              P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           (2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) - 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
              \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*
                \[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             4*r^6*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 6*r*
                Derivative[1][\[Omega]1][r]) - 2*r^4*\[Kappa]^2*P[r]^2*
              (5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             r^2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*
                \[CapitalOmega] + 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*
                (1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*
                Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r])))*
            (2*M[r] + 4*r*Derivative[1][M][r] + r^2*Derivative[2][M][r]) + 
           4*(2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])*(6*M[r]*Derivative[1][M][r]^2 + 
             3*M[r]^2*Derivative[2][M][r]) - 40*Derivative[1][\[Omega]1][r]*
            (12*M[r]^2*Derivative[1][M][r]^2 + 4*M[r]^3*Derivative[2][M][
               r]) - 320*M[r]^3*Derivative[1][M][r]*Derivative[2][\[Omega]1][
             r] + 24*M[r]^2*Derivative[1][M][r]*
            (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             (11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + r*(-4*r*\[Kappa]*P[r] + 16*r*
                \[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                \[Omega]1][r] + r*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*
                \[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) + 
           2*(2*r*M[r] + r^2*Derivative[1][M][r])*(-32*r^3*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]*
              \[Omega]1[r]*Derivative[1][\[Rho]][r] - 2*L^2*(1 + L)*
              Derivative[1][\[Omega]1][r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*
              Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*\[Rho][r]*
              (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 4*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][
                \[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*
                \[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             24*r^5*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 6*r*
                Derivative[1][\[Omega]1][r]) + 12*r^6*\[Kappa]^3*P[r]^2*
              Derivative[1][P][r]*(23*\[Omega]1[r] + 6*r*Derivative[1][
                  \[Omega]1][r]) - 8*r^3*\[Kappa]^2*P[r]^2*(5*L*(1 + L)*
                \[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*
              P[r]*Derivative[1][P][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*
                (-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*
                (-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r]) - 2*r*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*
                \[CapitalOmega] + 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*
                (1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*
                Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r])) - 
             r^2*\[Kappa]*Derivative[1][P][r]*(-(L*\[CapitalOmega]) + 3*L^2*
                \[CapitalOmega] + 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*
                (1 + 2*L)*\[Omega]1[r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*
                Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r])) + 
             r^2*\[Kappa]*\[Rho][r]*(4*Derivative[1][\[Omega]1][r] - 2*L*
                (1 + L)*Derivative[1][\[Omega]1][r] + 4*r*Derivative[2][
                  \[Omega]1][r]) + 4*r^6*\[Kappa]^3*P[r]^3*
              (29*Derivative[1][\[Omega]1][r] + 6*r*Derivative[2][\[Omega]1][
                 r]) - 2*r^4*\[Kappa]^2*P[r]^2*(-2*\[Omega]1[r]*
                (54*r*\[Kappa]*\[Rho][r] + 27*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r]) - 2*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] - 2*(-2 + L + L^2 + 
                 27*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 2*r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] - 2*r*
                (-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r]) - r^2*\[Kappa]*P[r]*(-64*r^3*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] - 32*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
                Derivative[1][\[Rho]][r] + 12*Derivative[1][\[Omega]1][r] + 4*
                L*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*(1 + 2*L)*
                Derivative[1][\[Omega]1][r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                Derivative[1][\[Omega]1][r] + 4*r*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                   r] + 16*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                    \[Omega]1][r]) + 12*r*Derivative[2][\[Omega]1][r] + 4*L*r*
                Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                (16*Derivative[1][\[Omega]1][r] - 2*(-4 + L + L^2)*
                  Derivative[1][\[Omega]1][r] + 16*r*Derivative[2][\[Omega]1][
                   r]))) + 10*r^4*\[Kappa]*(Derivative[1][P][r]*
              (2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 20*r^6*
                \[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
                ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
                 4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
             P[r]*(120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 32*r^3*\[Kappa]^2*
                \[Rho][r]^2*\[Omega]1[r] + 60*r^6*\[Kappa]^3*P[r]^2*
                \[Omega]1[r]*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*
                \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 2*L^2*
                (1 + L)*Derivative[1][\[Omega]1][r] + 20*r^6*\[Kappa]^3*
                P[r]^3*Derivative[1][\[Omega]1][r] - 8*r^4*\[Kappa]^2*
                \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 16*r^3*\[Kappa]^2*
                P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 3*r*Derivative[1][\[Omega]1][r]) + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 2*r*
                \[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][
                   r]) + r^2*\[Kappa]*Derivative[1][\[Rho]][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
                 4*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
                Derivative[1][P][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r]) + 4*r^4*\[Kappa]^2*P[r]^2*(\[Omega]1[r]*
                  (10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
                 (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r] - 3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*
                \[Rho][r]*(4*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*
                  Derivative[1][\[Omega]1][r] + 4*r*Derivative[2][\[Omega]1][
                   r]) + r^2*\[Kappa]*P[r]*(-2*\[Omega]1[r]*(24*r*\[Kappa]*
                    \[Rho][r] + 12*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
                 2*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r] - 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[1][\[Omega]1][r] - 2*r*(8*r*\[Kappa]*\[Rho][r] + 
                   4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                    \[Omega]1][r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r]))) + 
           4*(2*M[r]*Derivative[1][M][r]*(-2*L*\[CapitalOmega] - 4*L^2*
                \[CapitalOmega] - 2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 
               4*L^2*\[Omega]1[r] + 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
                \[Rho][r]^2*\[Omega]1[r] - 6*r*Derivative[1][\[Omega]1][r] - 
               L*r*Derivative[1][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
                 12*r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
                (19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r]) - r^2*
                \[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 
                   23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r])) + M[r]^2*(32*r^3*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
                Derivative[1][\[Rho]][r] - 6*Derivative[1][\[Omega]1][r] + L*
                Derivative[1][\[Omega]1][r] + 4*L^2*Derivative[1][\[Omega]1][
                 r] + 2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
                \[Rho][r]^2*Derivative[1][\[Omega]1][r] - 2*r*\[Kappa]*
                \[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*
                  \[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][r]) - r^2*
                \[Kappa]*Derivative[1][\[Rho]][r]*(5*L*(1 + L)*
                  \[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
                 12*r*Derivative[1][\[Omega]1][r]) + 8*r^3*\[Kappa]^2*P[r]^2*
                (19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r]) + 4*r^4*
                \[Kappa]^2*P[r]*Derivative[1][P][r]*(19*\[Omega]1[r] + 
                 14*r*Derivative[1][\[Omega]1][r]) - 2*r*\[Kappa]*P[r]*
                (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*
                    \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 
                   12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
               r^2*\[Kappa]*Derivative[1][P][r]*(L*(1 + L)*\[CapitalOmega] + 
                 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r]) - 6*r*Derivative[2][\[Omega]1][r] - L*r*
                Derivative[2][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
                (12*Derivative[1][\[Omega]1][r] - 2*(2 + L + L^2)*
                  Derivative[1][\[Omega]1][r] + 12*r*Derivative[2][\[Omega]1][
                   r]) + 2*r^4*\[Kappa]^2*P[r]^2*(33*Derivative[1][\[Omega]1][
                   r] + 14*r*Derivative[2][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
                (2*\[Omega]1[r]*(-46*r*\[Kappa]*\[Rho][r] - 23*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r]) + 2*(-2 + L + L^2 - 
                   23*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
                 2*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] - 2*r*(24*r*\[Kappa]*\[Rho][r] + 
                   12*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                    \[Omega]1][r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r]))) - 40*M[r]^4*
            Derivative[3][\[Omega]1][r] + 4*M[r]^3*
            (2*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*
                Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
              Derivative[1][\[Omega]1][r] + \[Omega]1[r]*(2*\[Kappa]*P[r] + 2*
                \[Kappa]*\[Rho][r] + 4*r*\[Kappa]*Derivative[1][P][r] + 4*r*
                \[Kappa]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*
                Derivative[2][P][r] + r^2*\[Kappa]*Derivative[2][\[Rho]][
                 r]) + Derivative[1][\[Omega]1][r]*(2*(-4*r*\[Kappa]*P[r] + 
                 16*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][
                   r] + 8*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + r*
                (-4*\[Kappa]*P[r] + 16*\[Kappa]*\[Rho][r] - 8*r*\[Kappa]*
                  Derivative[1][P][r] + 32*r*\[Kappa]*Derivative[1][\[Rho]][
                   r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 8*r^2*\[Kappa]*
                  Derivative[2][\[Rho]][r])) + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r] + 
             2*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r] + r*
                (-4*r*\[Kappa]*P[r] + 16*r*\[Kappa]*\[Rho][r] - 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]))*Derivative[2][\[Omega]1][r] + 
             r*(11 + L - 2*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[3][\[Omega]1][r]) + r^2*M[r]*
            (-96*r^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*
                \[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][r]) + 
             120*r^4*\[Kappa]^3*P[r]^3*(23*\[Omega]1[r] + 6*r*
                Derivative[1][\[Omega]1][r]) - 64*r^3*\[Kappa]^2*
              (2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
               \[Rho][r]^2*Derivative[1][\[Omega]1][r]) - 24*r^2*\[Kappa]^2*
              P[r]^2*(5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 
                 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             2*\[Kappa]*P[r]*(-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 
               4*L^3*\[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 
               16*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 12*r*
                Derivative[1][\[Omega]1][r] + 4*L*r*Derivative[1][\[Omega]1][
                 r] + 2*r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                    \[Omega]1][r])) - 2*L^2*(1 + L)*Derivative[2][\[Omega]1][
               r] - 8*r^4*\[Kappa]^2*(4*\[Rho][r]*Derivative[1][\[Rho]][r]*
                Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                (2*Derivative[1][\[Rho]][r]^2 + 2*\[Rho][r]*Derivative[2][
                    \[Rho]][r]) + \[Rho][r]^2*Derivative[2][\[Omega]1][r]) + 
             4*r*\[Kappa]*(Derivative[1][\[Rho]][r]*(5*L*(1 + L)*
                  \[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
                 4*r*Derivative[1][\[Omega]1][r]) + \[Rho][r]*
                (4*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*Derivative[1][
                    \[Omega]1][r] + 4*r*Derivative[2][\[Omega]1][r])) + 
             48*r^5*\[Kappa]^3*(3*P[r]^2*Derivative[1][P][r]*
                (23*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) + P[r]^3*
                (29*Derivative[1][\[Omega]1][r] + 6*r*Derivative[2][
                    \[Omega]1][r])) - 16*r^3*\[Kappa]^2*(2*P[r]*
                Derivative[1][P][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r]) + P[r]^2*(-2*\[Omega]1[r]*(54*r*\[Kappa]*
                    \[Rho][r] + 27*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
                 2*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r] - 
                 2*r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] - 
                 2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                    \[Omega]1][r])) - 4*r*\[Kappa]*(Derivative[1][P][r]*
                (-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 
                 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 
                 16*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
                 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*Derivative[1][
                    \[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*
                    \[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
                   16*r*Derivative[1][\[Omega]1][r])) + P[r]*
                (-64*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 32*r^4*
                  \[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][
                   r] + 12*Derivative[1][\[Omega]1][r] + 4*L*Derivative[1][
                    \[Omega]1][r] - 2*L*(1 + L)*(1 + 2*L)*Derivative[1][
                    \[Omega]1][r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                  Derivative[1][\[Omega]1][r] + 4*r*\[Kappa]*\[Rho][r]*
                  (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                     r] + 16*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                   2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                      \[Omega]1][r]) + 12*r*Derivative[2][\[Omega]1][r] + 
                 4*L*r*Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                  (16*Derivative[1][\[Omega]1][r] - 2*(-4 + L + L^2)*
                    Derivative[1][\[Omega]1][r] + 16*r*Derivative[2][
                      \[Omega]1][r]))) + r^2*\[Kappa]*
              ((5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
                 4*r*Derivative[1][\[Omega]1][r])*Derivative[2][\[Rho]][r] + 
               2*Derivative[1][\[Rho]][r]*(4*Derivative[1][\[Omega]1][r] - 
                 2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 
                 4*r*Derivative[2][\[Omega]1][r]) + \[Rho][r]*
                (8*Derivative[2][\[Omega]1][r] - 2*L*(1 + L)*Derivative[2][
                    \[Omega]1][r] + 4*r*Derivative[3][\[Omega]1][r])) + 
             4*r^6*\[Kappa]^3*((23*\[Omega]1[r] + 6*r*Derivative[1][
                    \[Omega]1][r])*(6*P[r]*Derivative[1][P][r]^2 + 
                 3*P[r]^2*Derivative[2][P][r]) + 6*P[r]^2*Derivative[1][P][r]*
                (29*Derivative[1][\[Omega]1][r] + 6*r*Derivative[2][
                    \[Omega]1][r]) + P[r]^3*(35*Derivative[2][\[Omega]1][r] + 
                 6*r*Derivative[3][\[Omega]1][r])) - 2*r^4*\[Kappa]^2*
              ((5*L*(1 + L)*\[CapitalOmega] - 2*(-2 + L + L^2 + 27*r^2*
                    \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(-7 + L + 
                   4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
                (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 4*
                P[r]*Derivative[1][P][r]*(-2*\[Omega]1[r]*(54*r*\[Kappa]*
                    \[Rho][r] + 27*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
                 2*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] - 2*(-2 + L + L^2 + 27*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r] - 
                 2*r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] - 
                 2*r*(-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                    \[Omega]1][r]) + P[r]^2*(-4*(54*r*\[Kappa]*\[Rho][r] + 
                   27*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                    \[Omega]1][r] - 2*\[Omega]1[r]*(54*\[Kappa]*\[Rho][r] + 
                   108*r*\[Kappa]*Derivative[1][\[Rho]][r] + 27*r^2*\[Kappa]*
                    Derivative[2][\[Rho]][r]) - 2*(-2 + L + L^2 + 
                   27*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r] - 
                 4*((8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                        \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                   (-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                      \[Omega]1][r]) - 2*r*(Derivative[1][\[Omega]1][r]*
                    (8*\[Kappa]*\[Rho][r] + 16*r*\[Kappa]*Derivative[1][
                        \[Rho]][r] + 4*r^2*\[Kappa]*Derivative[2][\[Rho]][
                       r]) + 2*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*
                      Derivative[1][\[Rho]][r])*Derivative[2][\[Omega]1][r] + 
                   (-7 + L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[3][
                      \[Omega]1][r]))) - r^2*\[Kappa]*
              ((-(L*\[CapitalOmega]) + 3*L^2*\[CapitalOmega] + 
                 4*L^3*\[CapitalOmega] - 2*L*(1 + L)*(1 + 2*L)*\[Omega]1[r] - 
                 16*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
                 12*r*Derivative[1][\[Omega]1][r] + 4*L*r*Derivative[1][
                    \[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*
                    \[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
                   16*r*Derivative[1][\[Omega]1][r]))*Derivative[2][P][r] + 2*
                Derivative[1][P][r]*(-64*r^3*\[Kappa]^2*\[Rho][r]^2*
                  \[Omega]1[r] - 32*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
                  Derivative[1][\[Rho]][r] + 12*Derivative[1][\[Omega]1][r] + 
                 4*L*Derivative[1][\[Omega]1][r] - 2*L*(1 + L)*(1 + 2*L)*
                  Derivative[1][\[Omega]1][r] - 16*r^4*\[Kappa]^2*\[Rho][r]^2*
                  Derivative[1][\[Omega]1][r] + 4*r*\[Kappa]*\[Rho][r]*
                  (5*L*(1 + L)*\[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[
                     r] + 16*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                   2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                      \[Omega]1][r]) + 12*r*Derivative[2][\[Omega]1][r] + 
                 4*L*r*Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*\[Rho][r]*
                  (16*Derivative[1][\[Omega]1][r] - 2*(-4 + L + L^2)*
                    Derivative[1][\[Omega]1][r] + 16*r*Derivative[2][
                      \[Omega]1][r])) + P[r]*(-192*r^2*\[Kappa]^2*\[Rho][r]^2*
                  \[Omega]1[r] + 4*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*
                    \[CapitalOmega] - 2*(-4 + L + L^2)*\[Omega]1[r] + 
                   16*r*Derivative[1][\[Omega]1][r]) - 128*r^3*\[Kappa]^2*
                  (2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
                   \[Rho][r]^2*Derivative[1][\[Omega]1][r]) + 
                 24*Derivative[2][\[Omega]1][r] - 2*L*(1 + L)*(1 + 2*L)*
                  Derivative[2][\[Omega]1][r] - 16*r^4*\[Kappa]^2*
                  (4*\[Rho][r]*Derivative[1][\[Rho]][r]*Derivative[1][
                      \[Omega]1][r] + \[Omega]1[r]*(2*Derivative[1][\[Rho]][
                        r]^2 + 2*\[Rho][r]*Derivative[2][\[Rho]][r]) + 
                   \[Rho][r]^2*Derivative[2][\[Omega]1][r]) + 8*r*\[Kappa]*
                  (Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                     2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                        \[Omega]1][r]) + \[Rho][r]*(16*Derivative[1][
                        \[Omega]1][r] - 2*(-4 + L + L^2)*Derivative[1][
                        \[Omega]1][r] + 16*r*Derivative[2][\[Omega]1][r])) + 
                 12*r*Derivative[3][\[Omega]1][r] + 4*L*
                  (2*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
                     r]) + 2*r^2*\[Kappa]*((5*L*(1 + L)*\[CapitalOmega] - 
                     2*(-4 + L + L^2)*\[Omega]1[r] + 16*r*Derivative[1][
                        \[Omega]1][r])*Derivative[2][\[Rho]][r] + 
                   2*Derivative[1][\[Rho]][r]*(16*Derivative[1][\[Omega]1][
                       r] - 2*(-4 + L + L^2)*Derivative[1][\[Omega]1][r] + 
                     16*r*Derivative[2][\[Omega]1][r]) + \[Rho][r]*
                    (32*Derivative[2][\[Omega]1][r] - 2*(-4 + L + L^2)*
                      Derivative[2][\[Omega]1][r] + 16*r*Derivative[3][
                        \[Omega]1][r]))))) + r^5*\[Kappa]*
            ((2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 20*r^6*
                \[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
                ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
                 4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]))*Derivative[2][
                P][r] + 2*Derivative[1][P][r]*(120*r^5*\[Kappa]^3*P[r]^3*
                \[Omega]1[r] - 32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
               60*r^6*\[Kappa]^3*P[r]^2*\[Omega]1[r]*Derivative[1][P][r] - 16*
                r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][
                 r] - 2*L^2*(1 + L)*Derivative[1][\[Omega]1][r] + 20*r^6*
                \[Kappa]^3*P[r]^3*Derivative[1][\[Omega]1][r] - 8*r^4*
                \[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 16*r^3*
                \[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 8*r^4*
                \[Kappa]^2*P[r]*Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][
                   r]) + 2*r*\[Kappa]*\[Rho][r]*(5*L*(1 + L)*
                  \[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
                 4*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][
                   r]) + 2*r*\[Kappa]*P[r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r]) + r^2*\[Kappa]*Derivative[1][P][r]*(5*L*(1 + L)*
                  \[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r]) - 3*Derivative[1][\[Omega]1][
                   r] + (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] - 3*r*Derivative[2][\[Omega]1][r]) + r^2*
                \[Kappa]*\[Rho][r]*(4*Derivative[1][\[Omega]1][r] - 
                 2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 
                 4*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
                (-2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r]) - 2*(L + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r] - 
                 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] - 2*r*(8*r*\[Kappa]*\[Rho][r] + 
                   4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                    \[Omega]1][r] - 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r])) + P[r]*(600*r^4*\[Kappa]^3*
                P[r]^3*\[Omega]1[r] - 96*r^2*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 48*r^2*\[Kappa]^2*P[r]^2*
                ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 3*r*Derivative[1][\[Omega]1][r]) + 2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
                 4*r*Derivative[1][\[Omega]1][r]) + 240*r^5*\[Kappa]^3*
                (3*P[r]^2*\[Omega]1[r]*Derivative[1][P][r] + P[r]^3*
                  Derivative[1][\[Omega]1][r]) - 64*r^3*\[Kappa]^2*
                (2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
                 \[Rho][r]^2*Derivative[1][\[Omega]1][r]) + 2*\[Kappa]*P[r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 12*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r] - 2*r*(L + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) - 2*L^2*(1 + L)*
                Derivative[2][\[Omega]1][r] + 20*r^6*\[Kappa]^3*
                (6*P[r]^2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
                 \[Omega]1[r]*(6*P[r]*Derivative[1][P][r]^2 + 3*P[r]^2*
                    Derivative[2][P][r]) + P[r]^3*Derivative[2][\[Omega]1][
                   r]) - 8*r^4*\[Kappa]^2*(4*\[Rho][r]*Derivative[1][\[Rho]][
                   r]*Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                  (2*Derivative[1][\[Rho]][r]^2 + 2*\[Rho][r]*Derivative[2][
                      \[Rho]][r]) + \[Rho][r]^2*Derivative[2][\[Omega]1][
                   r]) + 32*r^3*\[Kappa]^2*(2*P[r]*Derivative[1][P][r]*
                  ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                   3*r*Derivative[1][\[Omega]1][r]) + P[r]^2*(\[Omega]1[r]*
                    (10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                        \[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
                   (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                     r] - 3*r*Derivative[2][\[Omega]1][r])) + 4*r*\[Kappa]*
                (Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                   2*L*(1 + L)*\[Omega]1[r] + 4*r*Derivative[1][\[Omega]1][
                     r]) + \[Rho][r]*(4*Derivative[1][\[Omega]1][r] - 
                   2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 
                   4*r*Derivative[2][\[Omega]1][r])) + 4*r*\[Kappa]*
                (Derivative[1][P][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                   2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                   2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                      \[Omega]1][r]) + P[r]*(-2*\[Omega]1[r]*(24*r*\[Kappa]*
                      \[Rho][r] + 12*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
                   2*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                     r] - 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                    Derivative[1][\[Omega]1][r] - 2*r*(8*r*\[Kappa]*
                      \[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
                    Derivative[1][\[Omega]1][r] - 2*r*(L + 4*r^2*\[Kappa]*
                      \[Rho][r])*Derivative[2][\[Omega]1][r])) + 4*r^4*
                \[Kappa]^2*(((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                   3*r*Derivative[1][\[Omega]1][r])*(2*Derivative[1][P][r]^
                     2 + 2*P[r]*Derivative[2][P][r]) + 4*P[r]*
                  Derivative[1][P][r]*(\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][
                       r] + 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
                   3*Derivative[1][\[Omega]1][r] + (-4 + 5*r^2*\[Kappa]*
                      \[Rho][r])*Derivative[1][\[Omega]1][r] - 
                   3*r*Derivative[2][\[Omega]1][r]) + P[r]^2*
                  (2*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                        \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                   \[Omega]1[r]*(10*\[Kappa]*\[Rho][r] + 20*r*\[Kappa]*
                      Derivative[1][\[Rho]][r] + 5*r^2*\[Kappa]*Derivative[2][
                        \[Rho]][r]) - 6*Derivative[2][\[Omega]1][r] + 
                   (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                     r] - 3*r*Derivative[3][\[Omega]1][r])) + r^2*\[Kappa]*
                ((5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
                   4*r*Derivative[1][\[Omega]1][r])*Derivative[2][\[Rho]][
                   r] + 2*Derivative[1][\[Rho]][r]*(4*Derivative[1][
                      \[Omega]1][r] - 2*L*(1 + L)*Derivative[1][\[Omega]1][
                     r] + 4*r*Derivative[2][\[Omega]1][r]) + \[Rho][r]*
                  (8*Derivative[2][\[Omega]1][r] - 2*L*(1 + L)*Derivative[2][
                      \[Omega]1][r] + 4*r*Derivative[3][\[Omega]1][r])) + r^2*
                \[Kappa]*((5*L*(1 + L)*\[CapitalOmega] - 2*(L + L^2 + 
                     12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                   2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                      \[Omega]1][r])*Derivative[2][P][r] + 2*Derivative[1][P][
                   r]*(-2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*
                      \[Kappa]*Derivative[1][\[Rho]][r]) - 
                   2*(L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                     r] - 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                    Derivative[1][\[Omega]1][r] - 2*r*(8*r*\[Kappa]*
                      \[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
                    Derivative[1][\[Omega]1][r] - 2*r*(L + 4*r^2*\[Kappa]*
                      \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
                 P[r]*(-4*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                      Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
                   2*\[Omega]1[r]*(24*\[Kappa]*\[Rho][r] + 48*r*\[Kappa]*
                      Derivative[1][\[Rho]][r] + 12*r^2*\[Kappa]*
                      Derivative[2][\[Rho]][r]) - 2*(L + L^2 + 12*r^2*
                      \[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r] - 
                   4*((8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                          \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                     (L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                       r]) - 2*r*(Derivative[1][\[Omega]1][r]*(8*\[Kappa]*
                        \[Rho][r] + 16*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
                       4*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
                     2*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                          \[Rho]][r])*Derivative[2][\[Omega]1][r] + 
                     (L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[3][\[Omega]1][
                       r]))))) + 2*r*((-2*L*\[CapitalOmega] - 4*L^2*
                \[CapitalOmega] - 2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 
               4*L^2*\[Omega]1[r] + 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
                \[Rho][r]^2*\[Omega]1[r] - 6*r*Derivative[1][\[Omega]1][r] - 
               L*r*Derivative[1][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
                 12*r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
                (19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r]) - r^2*
                \[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 
                   23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r]))*(2*Derivative[1][M][r]^2 + 2*M[r]*
                Derivative[2][M][r]) + 4*M[r]*Derivative[1][M][r]*
              (32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 16*r^4*\[Kappa]^2*
                \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 6*
                Derivative[1][\[Omega]1][r] + L*Derivative[1][\[Omega]1][r] + 
               4*L^2*Derivative[1][\[Omega]1][r] + 2*L^3*Derivative[1][
                  \[Omega]1][r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*
                Derivative[1][\[Omega]1][r] - 2*r*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
                 12*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                 2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][\[Omega]1][
                   r]) + 8*r^3*\[Kappa]^2*P[r]^2*(19*\[Omega]1[r] + 
                 14*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(19*\[Omega]1[r] + 14*r*Derivative[1][
                    \[Omega]1][r]) - 2*r*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*
                Derivative[1][P][r]*(L*(1 + L)*\[CapitalOmega] + 
                 2*(-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r]) - 6*r*Derivative[2][\[Omega]1][r] - L*r*
                Derivative[2][\[Omega]1][r] - r^2*\[Kappa]*\[Rho][r]*
                (12*Derivative[1][\[Omega]1][r] - 2*(2 + L + L^2)*
                  Derivative[1][\[Omega]1][r] + 12*r*Derivative[2][\[Omega]1][
                   r]) + 2*r^4*\[Kappa]^2*P[r]^2*(33*Derivative[1][\[Omega]1][
                   r] + 14*r*Derivative[2][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
                (2*\[Omega]1[r]*(-46*r*\[Kappa]*\[Rho][r] - 23*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r]) + 2*(-2 + L + L^2 - 
                   23*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
                 2*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] - 2*r*(24*r*\[Kappa]*\[Rho][r] + 
                   12*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                    \[Omega]1][r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r])) + M[r]^2*(96*r^2*\[Kappa]^2*
                \[Rho][r]^2*\[Omega]1[r] - 2*\[Kappa]*\[Rho][r]*
                (5*L*(1 + L)*\[CapitalOmega] - 2*(2 + L + L^2)*\[Omega]1[r] + 
                 12*r*Derivative[1][\[Omega]1][r]) + 24*r^2*\[Kappa]^2*P[r]^2*
                (19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r]) + 64*r^3*
                \[Kappa]^2*(2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][
                   r] + \[Rho][r]^2*Derivative[1][\[Omega]1][r]) - 2*\[Kappa]*
                P[r]*(L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 
                   23*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r]) - 12*Derivative[2][\[Omega]1][r] + 2*L*
                Derivative[2][\[Omega]1][r] + 4*L^2*Derivative[2][\[Omega]1][
                 r] + 2*L^3*Derivative[2][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
                (4*\[Rho][r]*Derivative[1][\[Rho]][r]*Derivative[1][
                    \[Omega]1][r] + \[Omega]1[r]*(2*Derivative[1][\[Rho]][r]^
                     2 + 2*\[Rho][r]*Derivative[2][\[Rho]][r]) + \[Rho][r]^2*
                  Derivative[2][\[Omega]1][r]) - 4*r*\[Kappa]*
                (Derivative[1][\[Rho]][r]*(5*L*(1 + L)*\[CapitalOmega] - 
                   2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][
                      \[Omega]1][r]) + \[Rho][r]*(12*Derivative[1][\[Omega]1][
                     r] - 2*(2 + L + L^2)*Derivative[1][\[Omega]1][r] + 
                   12*r*Derivative[2][\[Omega]1][r])) + 16*r^3*\[Kappa]^2*
                (2*P[r]*Derivative[1][P][r]*(19*\[Omega]1[r] + 14*r*
                    Derivative[1][\[Omega]1][r]) + P[r]^2*
                  (33*Derivative[1][\[Omega]1][r] + 14*r*Derivative[2][
                      \[Omega]1][r])) - 4*r*\[Kappa]*(Derivative[1][P][r]*
                  (L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*
                      \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 
                     12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                     r]) + P[r]*(2*\[Omega]1[r]*(-46*r*\[Kappa]*\[Rho][r] - 
                     23*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                   2*(-2 + L + L^2 - 23*r^2*\[Kappa]*\[Rho][r])*
                    Derivative[1][\[Omega]1][r] - 2*(7 + 2*L + 12*r^2*
                      \[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
                   2*r*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                      Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
                   2*r*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                      \[Omega]1][r])) - 6*r*Derivative[3][\[Omega]1][r] - L*
                (2*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
                   r]) - r^2*\[Kappa]*((5*L*(1 + L)*\[CapitalOmega] - 
                   2*(2 + L + L^2)*\[Omega]1[r] + 12*r*Derivative[1][
                      \[Omega]1][r])*Derivative[2][\[Rho]][r] + 
                 2*Derivative[1][\[Rho]][r]*(12*Derivative[1][\[Omega]1][r] - 
                   2*(2 + L + L^2)*Derivative[1][\[Omega]1][r] + 
                   12*r*Derivative[2][\[Omega]1][r]) + \[Rho][r]*
                  (24*Derivative[2][\[Omega]1][r] - 2*(2 + L + L^2)*
                    Derivative[2][\[Omega]1][r] + 12*r*Derivative[3][
                      \[Omega]1][r])) + 2*r^4*\[Kappa]^2*
                ((19*\[Omega]1[r] + 14*r*Derivative[1][\[Omega]1][r])*
                  (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 
                 4*P[r]*Derivative[1][P][r]*(33*Derivative[1][\[Omega]1][r] + 
                   14*r*Derivative[2][\[Omega]1][r]) + P[r]^2*
                  (47*Derivative[2][\[Omega]1][r] + 14*r*Derivative[3][
                      \[Omega]1][r])) - r^2*\[Kappa]*
                ((L*(1 + L)*\[CapitalOmega] + 2*(-2 + L + L^2 - 23*r^2*
                      \[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*r*(7 + 2*L + 
                     12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
                  Derivative[2][P][r] + 2*Derivative[1][P][r]*
                  (2*\[Omega]1[r]*(-46*r*\[Kappa]*\[Rho][r] - 23*r^2*\[Kappa]*
                      Derivative[1][\[Rho]][r]) + 2*(-2 + L + L^2 - 
                     23*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
                   2*(7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                      \[Omega]1][r] - 2*r*(24*r*\[Kappa]*\[Rho][r] + 
                     12*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                      \[Omega]1][r] - 2*r*(7 + 2*L + 12*r^2*\[Kappa]*
                      \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
                 P[r]*(4*(-46*r*\[Kappa]*\[Rho][r] - 23*r^2*\[Kappa]*
                      Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                   2*\[Omega]1[r]*(-46*\[Kappa]*\[Rho][r] - 92*r*\[Kappa]*
                      Derivative[1][\[Rho]][r] - 23*r^2*\[Kappa]*
                      Derivative[2][\[Rho]][r]) + 2*(-2 + L + L^2 - 
                     23*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r] - 
                   4*((24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                        Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
                       r] + (7 + 2*L + 12*r^2*\[Kappa]*\[Rho][r])*
                      Derivative[2][\[Omega]1][r]) - 2*r*(Derivative[1][
                        \[Omega]1][r]*(24*\[Kappa]*\[Rho][r] + 48*r*\[Kappa]*
                        Derivative[1][\[Rho]][r] + 12*r^2*\[Kappa]*
                        Derivative[2][\[Rho]][r]) + 2*(24*r*\[Kappa]*
                        \[Rho][r] + 12*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
                      Derivative[2][\[Omega]1][r] + (7 + 2*L + 12*r^2*
                        \[Kappa]*\[Rho][r])*Derivative[3][\[Omega]1][
                       r]))))))) - 40*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*
        (2*(4*M[r]^3*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
           M[r]^4*Derivative[2][\[Omega]1][r])*Derivative[2][h000[L]][r] + 
         Derivative[1][h000[L]][r]*(Derivative[1][\[Omega]1][r]*
            (12*M[r]^2*Derivative[1][M][r]^2 + 4*M[r]^3*Derivative[2][M][
               r]) + 8*M[r]^3*Derivative[1][M][r]*Derivative[2][\[Omega]1][
             r] + M[r]^4*Derivative[3][\[Omega]1][r]) + 
         M[r]^4*Derivative[1][\[Omega]1][r]*Derivative[3][h000[L]][r]) + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r*CC[r]^2*
        (2*(3*M[r]^2*Derivative[1][M][r]*(-6*L*(1 + L)*\[CapitalOmega] + 
             (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 8*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*
                r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
           M[r]^3*(\[Omega]1[r]*(-16*r*\[Kappa]*P[r] - 16*r*\[Kappa]*
                \[Rho][r] - 8*r^2*\[Kappa]*Derivative[1][P][r] - 8*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r]) + (6*L*(1 + L) - 8*r^2*
                \[Kappa]*P[r] - 8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r] + (11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*
                r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             r*(-12*r*\[Kappa]*P[r] + 8*r*\[Kappa]*\[Rho][r] - 6*r^2*\[Kappa]*
                Derivative[1][P][r] + 4*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r])*Derivative[1][\[Omega]1][r] + r*(11 + 2*L + 2*L^2 - 6*
                r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[2][\[Omega]1][r]))*Derivative[2][h000[L]][r] + 
         Derivative[1][h000[L]][r]*((-6*L*(1 + L)*\[CapitalOmega] + 
             (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 8*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*
                r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
            (6*M[r]*Derivative[1][M][r]^2 + 3*M[r]^2*Derivative[2][M][r]) + 
           6*M[r]^2*Derivative[1][M][r]*(\[Omega]1[r]*(-16*r*\[Kappa]*P[r] - 
               16*r*\[Kappa]*\[Rho][r] - 8*r^2*\[Kappa]*Derivative[1][P][r] - 
               8*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + (11 + 2*L + 2*L^2 - 6*r^2*
                \[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r] + r*(-12*r*\[Kappa]*P[r] + 8*r*\[Kappa]*
                \[Rho][r] - 6*r^2*\[Kappa]*Derivative[1][P][r] + 4*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
               r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*
                \[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) + 
           M[r]^3*(2*(-16*r*\[Kappa]*P[r] - 16*r*\[Kappa]*\[Rho][r] - 8*r^2*
                \[Kappa]*Derivative[1][P][r] - 8*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
             \[Omega]1[r]*(-16*\[Kappa]*P[r] - 16*\[Kappa]*\[Rho][r] - 32*r*
                \[Kappa]*Derivative[1][P][r] - 32*r*\[Kappa]*
                Derivative[1][\[Rho]][r] - 8*r^2*\[Kappa]*Derivative[2][P][
                 r] - 8*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
             Derivative[1][\[Omega]1][r]*(2*(-12*r*\[Kappa]*P[r] + 
                 8*r*\[Kappa]*\[Rho][r] - 6*r^2*\[Kappa]*Derivative[1][P][
                   r] + 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + r*
                (-12*\[Kappa]*P[r] + 8*\[Kappa]*\[Rho][r] - 24*r*\[Kappa]*
                  Derivative[1][P][r] + 16*r*\[Kappa]*Derivative[1][\[Rho]][
                   r] - 6*r^2*\[Kappa]*Derivative[2][P][r] + 4*r^2*\[Kappa]*
                  Derivative[2][\[Rho]][r])) + (6*L*(1 + L) - 8*r^2*\[Kappa]*
                P[r] - 8*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
               r] + 2*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*r^2*
                \[Kappa]*\[Rho][r] + r*(-12*r*\[Kappa]*P[r] + 8*r*\[Kappa]*
                  \[Rho][r] - 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[2][
                \[Omega]1][r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 4*
                r^2*\[Kappa]*\[Rho][r])*Derivative[3][\[Omega]1][r])) + 
         M[r]^3*(-6*L*(1 + L)*\[CapitalOmega] + 
           (6*L*(1 + L) - 8*r^2*\[Kappa]*P[r] - 8*r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(11 + 2*L + 2*L^2 - 6*r^2*\[Kappa]*P[r] + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
          Derivative[3][h000[L]][r]) - 2*Sqrt[(-1 + 4*L^2)^(-1)]*r^3*CC[r]^2*
        (2*(Derivative[1][M][r]*(2*L*\[CapitalOmega] + 
             2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
             L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][
               r] - 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
             4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*
                \[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
             2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
               (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r])) + 
           M[r]*(-3*L*Derivative[1][\[Omega]1][r] - 3*L^2*Derivative[1][
                \[Omega]1][r] - 6*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                \[Omega]1][r] - 2*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*
              Derivative[1][\[Omega]1][r] - 24*r^5*\[Kappa]^3*P[r]^3*
              (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
             12*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r]*(-4*\[Omega]1[r] + 
               r*Derivative[1][\[Omega]1][r]) + 8*r^3*\[Kappa]^2*P[r]^2*
              (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][
                 r]) + 4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
              (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][
                 r]) + 4*r*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
               (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
              Derivative[1][P][r]*(-6*L*(1 + L)*\[CapitalOmega] + 
               (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) - L*r*Derivative[2][\[Omega]1][
               r] - L^2*r*Derivative[2][\[Omega]1][r] - 2*r^3*\[Kappa]*
              \[Rho][r]*Derivative[2][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
              (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                 r]) + 2*r^4*\[Kappa]^2*P[r]^2*(-2*\[Omega]1[r]*
                (-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r]) + 3*Derivative[1][\[Omega]1][r] - 2*
                (4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                  \[Omega]1][r] + 3*r*Derivative[2][\[Omega]1][r]) + 
             2*r^2*\[Kappa]*P[r]*(\[Omega]1[r]*(-16*r*\[Kappa]*\[Rho][r] - 
                 8*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + (6*L*(1 + L) - 
                 8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
               (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
                 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                  \[Omega]1][r] + r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[2][\[Omega]1][r])))*
          Derivative[2][h000[L]][r] + Derivative[1][h000[L]][r]*
          ((2*L*\[CapitalOmega] + 2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 
             2*L^2*\[Omega]1[r] - L*r*Derivative[1][\[Omega]1][r] - 
             L^2*r*Derivative[1][\[Omega]1][r] - 2*r^3*\[Kappa]*\[Rho][r]*
              Derivative[1][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
              (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             2*r^4*\[Kappa]^2*P[r]^2*(2*L*(1 + L)*\[CapitalOmega] - 2*
                (4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 3*r*
                Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
              (-6*L*(1 + L)*\[CapitalOmega] + (6*L*(1 + L) - 8*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + r*(3 + 2*L + 2*L^2 + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))*
            Derivative[2][M][r] + 2*Derivative[1][M][r]*
            (-3*L*Derivative[1][\[Omega]1][r] - 3*L^2*Derivative[1][
                \[Omega]1][r] - 6*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                \[Omega]1][r] - 2*r^3*\[Kappa]*Derivative[1][\[Rho]][r]*
              Derivative[1][\[Omega]1][r] - 24*r^5*\[Kappa]^3*P[r]^3*
              (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
             12*r^6*\[Kappa]^3*P[r]^2*Derivative[1][P][r]*(-4*\[Omega]1[r] + 
               r*Derivative[1][\[Omega]1][r]) + 8*r^3*\[Kappa]^2*P[r]^2*
              (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][
                 r]) + 4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
              (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][
                 r]) + 4*r*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
               (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
              Derivative[1][P][r]*(-6*L*(1 + L)*\[CapitalOmega] + 
               (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) - L*r*Derivative[2][\[Omega]1][
               r] - L^2*r*Derivative[2][\[Omega]1][r] - 2*r^3*\[Kappa]*
              \[Rho][r]*Derivative[2][\[Omega]1][r] - 4*r^6*\[Kappa]^3*P[r]^3*
              (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                 r]) + 2*r^4*\[Kappa]^2*P[r]^2*(-2*\[Omega]1[r]*
                (-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r]) + 3*Derivative[1][\[Omega]1][r] - 2*
                (4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                  \[Omega]1][r] + 3*r*Derivative[2][\[Omega]1][r]) + 
             2*r^2*\[Kappa]*P[r]*(\[Omega]1[r]*(-16*r*\[Kappa]*\[Rho][r] - 
                 8*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + (6*L*(1 + L) - 
                 8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
               (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
                 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                  \[Omega]1][r] + r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[2][\[Omega]1][r])) + 
           M[r]*(-12*r*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
             120*r^4*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) + 24*r^2*\[Kappa]^2*P[r]^2*
              (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][
                 r]) + 4*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
               (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) - 2*L*Derivative[2][\[Omega]1][
               r] - 2*L^2*Derivative[2][\[Omega]1][r] - 12*r^2*\[Kappa]*
              (Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] + 
               \[Rho][r]*Derivative[2][\[Omega]1][r]) - 48*r^5*\[Kappa]^3*
              (3*P[r]^2*Derivative[1][P][r]*(-4*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) + P[r]^3*
                (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r])) + 16*r^3*\[Kappa]^2*(2*P[r]*Derivative[1][P][r]*
                (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*
                    \[Kappa]*\[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][
                    \[Omega]1][r]) + P[r]^2*(-2*\[Omega]1[r]*(-8*r*\[Kappa]*
                    \[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                 3*Derivative[1][\[Omega]1][r] - 2*(4 + L + L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
                 3*r*Derivative[2][\[Omega]1][r])) + 8*r*\[Kappa]*
              (Derivative[1][P][r]*(-6*L*(1 + L)*\[CapitalOmega] + 
                 (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                 r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[1][\[Omega]1][r]) + P[r]*(\[Omega]1[r]*
                  (-16*r*\[Kappa]*\[Rho][r] - 8*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r]) + (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[1][\[Omega]1][r] + (3 + 2*L + 2*L^2 + 
                   4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
                 r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                 r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r])) - 
             L*(2*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
                 r]) - L^2*(2*Derivative[2][\[Omega]1][r] + r*
                Derivative[3][\[Omega]1][r]) - 2*r^3*\[Kappa]*
              (Derivative[1][\[Omega]1][r]*Derivative[2][\[Rho]][r] + 2*
                Derivative[1][\[Rho]][r]*Derivative[2][\[Omega]1][r] + 
               \[Rho][r]*Derivative[3][\[Omega]1][r]) - 4*r^6*\[Kappa]^3*
              ((-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
                (6*P[r]*Derivative[1][P][r]^2 + 3*P[r]^2*Derivative[2][P][
                   r]) + 6*P[r]^2*Derivative[1][P][r]*
                (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r]) + P[r]^3*(-2*Derivative[2][\[Omega]1][r] + 
                 r*Derivative[3][\[Omega]1][r])) + 2*r^4*\[Kappa]^2*
              ((2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][
                   r])*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][
                   r]) + 4*P[r]*Derivative[1][P][r]*(-2*\[Omega]1[r]*
                  (-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r]) + 3*Derivative[1][\[Omega]1][r] - 
                 2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] + 3*r*Derivative[2][\[Omega]1][r]) + P[r]^2*
                (-4*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] - 
                 2*\[Omega]1[r]*(-8*\[Kappa]*\[Rho][r] - 16*r*\[Kappa]*
                    Derivative[1][\[Rho]][r] - 4*r^2*\[Kappa]*Derivative[2][
                      \[Rho]][r]) + 6*Derivative[2][\[Omega]1][r] - 
                 2*(4 + L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                    \[Omega]1][r] + 3*r*Derivative[3][\[Omega]1][r])) + 
             2*r^2*\[Kappa]*((-6*L*(1 + L)*\[CapitalOmega] + 
                 (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                 r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[1][\[Omega]1][r])*Derivative[2][P][r] + 2*
                Derivative[1][P][r]*(\[Omega]1[r]*(-16*r*\[Kappa]*\[Rho][r] - 
                   8*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                 (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] + (3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r] + 
                 r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                 r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r]) + P[r]*
                (2*(-16*r*\[Kappa]*\[Rho][r] - 8*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                  (-16*\[Kappa]*\[Rho][r] - 32*r*\[Kappa]*Derivative[1][
                      \[Rho]][r] - 8*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
                 Derivative[1][\[Omega]1][r]*(2*(8*r*\[Kappa]*\[Rho][r] + 
                     4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                   r*(8*\[Kappa]*\[Rho][r] + 16*r*\[Kappa]*Derivative[1][
                        \[Rho]][r] + 4*r^2*\[Kappa]*Derivative[2][\[Rho]][
                       r])) + (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r] + 2*(3 + 2*L + 2*L^2 + 
                   4*r^2*\[Kappa]*\[Rho][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
                     4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
                  Derivative[2][\[Omega]1][r] + r*(3 + 2*L + 2*L^2 + 
                   4*r^2*\[Kappa]*\[Rho][r])*Derivative[3][\[Omega]1][
                   r])))) + M[r]*(2*L*\[CapitalOmega] + 
           2*L^2*\[CapitalOmega] - 2*L*\[Omega]1[r] - 2*L^2*\[Omega]1[r] - 
           L*r*Derivative[1][\[Omega]1][r] - L^2*r*Derivative[1][\[Omega]1][
             r] - 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
           4*r^6*\[Kappa]^3*P[r]^3*(-4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
            (2*L*(1 + L)*\[CapitalOmega] - 2*(4 + L + L^2 - 4*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
           2*r^2*\[Kappa]*P[r]*(-6*L*(1 + L)*\[CapitalOmega] + 
             (6*L*(1 + L) - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(3 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r]))*Derivative[3][h000[L]][r]) + 
       4*Sqrt[(-1 + 4*L^2)^(-1)]*r^2*CC[r]^2*
        (2*(2*M[r]*Derivative[1][M][r]*(5*L*\[CapitalOmega] + 
             5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 
             4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
               r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
              \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
              (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 4*
                (1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r])) + 
           M[r]^2*(8*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*
              \[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             3*Derivative[1][\[Omega]1][r] - 7*L*Derivative[1][\[Omega]1][
               r] - 7*L^2*Derivative[1][\[Omega]1][r] - 8*r^2*\[Kappa]*
              \[Rho][r]*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
              Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] + 
             8*r^3*\[Kappa]^2*P[r]^2*(-8*\[Omega]1[r] + 3*r*
                Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*(-8*\[Omega]1[r] + 3*r*Derivative[1][
                  \[Omega]1][r]) + 2*r*\[Kappa]*P[r]*(-8*L*(1 + L)*
                \[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + r*(9 + 2*L + 2*L^2 + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][P][r]*(-8*L*(1 + L)*\[CapitalOmega] + 
               4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
               r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) - 3*r*Derivative[2][\[Omega]1][
               r] - 2*L*r*Derivative[2][\[Omega]1][r] - 
             2*L^2*r*Derivative[2][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
              Derivative[2][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
              (-5*Derivative[1][\[Omega]1][r] + 3*r*Derivative[2][\[Omega]1][
                 r]) + r^2*\[Kappa]*P[r]*(4*\[Omega]1[r]*(-8*r*\[Kappa]*
                  \[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 4*
                (1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + (9 + 2*L + 2*L^2 + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] + r*(9 + 2*L + 
                 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])))*Derivative[2][h000[L]][r] + Derivative[1][h000[L]][r]*
          ((5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 5*L*\[Omega]1[r] - 
             5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r] - 2*L*r*Derivative[1][\[Omega]1][
               r] - 2*L^2*r*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
              \[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
              (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 4*
                (1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]))*(2*Derivative[1][M][r]^2 + 
             2*M[r]*Derivative[2][M][r]) + 4*M[r]*Derivative[1][M][r]*
            (8*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*
              \[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             3*Derivative[1][\[Omega]1][r] - 7*L*Derivative[1][\[Omega]1][
               r] - 7*L^2*Derivative[1][\[Omega]1][r] - 8*r^2*\[Kappa]*
              \[Rho][r]*Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*
              Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] + 
             8*r^3*\[Kappa]^2*P[r]^2*(-8*\[Omega]1[r] + 3*r*
                Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*(-8*\[Omega]1[r] + 3*r*Derivative[1][
                  \[Omega]1][r]) + 2*r*\[Kappa]*P[r]*(-8*L*(1 + L)*
                \[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + r*(9 + 2*L + 2*L^2 + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][P][r]*(-8*L*(1 + L)*\[CapitalOmega] + 
               4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
               r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) - 3*r*Derivative[2][\[Omega]1][
               r] - 2*L*r*Derivative[2][\[Omega]1][r] - 
             2*L^2*r*Derivative[2][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
              Derivative[2][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
              (-5*Derivative[1][\[Omega]1][r] + 3*r*Derivative[2][\[Omega]1][
                 r]) + r^2*\[Kappa]*P[r]*(4*\[Omega]1[r]*(-8*r*\[Kappa]*
                  \[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 4*
                (1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + (9 + 2*L + 2*L^2 + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] + r*(9 + 2*L + 
                 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])) + M[r]^2*(8*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
             24*r*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 
             24*r^2*\[Kappa]^2*P[r]^2*(-8*\[Omega]1[r] + 3*r*
                Derivative[1][\[Omega]1][r]) + 16*r*\[Kappa]*(\[Omega]1[r]*
                Derivative[1][\[Rho]][r] + \[Rho][r]*Derivative[1][\[Omega]1][
                 r]) + 2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 4*
                (1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) - 6*Derivative[2][\[Omega]1][
               r] - 5*L*Derivative[2][\[Omega]1][r] - 
             5*L^2*Derivative[2][\[Omega]1][r] - 24*r^2*\[Kappa]*
              (Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] + 
               \[Rho][r]*Derivative[2][\[Omega]1][r]) + 4*r^2*\[Kappa]*
              (2*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] + 
               \[Omega]1[r]*Derivative[2][\[Rho]][r] + \[Rho][r]*
                Derivative[2][\[Omega]1][r]) + 16*r^3*\[Kappa]^2*
              (2*P[r]*Derivative[1][P][r]*(-8*\[Omega]1[r] + 
                 3*r*Derivative[1][\[Omega]1][r]) + P[r]^2*
                (-5*Derivative[1][\[Omega]1][r] + 3*r*Derivative[2][
                    \[Omega]1][r])) + 4*r*\[Kappa]*(Derivative[1][P][r]*
                (-8*L*(1 + L)*\[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(9 + 2*L + 
                   2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r]) + P[r]*(4*\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 
                   4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                 4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[1][\[Omega]1][r] + (9 + 2*L + 2*L^2 + 
                   4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
                 r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                 r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r])) - 3*r*Derivative[3][
                \[Omega]1][r] - 2*L*(2*Derivative[2][\[Omega]1][r] + r*
                Derivative[3][\[Omega]1][r]) - 2*L^2*
              (2*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
                 r]) - 4*r^3*\[Kappa]*(Derivative[1][\[Omega]1][r]*
                Derivative[2][\[Rho]][r] + 2*Derivative[1][\[Rho]][r]*
                Derivative[2][\[Omega]1][r] + \[Rho][r]*Derivative[3][
                  \[Omega]1][r]) + 2*r^4*\[Kappa]^2*((-8*\[Omega]1[r] + 
                 3*r*Derivative[1][\[Omega]1][r])*(2*Derivative[1][P][r]^2 + 
                 2*P[r]*Derivative[2][P][r]) + 4*P[r]*Derivative[1][P][r]*
                (-5*Derivative[1][\[Omega]1][r] + 3*r*Derivative[2][
                    \[Omega]1][r]) + P[r]^2*(-2*Derivative[2][\[Omega]1][r] + 
                 3*r*Derivative[3][\[Omega]1][r])) + r^2*\[Kappa]*
              ((-8*L*(1 + L)*\[CapitalOmega] + 4*(1 + 2*L + 2*L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(9 + 2*L + 
                   2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r])*Derivative[2][P][r] + 2*Derivative[1][P][r]*
                (4*\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r]) + 4*(1 + 2*L + 2*L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
                 (9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
                   4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                    \[Omega]1][r] + r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[2][\[Omega]1][r]) + P[r]*
                (8*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                 4*\[Omega]1[r]*(-8*\[Kappa]*\[Rho][r] - 16*r*\[Kappa]*
                    Derivative[1][\[Rho]][r] - 4*r^2*\[Kappa]*Derivative[2][
                      \[Rho]][r]) + Derivative[1][\[Omega]1][r]*
                  (2*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                        \[Rho]][r]) + r*(8*\[Kappa]*\[Rho][r] + 16*r*\[Kappa]*
                      Derivative[1][\[Rho]][r] + 4*r^2*\[Kappa]*Derivative[2][
                        \[Rho]][r])) + 4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[2][\[Omega]1][r] + 
                 2*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r] + 
                   r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                        \[Rho]][r]))*Derivative[2][\[Omega]1][r] + 
                 r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[3][\[Omega]1][r])))) + 
         M[r]^2*(5*L*\[CapitalOmega] + 5*L^2*\[CapitalOmega] - 
           5*L*\[Omega]1[r] - 5*L^2*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Rho][r]*
            \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r] - 
           2*L*r*Derivative[1][\[Omega]1][r] - 2*L^2*r*
            Derivative[1][\[Omega]1][r] - 4*r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            (-8*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-8*L*(1 + L)*\[CapitalOmega] + 
             4*(1 + 2*L + 2*L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(9 + 2*L + 2*L^2 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r]))*Derivative[3][h000[L]][r]) + 
       2*Sqrt[(-1 + 4*L^2)^(-1)]*r^6*\[Kappa]*
        ((-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
           r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
             r])*Derivative[1][h000[L]][r]*(4*CC[r]*Derivative[1][CC][r]*
            Derivative[1][P][r] + P[r]*(2*Derivative[1][CC][r]^2 + 
             2*CC[r]*Derivative[2][CC][r]) + CC[r]^2*Derivative[2][P][r]) + 
         2*(2*CC[r]*P[r]*Derivative[1][CC][r] + CC[r]^2*Derivative[1][P][r])*
          (Derivative[1][h000[L]][r]*(2*L*(1 + L)*Derivative[1][\[Omega]1][
               r] + (L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r] + r*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
             r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
               r]) + (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*
              \[Omega]1[r] + r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r]) + 
         CC[r]^2*P[r]*(2*(2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 
             (L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r] + r*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
             r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
               r])*Derivative[2][h000[L]][r] + Derivative[1][h000[L]][r]*
            (Derivative[1][\[Omega]1][r]*(2*(4*r*\[Kappa]*\[Rho][r] + 
                 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + r*
                (4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][
                   r] + 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r])) + 
             2*L*(1 + L)*Derivative[2][\[Omega]1][r] + 
             2*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r] + r*(4*r*\[Kappa]*
                  \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
              Derivative[2][\[Omega]1][r] + r*(L + L^2 + 2*r^2*\[Kappa]*
                \[Rho][r])*Derivative[3][\[Omega]1][r]) + 
           (-2*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             r*(L + L^2 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r])*Derivative[3][h000[L]][r])) - 4*r^9*\[Kappa]^3*
        ((E^\[Nu][r]*H001[-1 + L][r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
            Derivative[1][h000[L]][r])*(12*CC[r]*P[r]^2*Derivative[1][CC][r]*
            Derivative[1][P][r] + P[r]^3*(2*Derivative[1][CC][r]^2 + 
             2*CC[r]*Derivative[2][CC][r]) + CC[r]^2*
            (6*P[r]*Derivative[1][P][r]^2 + 3*P[r]^2*Derivative[2][P][r])) + 
         2*(2*CC[r]*P[r]^3*Derivative[1][CC][r] + 3*CC[r]^2*P[r]^2*
            Derivative[1][P][r])*(E^\[Nu][r]*H001[-1 + L][r]*
            Derivative[1][\[Nu]][r] + Sqrt[(-1 + 4*L^2)^(-1)]*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
            Derivative[1][h000[L]][r] + E^\[Nu][r]*
            Derivative[1][H001[-1 + L]][r] + Sqrt[(-1 + 4*L^2)^(-1)]*r*
            Derivative[1][h000[L]][r]*(-3*Derivative[1][\[Omega]1][r] + 
             r*Derivative[2][\[Omega]1][r]) + Sqrt[(-1 + 4*L^2)^(-1)]*r*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
            Derivative[2][h000[L]][r]) + CC[r]^2*P[r]^3*
          (2*E^\[Nu][r]*Derivative[1][\[Nu]][r]*Derivative[1][H001[-1 + L]][
             r] + H001[-1 + L][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
             E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 2*Sqrt[(-1 + 4*L^2)^(-1)]*
            (Derivative[1][h000[L]][r]*(-3*Derivative[1][\[Omega]1][r] + r*
                Derivative[2][\[Omega]1][r]) + (-4*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r])*Derivative[2][h000[L]][r]) + 
           E^\[Nu][r]*Derivative[2][H001[-1 + L]][r] + 
           Sqrt[(-1 + 4*L^2)^(-1)]*r*(2*(-3*Derivative[1][\[Omega]1][r] + r*
                Derivative[2][\[Omega]1][r])*Derivative[2][h000[L]][r] + 
             Derivative[1][h000[L]][r]*(-2*Derivative[2][\[Omega]1][r] + r*
                Derivative[3][\[Omega]1][r]) + (-4*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r])*Derivative[3][h000[L]][r]))) + 
       4*E^\[Nu][r]*r*(Derivative[1][H001[-1 + L]][r]*
          (12*CC[r]*M[r]^2*Derivative[1][CC][r]*Derivative[1][M][r] + 
           M[r]^3*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r]) + 
           CC[r]^2*(6*M[r]*Derivative[1][M][r]^2 + 3*M[r]^2*Derivative[2][
                M][r])) + 2*(2*CC[r]*M[r]^3*Derivative[1][CC][r] + 
           3*CC[r]^2*M[r]^2*Derivative[1][M][r])*Derivative[2][H001[-1 + L]][
           r] + CC[r]^2*M[r]^3*Derivative[3][H001[-1 + L]][r]) + 
       E^\[Nu][r]*r^6*\[Kappa]*CC[r]^2*(Derivative[1][H001[-1 + L]][r]*
          (2*Derivative[1][P][r]*(-2*r*\[Kappa]*\[Rho][r] - 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           (2 - r^2*\[Kappa]*\[Rho][r])*Derivative[2][P][r] + 
           P[r]*(-2*\[Kappa]*\[Rho][r] - 4*r*\[Kappa]*Derivative[1][\[Rho]][
               r] - r^2*\[Kappa]*Derivative[2][\[Rho]][r])) + 
         2*((2 - r^2*\[Kappa]*\[Rho][r])*Derivative[1][P][r] + 
           P[r]*(-2*r*\[Kappa]*\[Rho][r] - r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]))*Derivative[2][H001[-1 + L]][r] + 
         P[r]*(2 - r^2*\[Kappa]*\[Rho][r])*Derivative[3][H001[-1 + L]][r]) + 
       2*E^\[Nu][r]*r^2*CC[r]^2*(Derivative[1][H001[-1 + L]][r]*
          (4*M[r]*Derivative[1][M][r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*
              \[Rho][r] + r^2*\[Kappa]*Derivative[1][P][r] + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           (-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            (2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
           M[r]^2*(2*\[Kappa]*P[r] + 2*\[Kappa]*\[Rho][r] + 
             4*r*\[Kappa]*Derivative[1][P][r] + 4*r*\[Kappa]*Derivative[1][
                \[Rho]][r] + r^2*\[Kappa]*Derivative[2][P][r] + 
             r^2*\[Kappa]*Derivative[2][\[Rho]][r])) + 
         2*(2*M[r]*(-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][M][r] + M[r]^2*(2*r*\[Kappa]*P[r] + 
             2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][P][r] + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
          Derivative[2][H001[-1 + L]][r] + M[r]^2*(-3 + r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r])*Derivative[3][H001[-1 + L]][r]) - 
       E^\[Nu][r]*r^3*CC[r]^2*(Derivative[1][H001[-1 + L]][r]*
          (2*Derivative[1][M][r]*(8*r^3*\[Kappa]^2*P[r]^2 + 
             2*r*\[Kappa]*\[Rho][r] + 2*r*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             r^2*\[Kappa]*(5 - 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][P][
               r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*P[r]*
              (-4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r])) + (-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*
              \[Rho][r] + r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
            Derivative[2][M][r] + M[r]*(24*r^2*\[Kappa]^2*P[r]^2 + 
             2*\[Kappa]*\[Rho][r] + 2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 32*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             4*r*\[Kappa]*Derivative[1][\[Rho]][r] + 4*r*\[Kappa]*
              ((5 - 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][P][r] + P[r]*
                (-4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])) + 2*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^
                 2 + 2*P[r]*Derivative[2][P][r]) + r^2*\[Kappa]*
              Derivative[2][\[Rho]][r] + r^2*\[Kappa]*(2*Derivative[1][P][r]*
                (-4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r]) + (5 - 2*r^2*\[Kappa]*\[Rho][r])*
                Derivative[2][P][r] + P[r]*(-4*\[Kappa]*\[Rho][r] - 
                 8*r*\[Kappa]*Derivative[1][\[Rho]][r] - 2*r^2*\[Kappa]*
                  Derivative[2][\[Rho]][r])))) + 
         2*((-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
             r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
            Derivative[1][M][r] + M[r]*(8*r^3*\[Kappa]^2*P[r]^2 + 
             2*r*\[Kappa]*\[Rho][r] + 2*r*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             r^2*\[Kappa]*(5 - 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][P][
               r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*P[r]*
              (-4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r])))*Derivative[2][H001[-1 + L]][r] + 
         M[r]*(-2 + 2*r^4*\[Kappa]^2*P[r]^2 + r^2*\[Kappa]*\[Rho][r] + 
           r^2*\[Kappa]*P[r]*(5 - 2*r^2*\[Kappa]*\[Rho][r]))*
          Derivative[3][H001[-1 + L]][r]) + r^7*\[Kappa]^2*CC[r]^2*
        ((9*E^\[Nu][r]*H001[-1 + L][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
              (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r])*Derivative[1][h000[L]][r] + 
             E^\[Nu][r]*Derivative[1][H001[-1 + L]][r]))*
          (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 
         4*P[r]*Derivative[1][P][r]*(9*E^\[Nu][r]*H001[-1 + L][r]*
            Derivative[1][\[Nu]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*
            (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r])*Derivative[1][h000[L]][r] + 10*E^\[Nu][r]*
            Derivative[1][H001[-1 + L]][r] + r*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
              (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                   Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][
                h000[L]][r] + E^\[Nu][r]*Derivative[1][\[Nu]][r]*
              Derivative[1][H001[-1 + L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*
              (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r])*Derivative[2][h000[L]][r] + 
             E^\[Nu][r]*Derivative[2][H001[-1 + L]][r])) + 
         P[r]^2*(18*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
            Derivative[1][H001[-1 + L]][r] + 9*H001[-1 + L][r]*
            (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
              Derivative[2][\[Nu]][r]) + 9*E^\[Nu][r]*
            Derivative[2][H001[-1 + L]][r] + 2*(4*Sqrt[(-1 + 4*L^2)^(-1)]*
              (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                   Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[1][
                h000[L]][r] + E^\[Nu][r]*Derivative[1][\[Nu]][r]*
              Derivative[1][H001[-1 + L]][r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*
              (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r])*Derivative[2][h000[L]][r] + 
             E^\[Nu][r]*Derivative[2][H001[-1 + L]][r]) + 
           r*(Derivative[1][H001[-1 + L]][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][
                  r]^2 + E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 
             2*E^\[Nu][r]*Derivative[1][\[Nu]][r]*Derivative[2][H001[-1 + L]][
               r] + 4*Sqrt[(-1 + 4*L^2)^(-1)]*(Derivative[1][h000[L]][r]*
                (2*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                  (8*\[Kappa]*\[Rho][r] + 16*r*\[Kappa]*Derivative[1][\[Rho]][
                     r] + 4*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) - 
                 (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                    \[Omega]1][r]) + 2*(-(\[Omega]1[r]*(-8*r*\[Kappa]*
                     \[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
                 (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r])*Derivative[2][h000[L]][r] + 
               (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r])*Derivative[3][h000[L]][r]) + 
             E^\[Nu][r]*Derivative[3][H001[-1 + L]][r]))))/
      ((r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])))/(E^\[Nu][r]*r^2*CC[r]^2), 
 Derivative[4][H001[1 + L]][r] -> 
  ((-(r^2*\[Kappa]*(P[r] + \[Rho][r])*(2*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] + 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*H001[1 + L][r])) + 
      CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
          r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
             P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
            5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r] + 
        2*h000[L][r]*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
          4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + 
            (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
              8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
          2*r*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
            2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
            L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
             (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
              12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
             (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
            r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
              2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - 
              \[Omega]1[r]) - 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
            8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*
             \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[
                r] - 4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*
             P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
             (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
        r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
            2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
            r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 
              2*L*(1 + L)*\[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                 \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                 \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + 
              L^2*r*Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
               Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*(
                -4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
           Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][H001[1 + L]][r])))*
     (6/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^4) + (4*Derivative[1][\[Nu]][r])/
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3) + 
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r])/(Sqrt[3 + 8*L + 4*L^2]*r^2)))/(CC[r]^2*(r - 2*M[r])^2) + 
   2*(-2/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^3) - Derivative[1][\[Nu]][r]/
      (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2))*
    ((-2*Derivative[1][CC][r]*(-(r^2*\[Kappa]*(P[r] + \[Rho][r])*
          (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*
                r^2*\[Kappa]*P[r]*\[Omega]1[r]) + r^2*(L*(1 + L)*
                \[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*
            h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*
            H001[1 + L][r])) + CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           (4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 
              4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
            2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
              5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r] + 
          2*h000[L][r]*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
            4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + 
                r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
               Derivative[1][\[Omega]1][r]) - 2*r*M[r]*
             (2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
              2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
               \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
              L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*(
                -5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
                12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*(
                3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
              r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
                2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                   \[Omega]1][r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - 
                \[Omega]1[r]) - 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
              8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][
                r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 
                4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*(
                (-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*(
                -5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                   \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                   \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
          r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
              2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                  4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                 \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                  2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
              r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                 \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                   \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                   \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + 
                L^2*r*Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                 Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                 (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
             Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][H001[1 + L]][r]))))/(CC[r]^3*(r - 2*M[r])^2) - 
     (2*(1 - 2*Derivative[1][M][r])*(-(r^2*\[Kappa]*(P[r] + \[Rho][r])*
          (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*
                r^2*\[Kappa]*P[r]*\[Omega]1[r]) + r^2*(L*(1 + L)*
                \[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*
            h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*
            H001[1 + L][r])) + CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           (4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 
              4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
            2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
              5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r] + 
          2*h000[L][r]*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
            4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + 
                r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
               Derivative[1][\[Omega]1][r]) - 2*r*M[r]*
             (2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
              2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
               \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
              L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*(
                -5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
                12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*(
                3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
              r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
                2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                   \[Omega]1][r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - 
                \[Omega]1[r]) - 20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
              8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][
                r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 
                4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*(
                (-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*(
                -5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                   \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                   \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
          r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
              2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                  4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                 \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                  2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
              r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                 \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                   \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                   \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + 
                L^2*r*Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                 Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                 (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
             Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][H001[1 + L]][r]))))/(CC[r]^2*(r - 2*M[r])^3) + 
     (-2*r*\[Kappa]*(P[r] + \[Rho][r])*
        (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
          (r - 2*M[r])*H001[1 + L][r]) - r^2*\[Kappa]*
        (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
          (r - 2*M[r])*H001[1 + L][r])*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) - r^2*\[Kappa]*(P[r] + \[Rho][r])*
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(r - 2*M[r])*H001[1 + L][r] + 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*H001[1 + L][r]*
          (1 - 2*Derivative[1][M][r]) + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
          (r - 2*M[r])*H001[1 + L][r]*Derivative[1][\[Nu]][r] + 
         2*h000[L][r]*(-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           2*r*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*Derivative[1][M][r] - 
           2*r*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*\[Omega]1[r])*
            Derivative[1][M][r] + 4*M[r]^2*Derivative[1][\[Omega]1][r] - 
           2*r*M[r]*(-8*r*\[Kappa]*P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*
              \[Omega]1[r]*Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*
              Derivative[1][\[Omega]1][r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2*
              \[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*
              Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][
                \[Omega]1][r])) + 2*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*Derivative[1][h000[L]][
           r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*
          Derivative[1][H001[1 + L]][r]) + 2*CC[r]*Derivative[1][CC][r]*
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
           r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
            (-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r]))*H001[1 + L][r] + 2*h000[L][r]*
          (40*M[r]^3*Derivative[1][\[Omega]1][r] - 4*M[r]^2*
            (2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) - 2*r*M[r]*
            (2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
         r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r])) + 
       CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
           r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
            (-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r]))*H001[1 + L][r]*Derivative[1][\[Nu]][r] + 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r]*
          (2*r*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           2*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r]) + 8*M[r]*Derivative[1][M][r] + 
           2*r*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][M][r] + r^2*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) + 2*r*M[r]*(26*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
             13*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])) + 
         2*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
           4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*
                \[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) - 2*r*M[r]*
            (2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])))*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
          (4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
             5*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[1 + L]][r] + 
         (r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r]) + r*(1 - 2*Derivative[1][M][r])*
          (2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r]) + 2*h000[L][r]*
          (120*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
           8*M[r]*Derivative[1][M][r]*(2*L*(1 + L)*\[CapitalOmega] + 
             (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
           2*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) - 2*r*Derivative[1][M][r]*(2*L^2*\[CapitalOmega] + 
             2*L^3*\[CapitalOmega] - 2*L^2*\[Omega]1[r] - 
             2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
             5*r*Derivative[1][\[Omega]1][r] + L*r*Derivative[1][\[Omega]1][
               r] + r^2*\[Kappa]*\[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2)*\[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][
                 r]) + 12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           2*r*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           40*M[r]^3*Derivative[2][\[Omega]1][r] - 4*M[r]^2*
            (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             (10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + r*(16*r*\[Kappa]*P[r] + 16*r*
                \[Kappa]*\[Rho][r] + 8*r^2*\[Kappa]*Derivative[1][P][r] + 8*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                \[Omega]1][r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*
                \[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) - 
           2*r*M[r]*(32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][
               r] - 5*Derivative[1][\[Omega]1][r] + 
             L*Derivative[1][\[Omega]1][r] - 2*L^2*Derivative[1][\[Omega]1][
               r] - 2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*
                \[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 12*r*
                Derivative[1][\[Omega]1][r]) + 48*r^3*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             24*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(3*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][P][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
               2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r]) - 5*r*Derivative[2][\[Omega]1][r] + 
             L*r*Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-12*Derivative[1][\[Omega]1][r] + 2*(2 + L + L^2)*
                Derivative[1][\[Omega]1][r] - 12*r*Derivative[2][\[Omega]1][
                 r]) + 12*r^4*\[Kappa]^2*P[r]^2*(4*Derivative[1][\[Omega]1][
                 r] + r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(-5 - L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] + 2*(2 + L + L^2 + 
                 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 2*r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])) + r^2*(-120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
             32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 60*r^6*\[Kappa]^3*
              P[r]^2*\[Omega]1[r]*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             2*L*(1 + L)^2*Derivative[1][\[Omega]1][r] - 20*r^6*\[Kappa]^3*
              P[r]^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] - 4*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 16*r^3*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) - 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
             2*r*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*
                (r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r]) + r^2*\[Kappa]*Derivative[1][P][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (-4*Derivative[1][\[Omega]1][r] + 2*L*(1 + L)*
                Derivative[1][\[Omega]1][r] - 4*r*Derivative[2][\[Omega]1][
                 r]) - 4*r^4*\[Kappa]^2*P[r]^2*(\[Omega]1[r]*
                (10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
               (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
               3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] - 2*(1 + L - 
                 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] - 2*(r + L*r - 
                 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]))) + 
         r*(r - 2*M[r])*(-(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r]) - 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(2 + 3*r^2*\[Kappa]*P[r] - 
             3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
             r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*Derivative[1][
                \[Rho]][r])*Derivative[1][H001[1 + L]][r] + 
           2*Derivative[1][h000[L]][r]*(-2*L*\[CapitalOmega] - 
             2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
             L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 
             20*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 2*Derivative[1][M][r]*(-3*L*(1 + L)*
                \[CapitalOmega] + (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(3 + L + L^2 + 
                 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 10*M[r]^2*Derivative[2][
                \[Omega]1][r] - 2*M[r]*(\[Omega]1[r]*(-8*r*\[Kappa]*P[r] - 
                 8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][P][
                   r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
               (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + (3 + L + L^2 + 2*r^2*\[Kappa]*
                  P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r] + r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + r*
                (3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
             r*(4*r*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - 
                 (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 2*r^2*
                \[Kappa]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*Derivative[1][P][
                 r] + L*Derivative[1][\[Omega]1][r] + L^2*Derivative[1][
                  \[Omega]1][r] + 2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 6*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^3*
                \[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
                 r] - 8*r^3*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
                (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) + L*r*
                Derivative[2][\[Omega]1][r] + L^2*r*Derivative[2][\[Omega]1][
                 r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] - 
               2*r^4*\[Kappa]^2*P[r]^2*(-3*Derivative[1][\[Omega]1][r] + 
                 r*Derivative[2][\[Omega]1][r]))) + 
           2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[2][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[2][H001[1 + L]][r])))/(CC[r]^2*(r - 2*M[r])^2)) + 
   ((-(r^2*\[Kappa]*(P[r] + \[Rho][r])*(2*(4*M[r]^2*\[Omega]1[r] - 
            2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
               \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
              4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] + 
          E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*H001[1 + L][r])) + 
       CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
           r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
            (-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r]))*H001[1 + L][r] + 2*h000[L][r]*
          (40*M[r]^3*Derivative[1][\[Omega]1][r] - 4*M[r]^2*
            (2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) - 2*r*M[r]*
            (2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
         r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r])))*
      ((8*Derivative[1][CC][r]*(1 - 2*Derivative[1][M][r]))/
        (CC[r]^3*(r - 2*M[r])^3) + ((6*Derivative[1][CC][r]^2)/CC[r]^4 - 
         (2*Derivative[2][CC][r])/CC[r]^3)/(r - 2*M[r])^2 + 
       ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
         (4*Derivative[2][M][r])/(r - 2*M[r])^3)/CC[r]^2) + 
     2*((-2*Derivative[1][CC][r])/(CC[r]^3*(r - 2*M[r])^2) - 
       (2*(1 - 2*Derivative[1][M][r]))/(CC[r]^2*(r - 2*M[r])^3))*
      (-2*r*\[Kappa]*(P[r] + \[Rho][r])*
        (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
          (r - 2*M[r])*H001[1 + L][r]) - r^2*\[Kappa]*
        (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
          (r - 2*M[r])*H001[1 + L][r])*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) - r^2*\[Kappa]*(P[r] + \[Rho][r])*
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(r - 2*M[r])*H001[1 + L][r] + 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*H001[1 + L][r]*
          (1 - 2*Derivative[1][M][r]) + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
          (r - 2*M[r])*H001[1 + L][r]*Derivative[1][\[Nu]][r] + 
         2*h000[L][r]*(-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 
             4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
           2*r*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
              \[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*Derivative[1][M][r] - 
           2*r*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*\[Omega]1[r])*
            Derivative[1][M][r] + 4*M[r]^2*Derivative[1][\[Omega]1][r] - 
           2*r*M[r]*(-8*r*\[Kappa]*P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*
              \[Omega]1[r]*Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*
              Derivative[1][\[Omega]1][r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2*
              \[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*
              Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*Derivative[1][
                \[Omega]1][r])) + 2*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*Derivative[1][h000[L]][
           r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*
          Derivative[1][H001[1 + L]][r]) + 2*CC[r]*Derivative[1][CC][r]*
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
           r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
            (-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r]))*H001[1 + L][r] + 2*h000[L][r]*
          (40*M[r]^3*Derivative[1][\[Omega]1][r] - 4*M[r]^2*
            (2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) - 2*r*M[r]*
            (2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
         r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r])) + 
       CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
           r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
            (-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r]))*H001[1 + L][r]*Derivative[1][\[Nu]][r] + 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r]*
          (2*r*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           2*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r]) + 8*M[r]*Derivative[1][M][r] + 
           2*r*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][M][r] + r^2*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) + 2*r*M[r]*(26*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
             13*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])) + 
         2*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
           4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*
                \[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) - 2*r*M[r]*
            (2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])))*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
          (4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
             5*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[1 + L]][r] + 
         (r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r]) + r*(1 - 2*Derivative[1][M][r])*
          (2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r]) + 2*h000[L][r]*
          (120*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
           8*M[r]*Derivative[1][M][r]*(2*L*(1 + L)*\[CapitalOmega] + 
             (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
           2*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) - 2*r*Derivative[1][M][r]*(2*L^2*\[CapitalOmega] + 
             2*L^3*\[CapitalOmega] - 2*L^2*\[Omega]1[r] - 
             2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
             5*r*Derivative[1][\[Omega]1][r] + L*r*Derivative[1][\[Omega]1][
               r] + r^2*\[Kappa]*\[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2)*\[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][
                 r]) + 12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           2*r*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           40*M[r]^3*Derivative[2][\[Omega]1][r] - 4*M[r]^2*
            (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             (10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + r*(16*r*\[Kappa]*P[r] + 16*r*
                \[Kappa]*\[Rho][r] + 8*r^2*\[Kappa]*Derivative[1][P][r] + 8*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                \[Omega]1][r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*
                \[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) - 
           2*r*M[r]*(32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][
               r] - 5*Derivative[1][\[Omega]1][r] + 
             L*Derivative[1][\[Omega]1][r] - 2*L^2*Derivative[1][\[Omega]1][
               r] - 2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*
                \[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 12*r*
                Derivative[1][\[Omega]1][r]) + 48*r^3*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             24*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(3*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][P][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
               2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r]) - 5*r*Derivative[2][\[Omega]1][r] + 
             L*r*Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-12*Derivative[1][\[Omega]1][r] + 2*(2 + L + L^2)*
                Derivative[1][\[Omega]1][r] - 12*r*Derivative[2][\[Omega]1][
                 r]) + 12*r^4*\[Kappa]^2*P[r]^2*(4*Derivative[1][\[Omega]1][
                 r] + r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(-5 - L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] + 2*(2 + L + L^2 + 
                 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 2*r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])) + r^2*(-120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
             32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 60*r^6*\[Kappa]^3*
              P[r]^2*\[Omega]1[r]*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             2*L*(1 + L)^2*Derivative[1][\[Omega]1][r] - 20*r^6*\[Kappa]^3*
              P[r]^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] - 4*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 16*r^3*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) - 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
             2*r*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*
                (r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r]) + r^2*\[Kappa]*Derivative[1][P][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (-4*Derivative[1][\[Omega]1][r] + 2*L*(1 + L)*
                Derivative[1][\[Omega]1][r] - 4*r*Derivative[2][\[Omega]1][
                 r]) - 4*r^4*\[Kappa]^2*P[r]^2*(\[Omega]1[r]*
                (10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
               (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
               3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] - 2*(1 + L - 
                 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] - 2*(r + L*r - 
                 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]))) + 
         r*(r - 2*M[r])*(-(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r]) - 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(2 + 3*r^2*\[Kappa]*P[r] - 
             3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
             r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*Derivative[1][
                \[Rho]][r])*Derivative[1][H001[1 + L]][r] + 
           2*Derivative[1][h000[L]][r]*(-2*L*\[CapitalOmega] - 
             2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
             L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 
             20*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 2*Derivative[1][M][r]*(-3*L*(1 + L)*
                \[CapitalOmega] + (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(3 + L + L^2 + 
                 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 10*M[r]^2*Derivative[2][
                \[Omega]1][r] - 2*M[r]*(\[Omega]1[r]*(-8*r*\[Kappa]*P[r] - 
                 8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][P][
                   r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
               (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + (3 + L + L^2 + 2*r^2*\[Kappa]*
                  P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r] + r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + r*
                (3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
             r*(4*r*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - 
                 (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 2*r^2*
                \[Kappa]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*Derivative[1][P][
                 r] + L*Derivative[1][\[Omega]1][r] + L^2*Derivative[1][
                  \[Omega]1][r] + 2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 6*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^3*
                \[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
                 r] - 8*r^3*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
                (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) + L*r*
                Derivative[2][\[Omega]1][r] + L^2*r*Derivative[2][\[Omega]1][
                 r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] - 
               2*r^4*\[Kappa]^2*P[r]^2*(-3*Derivative[1][\[Omega]1][r] + 
                 r*Derivative[2][\[Omega]1][r]))) + 
           2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[2][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[2][H001[1 + L]][r]))) + 
     (-2*\[Kappa]*(P[r] + \[Rho][r])*(2*(4*M[r]^2*\[Omega]1[r] - 
           2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
              \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
             4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*h000[L][r] + 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*H001[1 + L][r]) - 
       4*r*\[Kappa]*((2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*
                \[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
             r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
                \[Omega]1[r]))*h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            r*(r - 2*M[r])*H001[1 + L][r])*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
          (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(r - 2*M[r])*H001[1 + L][r] + 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*H001[1 + L][r]*
            (1 - 2*Derivative[1][M][r]) + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
            (r - 2*M[r])*H001[1 + L][r]*Derivative[1][\[Nu]][r] + 
           2*h000[L][r]*(-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*
                P[r]*\[Omega]1[r]) + 2*r*(L*(1 + L)*\[CapitalOmega] + 4*r^4*
                \[Kappa]^2*P[r]^2*\[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*
              Derivative[1][M][r] - 2*r*(L*(1 + L)*\[CapitalOmega] - 4*r^2*
                \[Kappa]*P[r]*\[Omega]1[r])*Derivative[1][M][r] + 
             4*M[r]^2*Derivative[1][\[Omega]1][r] - 2*r*M[r]*(-8*r*\[Kappa]*
                P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[r]*
                Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][
                  \[Omega]1][r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2*
                \[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*
                Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*
                Derivative[1][\[Omega]1][r])) + 2*(4*M[r]^2*\[Omega]1[r] - 
             2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
                \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*
                \[Kappa]^2*P[r]^2*\[Omega]1[r]))*Derivative[1][h000[L]][r] + 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*
            Derivative[1][H001[1 + L]][r])) + 
       (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
           r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
            (-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r]))*H001[1 + L][r] + 2*h000[L][r]*
          (40*M[r]^3*Derivative[1][\[Omega]1][r] - 4*M[r]^2*
            (2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) - 2*r*M[r]*
            (2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
         r*(r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r]))*(2*Derivative[1][CC][r]^2 + 
         2*CC[r]*Derivative[2][CC][r]) + 4*CC[r]*Derivative[1][CC][r]*
        (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(4*M[r]^2 + 
           r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
            (-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r]))*H001[1 + L][r]*Derivative[1][\[Nu]][r] + 
         E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*H001[1 + L][r]*
          (2*r*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           2*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r]) + 8*M[r]*Derivative[1][M][r] + 
           2*r*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][M][r] + r^2*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) + 2*r*M[r]*(26*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
             13*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])) + 
         2*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
           4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*
                \[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) - 2*r*M[r]*
            (2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])))*
          Derivative[1][h000[L]][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
          (4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
             5*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[1 + L]][r] + 
         (r - 2*M[r])*(2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r]) + r*(1 - 2*Derivative[1][M][r])*
          (2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[1][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r]) + 2*h000[L][r]*
          (120*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
           8*M[r]*Derivative[1][M][r]*(2*L*(1 + L)*\[CapitalOmega] + 
             (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
           2*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) - 2*r*Derivative[1][M][r]*(2*L^2*\[CapitalOmega] + 
             2*L^3*\[CapitalOmega] - 2*L^2*\[Omega]1[r] - 
             2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
             5*r*Derivative[1][\[Omega]1][r] + L*r*Derivative[1][\[Omega]1][
               r] + r^2*\[Kappa]*\[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2)*\[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][
                 r]) + 12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           2*r*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           40*M[r]^3*Derivative[2][\[Omega]1][r] - 4*M[r]^2*
            (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             (10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + r*(16*r*\[Kappa]*P[r] + 16*r*
                \[Kappa]*\[Rho][r] + 8*r^2*\[Kappa]*Derivative[1][P][r] + 8*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                \[Omega]1][r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*
                \[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) - 
           2*r*M[r]*(32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][
               r] - 5*Derivative[1][\[Omega]1][r] + 
             L*Derivative[1][\[Omega]1][r] - 2*L^2*Derivative[1][\[Omega]1][
               r] - 2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*
                \[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 12*r*
                Derivative[1][\[Omega]1][r]) + 48*r^3*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             24*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(3*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][P][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
               2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r]) - 5*r*Derivative[2][\[Omega]1][r] + 
             L*r*Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-12*Derivative[1][\[Omega]1][r] + 2*(2 + L + L^2)*
                Derivative[1][\[Omega]1][r] - 12*r*Derivative[2][\[Omega]1][
                 r]) + 12*r^4*\[Kappa]^2*P[r]^2*(4*Derivative[1][\[Omega]1][
                 r] + r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(-5 - L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] + 2*(2 + L + L^2 + 
                 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 2*r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])) + r^2*(-120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
             32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 60*r^6*\[Kappa]^3*
              P[r]^2*\[Omega]1[r]*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             2*L*(1 + L)^2*Derivative[1][\[Omega]1][r] - 20*r^6*\[Kappa]^3*
              P[r]^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] - 4*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 16*r^3*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) - 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
             2*r*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*
                (r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r]) + r^2*\[Kappa]*Derivative[1][P][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (-4*Derivative[1][\[Omega]1][r] + 2*L*(1 + L)*
                Derivative[1][\[Omega]1][r] - 4*r*Derivative[2][\[Omega]1][
                 r]) - 4*r^4*\[Kappa]^2*P[r]^2*(\[Omega]1[r]*
                (10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
               (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
               3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] - 2*(1 + L - 
                 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] - 2*(r + L*r - 
                 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]))) + 
         r*(r - 2*M[r])*(-(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r]) - 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(2 + 3*r^2*\[Kappa]*P[r] - 
             3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
             r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*Derivative[1][
                \[Rho]][r])*Derivative[1][H001[1 + L]][r] + 
           2*Derivative[1][h000[L]][r]*(-2*L*\[CapitalOmega] - 
             2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
             L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 
             20*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 2*Derivative[1][M][r]*(-3*L*(1 + L)*
                \[CapitalOmega] + (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(3 + L + L^2 + 
                 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 10*M[r]^2*Derivative[2][
                \[Omega]1][r] - 2*M[r]*(\[Omega]1[r]*(-8*r*\[Kappa]*P[r] - 
                 8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][P][
                   r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
               (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + (3 + L + L^2 + 2*r^2*\[Kappa]*
                  P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r] + r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + r*
                (3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
             r*(4*r*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - 
                 (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 2*r^2*
                \[Kappa]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*Derivative[1][P][
                 r] + L*Derivative[1][\[Omega]1][r] + L^2*Derivative[1][
                  \[Omega]1][r] + 2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 6*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^3*
                \[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
                 r] - 8*r^3*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
                (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) + L*r*
                Derivative[2][\[Omega]1][r] + L^2*r*Derivative[2][\[Omega]1][
                 r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] - 
               2*r^4*\[Kappa]^2*P[r]^2*(-3*Derivative[1][\[Omega]1][r] + 
                 r*Derivative[2][\[Omega]1][r]))) + 
           2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[2][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[2][H001[1 + L]][r])) - r^2*\[Kappa]*
        (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(r - 2*M[r])*H001[1 + L][r] + 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*H001[1 + L][r]*
            (1 - 2*Derivative[1][M][r]) + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
            (r - 2*M[r])*H001[1 + L][r]*Derivative[1][\[Nu]][r] + 
           2*h000[L][r]*(-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*
                P[r]*\[Omega]1[r]) + 2*r*(L*(1 + L)*\[CapitalOmega] + 4*r^4*
                \[Kappa]^2*P[r]^2*\[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*
              Derivative[1][M][r] - 2*r*(L*(1 + L)*\[CapitalOmega] - 4*r^2*
                \[Kappa]*P[r]*\[Omega]1[r])*Derivative[1][M][r] + 
             4*M[r]^2*Derivative[1][\[Omega]1][r] - 2*r*M[r]*(-8*r*\[Kappa]*
                P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[r]*
                Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][
                  \[Omega]1][r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2*
                \[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*
                Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*
                Derivative[1][\[Omega]1][r])) + 2*(4*M[r]^2*\[Omega]1[r] - 
             2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
                \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*
                \[Kappa]^2*P[r]^2*\[Omega]1[r]))*Derivative[1][h000[L]][r] + 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*
            Derivative[1][H001[1 + L]][r]) + 
         (2*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*
                r^2*\[Kappa]*P[r]*\[Omega]1[r]) + r^2*(L*(1 + L)*
                \[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r]))*
            h000[L][r] + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(r - 2*M[r])*
            H001[1 + L][r])*(Derivative[2][P][r] + Derivative[2][\[Rho]][
            r]) + (P[r] + \[Rho][r])*
          (4*(-2*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
                \[Omega]1[r]) + 2*r*(L*(1 + L)*\[CapitalOmega] + 4*r^4*
                \[Kappa]^2*P[r]^2*\[Omega]1[r]) + 8*M[r]*\[Omega]1[r]*
              Derivative[1][M][r] - 2*r*(L*(1 + L)*\[CapitalOmega] - 4*r^2*
                \[Kappa]*P[r]*\[Omega]1[r])*Derivative[1][M][r] + 
             4*M[r]^2*Derivative[1][\[Omega]1][r] - 2*r*M[r]*(-8*r*\[Kappa]*
                P[r]*\[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[r]*
                Derivative[1][P][r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][
                  \[Omega]1][r]) + r^2*(16*r^3*\[Kappa]^2*P[r]^2*
                \[Omega]1[r] + 8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*
                Derivative[1][P][r] + 4*r^4*\[Kappa]^2*P[r]^2*
                Derivative[1][\[Omega]1][r]))*Derivative[1][h000[L]][r] + 
           2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2] + E^\[Nu][r]*Sqrt[3 + 8*L + 
                4*L^2]*r*Derivative[1][\[Nu]][r])*
            (H001[1 + L][r]*(1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*
              Derivative[1][H001[1 + L]][r]) + (r - 2*M[r])*H001[1 + L][r]*
            (2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][\[Nu]][r] + 
             Sqrt[3 + 8*L + 4*L^2]*r*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
               E^\[Nu][r]*Derivative[2][\[Nu]][r])) + 2*h000[L][r]*
            (2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
                \[Omega]1[r]) + 16*M[r]*Derivative[1][M][r]*Derivative[1][
                \[Omega]1][r] + 4*r*(16*r^3*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
               8*r^4*\[Kappa]^2*P[r]*\[Omega]1[r]*Derivative[1][P][r] + 4*r^4*
                \[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]) - 
             4*((L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*\[Omega]1[
                   r])*Derivative[1][M][r] + M[r]*(-8*r*\[Kappa]*P[r]*
                  \[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[r]*Derivative[1][P][
                   r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r])) + 
             4*\[Omega]1[r]*(2*Derivative[1][M][r]^2 + 2*M[r]*
                Derivative[2][M][r]) + 4*M[r]^2*Derivative[2][\[Omega]1][r] + 
             r^2*(48*r^2*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 32*r^3*\[Kappa]^2*
                (2*P[r]*\[Omega]1[r]*Derivative[1][P][r] + P[r]^2*
                  Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*
                (4*P[r]*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
                 \[Omega]1[r]*(2*Derivative[1][P][r]^2 + 2*P[r]*
                    Derivative[2][P][r]) + P[r]^2*Derivative[2][\[Omega]1][
                   r])) - 2*r*(2*Derivative[1][M][r]*(-8*r*\[Kappa]*P[r]*
                  \[Omega]1[r] - 4*r^2*\[Kappa]*\[Omega]1[r]*Derivative[1][P][
                   r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r]) + 
               (L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*\[Omega]1[r])*
                Derivative[2][M][r] + M[r]*(-8*\[Kappa]*P[r]*\[Omega]1[r] - 
                 16*r*\[Kappa]*(\[Omega]1[r]*Derivative[1][P][r] + 
                   P[r]*Derivative[1][\[Omega]1][r]) - 4*r^2*\[Kappa]*
                  (2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
                   \[Omega]1[r]*Derivative[2][P][r] + P[r]*Derivative[2][
                      \[Omega]1][r])))) + 2*(4*M[r]^2*\[Omega]1[r] - 
             2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
                \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*
                \[Kappa]^2*P[r]^2*\[Omega]1[r]))*Derivative[2][h000[L]][r] + 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*(2*(1 - 2*Derivative[1][M][r])*
              Derivative[1][H001[1 + L]][r] - 2*H001[1 + L][r]*
              Derivative[2][M][r] + (r - 2*M[r])*Derivative[2][H001[1 + L]][
               r]))) + CC[r]^2*(2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
          Derivative[1][\[Nu]][r]*(H001[1 + L][r]*
            (2*r*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
                P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(-2 - 3*L - L^
                2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]) + 
             8*M[r]*Derivative[1][M][r] + 2*r*(-2 - 3*L - L^2 + 13*r^2*
                \[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][
               r] + r^2*(-18*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 10*
                r*\[Kappa]*\[Rho][r] - 9*r^2*\[Kappa]*Derivative[1][P][r] + 8*
                r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + 2*r*M[r]*(26*r*\[Kappa]*P[r] + 10*
                r*\[Kappa]*\[Rho][r] + 13*r^2*\[Kappa]*Derivative[1][P][r] + 
               5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
           (4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
                \[Rho][r]))*Derivative[1][H001[1 + L]][r]) + 
         (2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 2*M[r]*(-3*L*(1 + L)*
                \[CapitalOmega] + (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(3 + L + L^2 + 
                 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + r*(-2*L*\[CapitalOmega] - 2*
                L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 2*r^2*
                \[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + L*r*
                Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
                 r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
               2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r])))*Derivative[1][h000[L]][r] - 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(2*r - 2*M[r] + 
             r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][H001[1 + L]][r])*(2*(1 - 2*Derivative[1][M][r]) - 
           2*r*Derivative[2][M][r]) + Sqrt[3 + 8*L + 4*L^2]*
          (4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
             5*r^2*\[Kappa]*\[Rho][r]))*H001[1 + L][r]*
          (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
            Derivative[2][\[Nu]][r]) + 4*Derivative[1][h000[L]][r]*
          (120*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
           8*M[r]*Derivative[1][M][r]*(2*L*(1 + L)*\[CapitalOmega] + 
             (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
           2*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) - 2*r*Derivative[1][M][r]*(2*L^2*\[CapitalOmega] + 
             2*L^3*\[CapitalOmega] - 2*L^2*\[Omega]1[r] - 
             2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
             5*r*Derivative[1][\[Omega]1][r] + L*r*Derivative[1][\[Omega]1][
               r] + r^2*\[Kappa]*\[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2)*\[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][
                 r]) + 12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           2*r*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           40*M[r]^3*Derivative[2][\[Omega]1][r] - 4*M[r]^2*
            (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             (10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + r*(16*r*\[Kappa]*P[r] + 16*r*
                \[Kappa]*\[Rho][r] + 8*r^2*\[Kappa]*Derivative[1][P][r] + 8*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                \[Omega]1][r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*
                \[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) - 
           2*r*M[r]*(32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][
               r] - 5*Derivative[1][\[Omega]1][r] + 
             L*Derivative[1][\[Omega]1][r] - 2*L^2*Derivative[1][\[Omega]1][
               r] - 2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*
                \[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 12*r*
                Derivative[1][\[Omega]1][r]) + 48*r^3*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             24*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(3*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                  \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][P][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
               2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r]) - 5*r*Derivative[2][\[Omega]1][r] + 
             L*r*Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-12*Derivative[1][\[Omega]1][r] + 2*(2 + L + L^2)*
                Derivative[1][\[Omega]1][r] - 12*r*Derivative[2][\[Omega]1][
                 r]) + 12*r^4*\[Kappa]^2*P[r]^2*(4*Derivative[1][\[Omega]1][
                 r] + r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(-5 - L + 4*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] + 2*(2 + L + L^2 + 
                 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 2*r*
                (8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])) + r^2*(-120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
             32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 60*r^6*\[Kappa]^3*
              P[r]^2*\[Omega]1[r]*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             2*L*(1 + L)^2*Derivative[1][\[Omega]1][r] - 20*r^6*\[Kappa]^3*
              P[r]^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] - 4*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 16*r^3*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) - 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
             2*r*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*
                (r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r]) + r^2*\[Kappa]*Derivative[1][P][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (-4*Derivative[1][\[Omega]1][r] + 2*L*(1 + L)*
                Derivative[1][\[Omega]1][r] - 4*r*Derivative[2][\[Omega]1][
                 r]) - 4*r^4*\[Kappa]^2*P[r]^2*(\[Omega]1[r]*
                (10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
               (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
               3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] - 2*(1 + L - 
                 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] - 2*(r + L*r - 
                 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]))) + 
         2*(40*M[r]^3*Derivative[1][\[Omega]1][r] - 
           4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*
                \[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) - 2*r*M[r]*
            (2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
             2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
             L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
               12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*
                (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])))*
          Derivative[2][h000[L]][r] + 2*(r - 2*M[r] + 
           r*(1 - 2*Derivative[1][M][r]))*(-(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
             (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Nu]][r]*Derivative[1][H001[1 + L]][r]) - 
           E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*(2 + 3*r^2*\[Kappa]*P[r] - 
             3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
             r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*Derivative[1][
                \[Rho]][r])*Derivative[1][H001[1 + L]][r] + 
           2*Derivative[1][h000[L]][r]*(-2*L*\[CapitalOmega] - 
             2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
             L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 
             20*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 2*Derivative[1][M][r]*(-3*L*(1 + L)*
                \[CapitalOmega] + (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(3 + L + L^2 + 
                 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 10*M[r]^2*Derivative[2][
                \[Omega]1][r] - 2*M[r]*(\[Omega]1[r]*(-8*r*\[Kappa]*P[r] - 
                 8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][P][
                   r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
               (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + (3 + L + L^2 + 2*r^2*\[Kappa]*
                  P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r] + r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + r*
                (3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
             r*(4*r*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - 
                 (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 2*r^2*
                \[Kappa]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*Derivative[1][P][
                 r] + L*Derivative[1][\[Omega]1][r] + L^2*Derivative[1][
                  \[Omega]1][r] + 2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 6*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^3*
                \[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
                 r] - 8*r^3*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
                (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) + L*r*
                Derivative[2][\[Omega]1][r] + L^2*r*Derivative[2][\[Omega]1][
                 r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] - 
               2*r^4*\[Kappa]^2*P[r]^2*(-3*Derivative[1][\[Omega]1][r] + 
                 r*Derivative[2][\[Omega]1][r]))) + 
           2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[2][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
            Derivative[2][H001[1 + L]][r]) + E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
          (2*(2*r*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
                P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(-2 - 3*L - L^
                2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]) + 
             8*M[r]*Derivative[1][M][r] + 2*r*(-2 - 3*L - L^2 + 13*r^2*
                \[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][
               r] + r^2*(-18*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 10*
                r*\[Kappa]*\[Rho][r] - 9*r^2*\[Kappa]*Derivative[1][P][r] + 8*
                r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + 2*r*M[r]*(26*r*\[Kappa]*P[r] + 10*
                r*\[Kappa]*\[Rho][r] + 13*r^2*\[Kappa]*Derivative[1][P][r] + 
               5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
            Derivative[1][H001[1 + L]][r] + H001[1 + L][r]*
            (2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
                P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-18*r*\[Kappa]*
                P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 9*
                r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r]) + 4*((-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
                 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + M[r]*
                (26*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
                 13*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r])) + 4*(2*Derivative[1][M][r]^2 + 2*
                M[r]*Derivative[2][M][r]) + r^2*(-18*\[Kappa]*P[r] + 48*r^2*
                \[Kappa]^2*P[r]^2 - 10*\[Kappa]*\[Rho][r] - 36*r*\[Kappa]*
                Derivative[1][P][r] + 64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][
                 r] - 20*r*\[Kappa]*Derivative[1][\[Rho]][r] - 9*r^2*\[Kappa]*
                Derivative[2][P][r] + 4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^
                   2 + 2*P[r]*Derivative[2][P][r]) - 5*r^2*\[Kappa]*
                Derivative[2][\[Rho]][r]) + 2*r*(2*Derivative[1][M][r]*
                (26*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
                 13*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + (-2 - 3*L - L^2 + 
                 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
                Derivative[2][M][r] + M[r]*(26*\[Kappa]*P[r] + 10*\[Kappa]*
                  \[Rho][r] + 52*r*\[Kappa]*Derivative[1][P][r] + 
                 20*r*\[Kappa]*Derivative[1][\[Rho]][r] + 13*r^2*\[Kappa]*
                  Derivative[2][P][r] + 5*r^2*\[Kappa]*Derivative[2][\[Rho]][
                   r]))) + (4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*
                P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
                \[Rho][r]))*Derivative[2][H001[1 + L]][r]) + 
         2*h000[L][r]*(2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
             20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r])) - 
           4*(2*L*(1 + L)*\[CapitalOmega] + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])*(2*Derivative[1][M][r]^2 + 
             2*M[r]*Derivative[2][M][r]) + 40*Derivative[1][\[Omega]1][r]*
            (6*M[r]*Derivative[1][M][r]^2 + 3*M[r]^2*Derivative[2][M][r]) + 
           240*M[r]^2*Derivative[1][M][r]*Derivative[2][\[Omega]1][r] - 
           16*M[r]*Derivative[1][M][r]*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*
                \[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][P][r] + r^2*
                \[Kappa]*Derivative[1][\[Rho]][r]) + (-2*L*(1 + L) + r^2*
                \[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                \[Omega]1][r] + (10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*
                \[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             r*(16*r*\[Kappa]*P[r] + 16*r*\[Kappa]*\[Rho][r] + 8*r^2*\[Kappa]*
                Derivative[1][P][r] + 8*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r])*Derivative[1][\[Omega]1][r] + r*(10 - L + 8*r^2*\[Kappa]*
                P[r] + 8*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
               r]) + 4*r*(-120*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 
             32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 60*r^6*\[Kappa]^3*
              P[r]^2*\[Omega]1[r]*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             2*L*(1 + L)^2*Derivative[1][\[Omega]1][r] - 20*r^6*\[Kappa]^3*
              P[r]^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
              \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
              \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] - 4*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 4*r*
                Derivative[1][\[Omega]1][r]) - 16*r^3*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) - 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
             2*r*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*
                (L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*
                (r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r]) + r^2*\[Kappa]*Derivative[1][P][r]*(-5*L*(1 + L)*
                \[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (-4*Derivative[1][\[Omega]1][r] + 2*L*(1 + L)*
                Derivative[1][\[Omega]1][r] - 4*r*Derivative[2][\[Omega]1][
                 r]) - 4*r^4*\[Kappa]^2*P[r]^2*(\[Omega]1[r]*
                (10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
               (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
               3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
              (2*\[Omega]1[r]*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r] - 2*(1 + L - 
                 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] - 2*(r + L*r - 
                 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r])) - 
           4*(Derivative[1][M][r]*(2*L^2*\[CapitalOmega] + 2*L^3*
                \[CapitalOmega] - 2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*
                r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 5*r*
                Derivative[1][\[Omega]1][r] + L*r*Derivative[1][\[Omega]1][
                 r] + r^2*\[Kappa]*\[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
                 2*(2 + L + L^2)*\[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][
                   r]) + 12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
                (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                    \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                   4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])) + 
             M[r]*(32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 16*r^4*
                \[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] - 
               5*Derivative[1][\[Omega]1][r] + L*Derivative[1][\[Omega]1][
                 r] - 2*L^2*Derivative[1][\[Omega]1][r] - 2*L^3*
                Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*
                Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*\[Rho][r]*
                (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[
                   r] - 12*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
                 2*(2 + L + L^2)*\[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][
                   r]) + 48*r^3*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) + 24*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(3*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 2*r*\[Kappa]*P[r]*(-5*L*(1 + L)*
                  \[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
                Derivative[1][P][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
                 2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                 2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r]) - 5*r*Derivative[2][\[Omega]1][r] + L*r*
                Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
                (-12*Derivative[1][\[Omega]1][r] + 2*(2 + L + L^2)*
                  Derivative[1][\[Omega]1][r] - 12*r*Derivative[2][\[Omega]1][
                   r]) + 12*r^4*\[Kappa]^2*P[r]^2*(4*Derivative[1][\[Omega]1][
                   r] + r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
                (2*\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r]) + 2*(-5 - L + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r] + 
                 2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] + 2*r*(8*r*\[Kappa]*\[Rho][r] + 
                   4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                    \[Omega]1][r] + 2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r]))) + 40*M[r]^3*
            Derivative[3][\[Omega]1][r] - 4*M[r]^2*
            (2*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*
                Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
              Derivative[1][\[Omega]1][r] + \[Omega]1[r]*(2*\[Kappa]*P[r] + 2*
                \[Kappa]*\[Rho][r] + 4*r*\[Kappa]*Derivative[1][P][r] + 4*r*
                \[Kappa]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*
                Derivative[2][P][r] + r^2*\[Kappa]*Derivative[2][\[Rho]][
                 r]) + Derivative[1][\[Omega]1][r]*(2*(16*r*\[Kappa]*P[r] + 
                 16*r*\[Kappa]*\[Rho][r] + 8*r^2*\[Kappa]*Derivative[1][P][
                   r] + 8*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + r*
                (16*\[Kappa]*P[r] + 16*\[Kappa]*\[Rho][r] + 32*r*\[Kappa]*
                  Derivative[1][P][r] + 32*r*\[Kappa]*Derivative[1][\[Rho]][
                   r] + 8*r^2*\[Kappa]*Derivative[2][P][r] + 8*r^2*\[Kappa]*
                  Derivative[2][\[Rho]][r])) + (-2*L*(1 + L) + r^2*\[Kappa]*
                P[r] + r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r] + 
             2*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r] + r*
                (16*r*\[Kappa]*P[r] + 16*r*\[Kappa]*\[Rho][r] + 
                 8*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]))*Derivative[2][\[Omega]1][r] + 
             r*(10 - L + 8*r^2*\[Kappa]*P[r] + 8*r^2*\[Kappa]*\[Rho][r])*
              Derivative[3][\[Omega]1][r]) + r^2*(-600*r^4*\[Kappa]^3*P[r]^3*
              \[Omega]1[r] + 96*r^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             2*\[Kappa]*\[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] - 4*r*Derivative[1][\[Omega]1][r]) - 
             48*r^2*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) - 
             240*r^5*\[Kappa]^3*(3*P[r]^2*\[Omega]1[r]*Derivative[1][P][r] + 
               P[r]^3*Derivative[1][\[Omega]1][r]) + 64*r^3*\[Kappa]^2*
              (2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
               \[Rho][r]^2*Derivative[1][\[Omega]1][r]) + 2*\[Kappa]*P[r]*
              (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                  \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
             2*L*(1 + L)^2*Derivative[2][\[Omega]1][r] - 20*r^6*\[Kappa]^3*
              (6*P[r]^2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
               \[Omega]1[r]*(6*P[r]*Derivative[1][P][r]^2 + 3*P[r]^2*
                  Derivative[2][P][r]) + P[r]^3*Derivative[2][\[Omega]1][
                 r]) + 8*r^4*\[Kappa]^2*(4*\[Rho][r]*Derivative[1][\[Rho]][r]*
                Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                (2*Derivative[1][\[Rho]][r]^2 + 2*\[Rho][r]*Derivative[2][
                    \[Rho]][r]) + \[Rho][r]^2*Derivative[2][\[Omega]1][r]) + 
             4*r*\[Kappa]*(Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                  \[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 
                 4*r*Derivative[1][\[Omega]1][r]) + \[Rho][r]*
                (-4*Derivative[1][\[Omega]1][r] + 2*L*(1 + L)*
                  Derivative[1][\[Omega]1][r] - 4*r*Derivative[2][\[Omega]1][
                   r])) - 32*r^3*\[Kappa]^2*(2*P[r]*Derivative[1][P][r]*
                ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 3*r*Derivative[1][\[Omega]1][r]) + P[r]^2*(\[Omega]1[r]*
                  (10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
                 (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r] - 3*r*Derivative[2][\[Omega]1][r])) + 
             4*r*\[Kappa]*(Derivative[1][P][r]*(-5*L*(1 + L)*
                  \[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*
                  Derivative[1][\[Omega]1][r]) + P[r]*(2*\[Omega]1[r]*
                  (24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r]) + 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[1][\[Omega]1][r] - 2*(1 + L - 12*r^2*\[Kappa]*
                    \[Rho][r] - 4*r^3*\[Kappa]*Derivative[1][\[Rho]][r])*
                  Derivative[1][\[Omega]1][r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                    \[Rho][r])*Derivative[2][\[Omega]1][r])) + 
             r^2*\[Kappa]*((-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*
                  \[Omega]1[r] - 4*r*Derivative[1][\[Omega]1][r])*
                Derivative[2][\[Rho]][r] + 2*Derivative[1][\[Rho]][r]*
                (-4*Derivative[1][\[Omega]1][r] + 2*L*(1 + L)*
                  Derivative[1][\[Omega]1][r] - 4*r*Derivative[2][\[Omega]1][
                   r]) + \[Rho][r]*(-8*Derivative[2][\[Omega]1][r] + 
                 2*L*(1 + L)*Derivative[2][\[Omega]1][r] - 
                 4*r*Derivative[3][\[Omega]1][r])) - 4*r^4*\[Kappa]^2*
              (((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 3*r*Derivative[1][\[Omega]1][r])*(2*Derivative[1][P][r]^2 + 
                 2*P[r]*Derivative[2][P][r]) + 4*P[r]*Derivative[1][P][r]*
                (\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r]) - 3*Derivative[1][\[Omega]1][
                   r] + (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] - 3*r*Derivative[2][\[Omega]1][r]) + P[r]^2*
                (2*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                  (10*\[Kappa]*\[Rho][r] + 20*r*\[Kappa]*Derivative[1][
                      \[Rho]][r] + 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) - 
                 6*Derivative[2][\[Omega]1][r] + (-4 + 5*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[2][\[Omega]1][r] - 
                 3*r*Derivative[3][\[Omega]1][r])) + r^2*\[Kappa]*
              ((-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[2][P][
                 r] + 2*Derivative[1][P][r]*(2*\[Omega]1[r]*(24*r*\[Kappa]*
                    \[Rho][r] + 12*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] - 2*(1 + L - 12*r^2*\[Kappa]*\[Rho][r] - 
                   4*r^3*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                    \[Omega]1][r] - 2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r]) + P[r]*
                (4*(24*r*\[Kappa]*\[Rho][r] + 12*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                 2*\[Omega]1[r]*(24*\[Kappa]*\[Rho][r] + 48*r*\[Kappa]*
                    Derivative[1][\[Rho]][r] + 12*r^2*\[Kappa]*Derivative[2][
                      \[Rho]][r]) - 2*Derivative[1][\[Omega]1][r]*
                  (-24*r*\[Kappa]*\[Rho][r] - 24*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r] - 4*r^3*\[Kappa]*Derivative[2][\[Rho]][r]) + 
                 2*(L + L^2 + 12*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                    \[Omega]1][r] - 4*(1 + L - 12*r^2*\[Kappa]*\[Rho][r] - 
                   4*r^3*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[2][
                    \[Omega]1][r] - 2*(r + L*r - 4*r^3*\[Kappa]*\[Rho][r])*
                  Derivative[3][\[Omega]1][r]))) - 
           2*r*((2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 2*L^2*
                \[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
                \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
               L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
                (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[
                   r] - 12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*
                P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + r^2*
                \[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
                 2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                 2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r]))*Derivative[2][M][r] + 
             2*Derivative[1][M][r]*(32*r^3*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
                Derivative[1][\[Rho]][r] - 5*Derivative[1][\[Omega]1][r] + L*
                Derivative[1][\[Omega]1][r] - 2*L^2*Derivative[1][\[Omega]1][
                 r] - 2*L^3*Derivative[1][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
                \[Rho][r]^2*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*
                \[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*
                  \[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][r]) + r^2*
                \[Kappa]*Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*
                  \[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
                 12*r*Derivative[1][\[Omega]1][r]) + 48*r^3*\[Kappa]^2*P[r]^2*
                (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 24*r^4*
                \[Kappa]^2*P[r]*Derivative[1][P][r]*(3*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
                (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                    \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                   4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
               r^2*\[Kappa]*Derivative[1][P][r]*(-5*L*(1 + L)*
                  \[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*\[Kappa]*
                    \[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) - 5*r*
                Derivative[2][\[Omega]1][r] + L*r*Derivative[2][\[Omega]1][
                 r] + r^2*\[Kappa]*\[Rho][r]*(-12*Derivative[1][\[Omega]1][
                   r] + 2*(2 + L + L^2)*Derivative[1][\[Omega]1][r] - 
                 12*r*Derivative[2][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
                (4*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r]) + r^2*\[Kappa]*P[r]*(2*\[Omega]1[r]*(44*r*\[Kappa]*
                    \[Rho][r] + 22*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                 2*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] + 2*(2 + L + L^2 + 22*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r] + 
                 2*r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                 2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                    \[Omega]1][r])) + M[r]*(96*r^2*\[Kappa]^2*\[Rho][r]^2*
                \[Omega]1[r] + 2*\[Kappa]*\[Rho][r]*(-5*L*(1 + L)*
                  \[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
                 12*r*Derivative[1][\[Omega]1][r]) + 144*r^2*\[Kappa]^2*
                P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 64*
                r^3*\[Kappa]^2*(2*\[Rho][r]*\[Omega]1[r]*Derivative[1][
                    \[Rho]][r] + \[Rho][r]^2*Derivative[1][\[Omega]1][r]) + 2*
                \[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
                 2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                 2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r]) - 10*Derivative[2][\[Omega]1][r] + 2*L*
                Derivative[2][\[Omega]1][r] - 2*L^2*Derivative[2][\[Omega]1][
                 r] - 2*L^3*Derivative[2][\[Omega]1][r] + 8*r^4*\[Kappa]^2*
                (4*\[Rho][r]*Derivative[1][\[Rho]][r]*Derivative[1][
                    \[Omega]1][r] + \[Omega]1[r]*(2*Derivative[1][\[Rho]][r]^
                     2 + 2*\[Rho][r]*Derivative[2][\[Rho]][r]) + \[Rho][r]^2*
                  Derivative[2][\[Omega]1][r]) + 4*r*\[Kappa]*
                (Derivative[1][\[Rho]][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
                   2*(2 + L + L^2)*\[Omega]1[r] - 12*r*Derivative[1][
                      \[Omega]1][r]) + \[Rho][r]*(-12*Derivative[1][
                      \[Omega]1][r] + 2*(2 + L + L^2)*Derivative[1][
                      \[Omega]1][r] - 12*r*Derivative[2][\[Omega]1][r])) + 96*
                r^3*\[Kappa]^2*(2*P[r]*Derivative[1][P][r]*(3*\[Omega]1[r] + 
                   r*Derivative[1][\[Omega]1][r]) + P[r]^2*
                  (4*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                     r])) + 4*r*\[Kappa]*(Derivative[1][P][r]*
                  (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                      \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                     4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
                 P[r]*(2*\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*
                      \[Kappa]*Derivative[1][\[Rho]][r]) + 2*(-5 - L + 
                     4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
                   2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                      \[Omega]1][r] + 2*r*(8*r*\[Kappa]*\[Rho][r] + 
                     4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                      \[Omega]1][r] + 2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*
                    Derivative[2][\[Omega]1][r])) - 5*r*Derivative[3][
                  \[Omega]1][r] + L*r*Derivative[3][\[Omega]1][r] + r^2*
                \[Kappa]*((-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*
                    \[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][r])*
                  Derivative[2][\[Rho]][r] + 2*Derivative[1][\[Rho]][r]*
                  (-12*Derivative[1][\[Omega]1][r] + 2*(2 + L + L^2)*
                    Derivative[1][\[Omega]1][r] - 12*r*Derivative[2][
                      \[Omega]1][r]) + \[Rho][r]*(-24*Derivative[2][
                      \[Omega]1][r] + 2*(2 + L + L^2)*Derivative[2][
                      \[Omega]1][r] - 12*r*Derivative[3][\[Omega]1][r])) + 12*
                r^4*\[Kappa]^2*((3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                     r])*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][
                     r]) + 4*P[r]*Derivative[1][P][r]*(4*Derivative[1][
                      \[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
                 P[r]^2*(5*Derivative[2][\[Omega]1][r] + r*Derivative[3][
                      \[Omega]1][r])) + r^2*\[Kappa]*
                ((-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*
                      \[Kappa]*\[Rho][r])*\[Omega]1[r] + 2*r*(-5 - L + 
                     4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
                  Derivative[2][P][r] + 2*Derivative[1][P][r]*
                  (2*\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*
                      Derivative[1][\[Rho]][r]) + 2*(-5 - L + 4*r^2*\[Kappa]*
                      \[Rho][r])*Derivative[1][\[Omega]1][r] + 
                   2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                      \[Omega]1][r] + 2*r*(8*r*\[Kappa]*\[Rho][r] + 
                     4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                      \[Omega]1][r] + 2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*
                    Derivative[2][\[Omega]1][r]) + P[r]*
                  (4*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*Derivative[1][
                        \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                   2*\[Omega]1[r]*(44*\[Kappa]*\[Rho][r] + 88*r*\[Kappa]*
                      Derivative[1][\[Rho]][r] + 22*r^2*\[Kappa]*
                      Derivative[2][\[Rho]][r]) + 2*(2 + L + L^2 + 22*r^2*
                      \[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r] + 
                   4*((8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                          \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                     (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                        \[Omega]1][r]) + 2*r*(Derivative[1][\[Omega]1][r]*
                      (8*\[Kappa]*\[Rho][r] + 16*r*\[Kappa]*Derivative[1][
                          \[Rho]][r] + 4*r^2*\[Kappa]*Derivative[2][\[Rho]][
                         r]) + 2*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*
                        Derivative[1][\[Rho]][r])*Derivative[2][\[Omega]1][
                       r] + (-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[3][
                        \[Omega]1][r])))))) + r*(r - 2*M[r])*
          (Sqrt[3 + 8*L + 4*L^2]*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
             r^3*\[Kappa]*\[Rho][r])*Derivative[1][H001[1 + L]][r]*
            (-(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2) - E^\[Nu][r]*
              Derivative[2][\[Nu]][r]) + 4*(-2*L*\[CapitalOmega] - 
             2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
             L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 
             20*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 2*Derivative[1][M][r]*(-3*L*(1 + L)*
                \[CapitalOmega] + (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(3 + L + L^2 + 
                 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 10*M[r]^2*Derivative[2][
                \[Omega]1][r] - 2*M[r]*(\[Omega]1[r]*(-8*r*\[Kappa]*P[r] - 
                 8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][P][
                   r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
               (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + (3 + L + L^2 + 2*r^2*\[Kappa]*
                  P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r] + r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + r*
                (3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
             r*(4*r*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - 
                 (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 2*r^2*
                \[Kappa]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*Derivative[1][P][
                 r] + L*Derivative[1][\[Omega]1][r] + L^2*Derivative[1][
                  \[Omega]1][r] + 2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 6*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^3*
                \[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
                 r] - 8*r^3*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
                (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) + L*r*
                Derivative[2][\[Omega]1][r] + L^2*r*Derivative[2][\[Omega]1][
                 r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] - 
               2*r^4*\[Kappa]^2*P[r]^2*(-3*Derivative[1][\[Omega]1][r] + 
                 r*Derivative[2][\[Omega]1][r])))*Derivative[2][h000[L]][r] - 
           2*E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*Derivative[1][\[Nu]][r]*
            ((2 + 3*r^2*\[Kappa]*P[r] - 3*r^2*\[Kappa]*\[Rho][r] - 2*
                Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r] - r^3*
                \[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][H001[1 + L]][
               r] + (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*
                \[Rho][r])*Derivative[2][H001[1 + L]][r]) + 
           2*Derivative[1][h000[L]][r]*(-2*(-3*L*(1 + L)*\[CapitalOmega] + 
               (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
              Derivative[2][M][r] + 10*Derivative[1][\[Omega]1][r]*
              (2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
             40*M[r]*Derivative[1][M][r]*Derivative[2][\[Omega]1][r] - 
             4*Derivative[1][M][r]*(\[Omega]1[r]*(-8*r*\[Kappa]*P[r] - 
                 8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][P][
                   r] - 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
               (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + (3 + L + L^2 + 2*r^2*\[Kappa]*
                  P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r] + r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + r*
                (3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
             2*(4*r*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - 
                 (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 2*r^2*
                \[Kappa]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                   4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r])*Derivative[1][P][
                 r] + L*Derivative[1][\[Omega]1][r] + L^2*Derivative[1][
                  \[Omega]1][r] + 2*L*(1 + L)*Derivative[1][\[Omega]1][r] + 6*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 2*r^3*
                \[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
                 r] - 8*r^3*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
                (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r]) + L*r*
                Derivative[2][\[Omega]1][r] + L^2*r*Derivative[2][\[Omega]1][
                 r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] - 
               2*r^4*\[Kappa]^2*P[r]^2*(-3*Derivative[1][\[Omega]1][r] + 
                 r*Derivative[2][\[Omega]1][r])) + 10*M[r]^2*Derivative[3][
                \[Omega]1][r] - 2*M[r]*(2*(-8*r*\[Kappa]*P[r] - 8*r*\[Kappa]*
                  \[Rho][r] - 4*r^2*\[Kappa]*Derivative[1][P][r] - 
                 4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                  \[Omega]1][r] + \[Omega]1[r]*(-8*\[Kappa]*P[r] - 
                 8*\[Kappa]*\[Rho][r] - 16*r*\[Kappa]*Derivative[1][P][r] - 
                 16*r*\[Kappa]*Derivative[1][\[Rho]][r] - 4*r^2*\[Kappa]*
                  Derivative[2][P][r] - 4*r^2*\[Kappa]*Derivative[2][\[Rho]][
                   r]) + Derivative[1][\[Omega]1][r]*(2*(4*r*\[Kappa]*P[r] + 
                   4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][
                     r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                 r*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*
                    Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][
                     r] + 2*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*\[Kappa]*
                    Derivative[2][\[Rho]][r])) + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[2][\[Omega]1][r] + 2*(3 + L + L^2 + 2*r^2*\[Kappa]*
                  P[r] + 2*r^2*\[Kappa]*\[Rho][r] + r*(4*r*\[Kappa]*P[r] + 
                   4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][
                     r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
                Derivative[2][\[Omega]1][r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*
                  P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[3][\[Omega]1][
                 r]) + r*(4*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - 
                 (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 12*r*
                \[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 24*r^2*
                \[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 8*r*\[Kappa]*
                ((L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                      \[Rho][r])*\[Omega]1[r])*Derivative[1][P][r] + 
                 P[r]*(-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*
                       \[Kappa]*Derivative[1][\[Rho]][r])) - (L + L^2 - 
                     4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                     r])) + 2*L*Derivative[2][\[Omega]1][r] + 2*L^2*
                Derivative[2][\[Omega]1][r] + 2*L*(1 + L)*Derivative[2][
                  \[Omega]1][r] + 12*r^2*\[Kappa]*(Derivative[1][\[Rho]][r]*
                  Derivative[1][\[Omega]1][r] + \[Rho][r]*Derivative[2][
                    \[Omega]1][r]) - 16*r^3*\[Kappa]^2*
                (2*P[r]*Derivative[1][P][r]*(-4*\[Omega]1[r] + 
                   r*Derivative[1][\[Omega]1][r]) + P[r]^2*
                  (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][
                      \[Omega]1][r])) + 2*r^2*\[Kappa]*(2*Derivative[1][P][r]*
                  (-(\[Omega]1[r]*(-8*r*\[Kappa]*\[Rho][r] - 4*r^2*\[Kappa]*
                       Derivative[1][\[Rho]][r])) - (L + L^2 - 4*r^2*\[Kappa]*
                      \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
                 (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                      \[Rho][r])*\[Omega]1[r])*Derivative[2][P][r] + 
                 P[r]*(2*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*
                      Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                   \[Omega]1[r]*(8*\[Kappa]*\[Rho][r] + 16*r*\[Kappa]*
                      Derivative[1][\[Rho]][r] + 4*r^2*\[Kappa]*Derivative[2][
                        \[Rho]][r]) - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                    Derivative[2][\[Omega]1][r])) + L*r*Derivative[3][
                  \[Omega]1][r] + L^2*r*Derivative[3][\[Omega]1][r] + 2*r^3*
                \[Kappa]*(Derivative[1][\[Omega]1][r]*Derivative[2][\[Rho]][
                   r] + 2*Derivative[1][\[Rho]][r]*Derivative[2][\[Omega]1][
                   r] + \[Rho][r]*Derivative[3][\[Omega]1][r]) - 2*r^4*
                \[Kappa]^2*((-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
                  (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 
                 4*P[r]*Derivative[1][P][r]*(-3*Derivative[1][\[Omega]1][r] + 
                   r*Derivative[2][\[Omega]1][r]) + P[r]^2*
                  (-2*Derivative[2][\[Omega]1][r] + r*Derivative[3][
                      \[Omega]1][r])))) + 
           2*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
             2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 
                 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
             r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 2*L*(1 + L)*
                \[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*(L*(1 + L)*
                  \[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + L^2*r*
                Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
            Derivative[3][h000[L]][r] - E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
            (Derivative[1][H001[1 + L]][r]*(6*r*\[Kappa]*P[r] - 6*r*\[Kappa]*
                \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] - 6*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r] - 2*Derivative[2][M][r] + 
               r^3*\[Kappa]*Derivative[2][P][r] - r^3*\[Kappa]*
                Derivative[2][\[Rho]][r]) + 2*(2 + 3*r^2*\[Kappa]*P[r] - 3*
                r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + r^3*\[Kappa]*
                Derivative[1][P][r] - r^3*\[Kappa]*Derivative[1][\[Rho]][r])*
              Derivative[2][H001[1 + L]][r] + (2*r - 2*M[r] + r^3*\[Kappa]*
                P[r] - r^3*\[Kappa]*\[Rho][r])*Derivative[3][H001[1 + L]][
               r]))))/(CC[r]^2*(r - 2*M[r])^2))/
    (E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2), Derivative[5][h000[L]][r] -> 
  3*(6/(r^4*(r - 2*M[r])) + (4*(1 - 2*Derivative[1][M][r]))/
      (r^3*(r - 2*M[r])^2) + ((2*(1 - 2*Derivative[1][M][r])^2)/
        (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r^2)*
    (h000[L][r]*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] - 
       4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 
         4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
         2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
     (-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[1][h000[L]][r] + 3*r^2*(4*E^\[Nu][r]*U00[L][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r]) + 
     r^3*(4*E^\[Nu][r]*U00[L][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[L]][r] + 4*E^\[Nu][r]*Derivative[1][U00[L]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[L]][r])) + 
   ((-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      h000[L][r] + r^3*(4*E^\[Nu][r]*U00[L][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r]))*
    (-24/(r^5*(r - 2*M[r])) - (18*(1 - 2*Derivative[1][M][r]))/
      (r^4*(r - 2*M[r])^2) - 
     (6*((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
        (2*Derivative[2][M][r])/(r - 2*M[r])^2))/r^3 + 
     ((-6*(1 - 2*Derivative[1][M][r])^3)/(r - 2*M[r])^4 - 
       (12*(1 - 2*Derivative[1][M][r])*Derivative[2][M][r])/(r - 2*M[r])^3 + 
       (2*Derivative[3][M][r])/(r - 2*M[r])^2)/r^2) + 
   3*(-2/(r^3*(r - 2*M[r])) - (1 - 2*Derivative[1][M][r])/
      (r^2*(r - 2*M[r])^2))*(2*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 
       2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
       r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]))*Derivative[1][h000[L]][r] + 
     6*r*(4*E^\[Nu][r]*U00[L][r] + r*\[Kappa]*(P[r] + \[Rho][r])*
        Derivative[1][h000[L]][r]) + h000[L][r]*
      (2*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) - 4*Derivative[2][M][r] + 
       r*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*
          Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
         2*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*\[Kappa]*
          Derivative[2][\[Rho]][r])) + 
     (-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[2][h000[L]][r] + 
     6*r^2*(4*E^\[Nu][r]*U00[L][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[L]][r] + 4*E^\[Nu][r]*Derivative[1][U00[L]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[L]][r]) + 
     r^3*(8*E^\[Nu][r]*Derivative[1][\[Nu]][r]*Derivative[1][U00[L]][r] + 
       4*U00[L][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 
       2*\[Kappa]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[1][h000[L]][r] + (P[r] + \[Rho][r])*
          Derivative[2][h000[L]][r]) + 4*E^\[Nu][r]*Derivative[2][U00[L]][
         r] + r*\[Kappa]*(Derivative[1][h000[L]][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + 2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r])*Derivative[2][h000[L]][r] + 
         (P[r] + \[Rho][r])*Derivative[3][h000[L]][r]))) + 
   (6*(4*E^\[Nu][r]*U00[L][r] + r*\[Kappa]*(P[r] + \[Rho][r])*
        Derivative[1][h000[L]][r]) + 3*Derivative[1][h000[L]][r]*
      (2*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) - 4*Derivative[2][M][r] + 
       r*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*
          Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
         2*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*\[Kappa]*
          Derivative[2][\[Rho]][r])) + 3*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 
       2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
       r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]))*Derivative[2][h000[L]][r] + 
     18*r*(4*E^\[Nu][r]*U00[L][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[L]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[L]][r] + 4*E^\[Nu][r]*Derivative[1][U00[L]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[L]][r]) + 
     h000[L][r]*(3*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 
         8*r*\[Kappa]*Derivative[1][P][r] + 8*r*\[Kappa]*
          Derivative[1][\[Rho]][r] + 2*r^2*\[Kappa]*Derivative[2][P][r] + 
         2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) - 4*Derivative[3][M][r] + 
       r*(12*\[Kappa]*Derivative[1][P][r] + 12*\[Kappa]*Derivative[1][\[Rho]][
           r] + 12*r*\[Kappa]*Derivative[2][P][r] + 12*r*\[Kappa]*
          Derivative[2][\[Rho]][r] + 2*r^2*\[Kappa]*Derivative[3][P][r] + 
         2*r^2*\[Kappa]*Derivative[3][\[Rho]][r])) + 
     (-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[3][h000[L]][r] + 9*r^2*(8*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
        Derivative[1][U00[L]][r] + 4*U00[L][r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 2*\[Kappa]*
        ((Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[1][h000[L]][r] + (P[r] + \[Rho][r])*
          Derivative[2][h000[L]][r]) + 4*E^\[Nu][r]*Derivative[2][U00[L]][
         r] + r*\[Kappa]*(Derivative[1][h000[L]][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + 2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r])*Derivative[2][h000[L]][r] + 
         (P[r] + \[Rho][r])*Derivative[3][h000[L]][r])) + 
     r^3*(12*Derivative[1][U00[L]][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 12*E^\[Nu][r]*
        Derivative[1][\[Nu]][r]*Derivative[2][U00[L]][r] + 
       4*U00[L][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^3 + 
         3*E^\[Nu][r]*Derivative[1][\[Nu]][r]*Derivative[2][\[Nu]][r] + 
         E^\[Nu][r]*Derivative[3][\[Nu]][r]) + 
       3*\[Kappa]*(Derivative[1][h000[L]][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + 2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r])*Derivative[2][h000[L]][r] + 
         (P[r] + \[Rho][r])*Derivative[3][h000[L]][r]) + 
       4*E^\[Nu][r]*Derivative[3][U00[L]][r] + 
       r*\[Kappa]*(3*(Derivative[2][P][r] + Derivative[2][\[Rho]][r])*
          Derivative[2][h000[L]][r] + Derivative[1][h000[L]][r]*
          (Derivative[3][P][r] + Derivative[3][\[Rho]][r]) + 
         3*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[3][h000[L]][r] + (P[r] + \[Rho][r])*
          Derivative[4][h000[L]][r])))/(r^2*(r - 2*M[r]))}


==> anc/final_eqs_axial-led_L2.m <==
{GAUGE -> 0, L -> 2, m -> 0, h00[0] -> Function[r, \[Epsilon]a*WE[2 - 2][r]], 
 h00[4] -> Function[r, \[Epsilon]a*WE[2 + 2][r]], 
 h10[0] -> Function[r, \[Epsilon]a*WE[2 - 2][r]], 
 h10[4] -> Function[r, \[Epsilon]a*WE[2 + 2][r]], 
 m2[r] -> ((r - 2*M[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
     r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]), 
 p2[r] -> -\[Eta]2[r] - (r^2*\[Omega]1[r]^2)/(3*E^\[Nu][r]), 
 Q[l_] -> Sqrt[l^2/(-1 + 4*l^2)], 
 U0[0] -> Function[r, \[Epsilon]a*WE[2 - 2][r]], 
 U0[4] -> Function[r, \[Epsilon]a*WE[2 + 2][r]], 
 \[Xi]00[r] -> -((p0[r]*(P[r] + \[Rho][r]))/Derivative[1][P][r]), 
 \[Xi]22[r] -> -((p2[r]*(P[r] + \[Rho][r]))/Derivative[1][P][r]), 
 h00[2][r] -> h000[2][r] + \[Epsilon]a*h001[2][r] + \[Epsilon]a^2*h002[2][r], 
 H00[1][r] -> \[Epsilon]a*H001[1][r], H00[3][r] -> \[Epsilon]a*H001[3][r], 
 h001[2][r] -> 0, h10[2][r] -> h100[2][r] + \[Epsilon]a*h101[2][r] + 
   \[Epsilon]a^2*h102[2][r], H10[1][r] -> \[Epsilon]a*H101[1][r], 
 H10[3][r] -> \[Epsilon]a*H101[3][r], h100[2][r] -> 0, h101[2][r] -> 0, 
 H101[1][r] -> 0, H101[3][r] -> 0, H20[1][r] -> \[Epsilon]a*H201[1][r], 
 H20[3][r] -> \[Epsilon]a*H201[3][r], 
 H201[1][r] -> -(5*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*H001[1][r] + 
     (4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*
       ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
         Derivative[1][h000[2]][r]))/E^\[Nu][r] + 
     5*r*(r - 2*M[r])*Derivative[1][H001[1]][r])/
   (5*(r - M[r] + r^3*\[Kappa]*P[r])), 
 H201[3][r] -> (3*H001[3][r] - 
    (6*(h000[2][r]*(-6*\[CapitalOmega] + (6 + 4*r^2*\[Kappa]*P[r] + 
           4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*(r - 2*M[r])*
          Derivative[1][\[Omega]1][r]) + r*(r - 2*M[r])*
        Derivative[1][\[Omega]1][r]*Derivative[1][h000[2]][r]))/
     (Sqrt[35]*E^\[Nu][r]))/3, K0[1][r] -> \[Epsilon]a*K01[1][r], 
 K0[3][r] -> \[Epsilon]a*K01[3][r], K01[1][r] -> 0, 
 K01[3][r] -> ((-M[r] - r^3*\[Kappa]*P[r])*
    (((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
        r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
          r^2*\[Kappa]*\[Rho][r]))*H001[3][r])/(r*(r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r])) + 
     (2*h000[2][r]*(4*M[r]^3*Derivative[1][\[Omega]1][r] + 
        4*M[r]^2*(6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
        r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
             \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
          4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
            4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
          6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
          4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
           (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
             r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
           (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
      (Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) + 
     ((2*M[r]^2*Derivative[1][\[Omega]1][r] + 
        r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
          3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
           Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
          6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[2]][r])/
      (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])) - 
     Derivative[1][H001[3]][r]))/5, R0[1][r] -> \[Epsilon]a*R01[1][r], 
 R0[3][r] -> \[Epsilon]a*R01[3][r], R01[1][r] -> 0, R01[3][r] -> 0, 
 T0[1][r] -> \[Epsilon]a*T01[1][r], T0[3][r] -> \[Epsilon]a*T01[3][r], 
 U0[2][r] -> U00[2][r] + \[Epsilon]a*U01[2][r], U00[2][r] -> 0, 
 U01[2][r] -> 0, V0[1][r] -> \[Epsilon]a*V01[1][r], 
 V0[3][r] -> \[Epsilon]a*V01[3][r], V01[1][r] -> 0, V01[3][r] -> 0, 
 \[Delta]p0[1][r] -> \[Epsilon]a*\[Delta]p01[1][r], 
 \[Delta]p0[3][r] -> \[Epsilon]a*\[Delta]p01[3][r], 
 \[Delta]p01[1][r] -> ((P[r] + \[Rho][r])*
    (-4*Sqrt[15]*\[CapitalOmega]*h000[2][r] + 5*E^\[Nu][r]*H001[1][r]))/
   (10*E^\[Nu][r]), \[Delta]p01[3][r] -> 
  ((P[r] + \[Rho][r])*(12*Sqrt[35]*\[CapitalOmega]*h000[2][r] + 
     35*E^\[Nu][r]*H001[3][r]))/(70*E^\[Nu][r]), 
 \[Delta]\[Rho]0[l_][r] -> \[Delta]p0[l][r]/CC[r]^2, 
 Derivative[1][M][r] -> r^2*\[Kappa]*\[Rho][r], 
 Derivative[1][m0][r] -> 
  (r^3*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
      (M[r] + r^3*\[Kappa]*P[r]) + 
     (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/12, 
 Derivative[1][m2][r] -> 
  ((1 - 2*Derivative[1][M][r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]) - 
   ((r - 2*M[r])*Derivative[1][\[Nu]][r]*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]) + 
   ((r - 2*M[r])*(-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 
      6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
      3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
      r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])))/(6*E^\[Nu][r]), Derivative[1][P][r] -> 
  -(((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r*(r - 2*M[r]))), 
 Derivative[1][p0][r] -> 
  (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
      r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
    r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
    8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
       \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))/
   (12*E^\[Nu][r]*(r - 2*M[r])^2), Derivative[1][p2][r] -> 
  (-2*r*\[Omega]1[r]^2)/(3*E^\[Nu][r]) - Derivative[1][\[Eta]2][r] + 
   (r^2*\[Omega]1[r]^2*Derivative[1][\[Nu]][r])/(3*E^\[Nu][r]) - 
   (2*r^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r])/(3*E^\[Nu][r]), 
 Derivative[1][v2][r] -> (-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
     \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
     (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
      (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
   (6*E^\[Nu][r]*r*(r - 2*M[r])), Derivative[1][\[Eta]0][r] -> 
  (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*
       p0[r]*(P[r] + \[Rho][r])) - r^3*(r - 2*M[r])^2*
     Derivative[1][\[Omega]1][r]^2)/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[1][\[Eta]2][r] -> 
  (-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
      (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
      M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
    r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
      r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
          M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
          4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
         Derivative[1][\[Omega]1][r]^2)))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
    (M[r] + r^3*\[Kappa]*P[r])), Derivative[1][\[Nu]][r] -> 
  (2*(M[r] + r^3*\[Kappa]*P[r]))/(r*(r - 2*M[r])), 
 Derivative[1][\[Xi]00][r] -> 
  -(((P[r] + \[Rho][r])*Derivative[1][p0][r])/Derivative[1][P][r]) - 
   (p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
    Derivative[1][P][r] + (p0[r]*(P[r] + \[Rho][r])*Derivative[2][P][r])/
    Derivative[1][P][r]^2, Derivative[1][\[Xi]22][r] -> 
  -(((P[r] + \[Rho][r])*Derivative[1][p2][r])/Derivative[1][P][r]) - 
   (p2[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
    Derivative[1][P][r] + (p2[r]*(P[r] + \[Rho][r])*Derivative[2][P][r])/
    Derivative[1][P][r]^2, Derivative[1][\[Rho]][r] -> 
  Derivative[1][P][r]/CC[r]^2, Derivative[1][h00[2]][r] -> 
  Derivative[1][h000[2]][r] + \[Epsilon]a*Derivative[1][h001[2]][r] + 
   \[Epsilon]a^2*Derivative[1][h002[2]][r], Derivative[1][H00[1]][r] -> 
  \[Epsilon]a*Derivative[1][H001[1]][r], Derivative[1][H00[3]][r] -> 
  \[Epsilon]a*Derivative[1][H001[3]][r], Derivative[1][h001[2]][r] -> 0, 
 Derivative[1][H001[1]][r] -> (r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])*
    ((-4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[2][r])/E^\[Nu][r] - 
     (5*H001[1][r])/(r^2*\[Kappa]) + 5*P[r]*H001[1][r] - 
     (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
       H001[1][r])/(r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
     5*\[Rho][r]*H001[1][r] - (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
       (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
         h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
      (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
     (Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
            2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
            4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
            2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
        r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
      (E^\[Nu][r]*r^3*\[Kappa])))/(5*(r - 2*M[r])*
    (M[r] + r^3*\[Kappa]*P[r])), Derivative[1][h10[2]][r] -> 
  Derivative[1][h100[2]][r] + \[Epsilon]a*Derivative[1][h101[2]][r] + 
   \[Epsilon]a^2*Derivative[1][h102[2]][r], Derivative[1][H10[1]][r] -> 
  \[Epsilon]a*Derivative[1][H101[1]][r], Derivative[1][H10[3]][r] -> 
  \[Epsilon]a*Derivative[1][H101[3]][r], Derivative[1][h100[2]][r] -> 0, 
 Derivative[1][h101[2]][r] -> 0, Derivative[1][H101[1]][r] -> 0, 
 Derivative[1][H101[3]][r] -> 0, Derivative[1][H20[1]][r] -> 
  \[Epsilon]a*Derivative[1][H201[1]][r], Derivative[1][H20[3]][r] -> 
  \[Epsilon]a*Derivative[1][H201[3]][r], Derivative[1][H201[1]][r] -> 
  ((1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r])*(5*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
       H001[1][r] + (4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*
        ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
          Derivative[1][h000[2]][r]))/E^\[Nu][r] + 5*r*(r - 2*M[r])*
       Derivative[1][H001[1]][r]))/(5*(r - M[r] + r^3*\[Kappa]*P[r])^2) - 
   (5*H001[1][r]*(-1 + 3*r^2*\[Kappa]*P[r] + 3*Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]) - 
     (4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][\[Nu]][r]*
       ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
         Derivative[1][h000[2]][r]))/E^\[Nu][r] - 
     (4*Sqrt[15]*Derivative[1][\[Omega]1][r]*((r - M[r] + r^3*\[Kappa]*P[r])*
         h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/E^\[Nu][r] + 
     5*(r - 2*M[r])*Derivative[1][H001[1]][r] + 
     5*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H001[1]][r] + 
     5*r*(1 - 2*Derivative[1][M][r])*Derivative[1][H001[1]][r] + 
     (4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*
       (h000[2][r]*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r]) - (r - 2*M[r])*
         Derivative[1][h000[2]][r] + (r - M[r] + r^3*\[Kappa]*P[r])*
         Derivative[1][h000[2]][r] - r*(1 - 2*Derivative[1][M][r])*
         Derivative[1][h000[2]][r] - r*(r - 2*M[r])*Derivative[2][h000[2]][
          r]))/E^\[Nu][r] + 5*r*(r - 2*M[r])*Derivative[2][H001[1]][r])/
    (5*(r - M[r] + r^3*\[Kappa]*P[r])), Derivative[1][H201[3]][r] -> 
  ((6*Derivative[1][\[Nu]][r]*(h000[2][r]*(-6*\[CapitalOmega] + 
         (6 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[2]][r]))/
     (Sqrt[35]*E^\[Nu][r]) + 3*Derivative[1][H001[3]][r] - 
    (6*((r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[2]][r] + 
       r*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]*
        Derivative[1][h000[2]][r] + (-6*\[CapitalOmega] + 
         (6 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][
         r] + r*(r - 2*M[r])*Derivative[1][h000[2]][r]*
        Derivative[2][\[Omega]1][r] + h000[2][r]*
        (\[Omega]1[r]*(8*r*\[Kappa]*P[r] + 8*r*\[Kappa]*\[Rho][r] + 
           4*r^2*\[Kappa]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + (6 + 4*r^2*\[Kappa]*P[r] + 
           4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
         2*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] - 
         2*(r - 2*M[r])*Derivative[2][\[Omega]1][r]) + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][h000[2]][r]))/
     (Sqrt[35]*E^\[Nu][r]))/3, Derivative[1][K0[1]][r] -> 
  \[Epsilon]a*Derivative[1][K01[1]][r], Derivative[1][K0[3]][r] -> 
  \[Epsilon]a*Derivative[1][K01[3]][r], Derivative[1][K01[1]][r] -> 0, 
 Derivative[1][K01[3]][r] -> 
  ((-3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] - 
      r^3*\[Kappa]*Derivative[1][P][r])*
     (((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
         r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r]))*H001[3][r])/(r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])) + 
      (2*h000[2][r]*(4*M[r]^3*Derivative[1][\[Omega]1][r] + 
         4*M[r]^2*(6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
       (Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) + 
      ((2*M[r]^2*Derivative[1][\[Omega]1][r] + 
         r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
           6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[2]][r])/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])) - 
      Derivative[1][H001[3]][r]))/5 + 
   ((-M[r] - r^3*\[Kappa]*P[r])*
     (-(((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
          r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r]))*H001[3][r])/(r^2*(r - 2*M[r])*
         (M[r] + r^3*\[Kappa]*P[r]))) - 
      ((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
         r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r]))*H001[3][r]*(1 - 2*Derivative[1][M][r]))/
       (r*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])) - 
      ((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
         r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r]))*H001[3][r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
       (r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2) + 
      (H001[3][r]*(-10*r + 4*r^3*\[Kappa]*P[r] - 12*r^5*\[Kappa]^2*P[r]^2 + 
         4*r^3*\[Kappa]*\[Rho][r] - 2*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r]) + 4*M[r]*Derivative[1][M][r] - 
         2*r*(-4 + 3*r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][M][r] + r^4*\[Kappa]*Derivative[1][P][r] - 
         4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + r^4*\[Kappa]*
          Derivative[1][\[Rho]][r] - 2*r*M[r]*(6*r*\[Kappa]*P[r] + 
           2*r*\[Kappa]*\[Rho][r] + 3*r^2*\[Kappa]*Derivative[1][P][r] + 
           r^2*\[Kappa]*Derivative[1][\[Rho]][r])))/(r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])) - 
      (2*h000[2][r]*(4*M[r]^3*Derivative[1][\[Omega]1][r] + 
         4*M[r]^2*(6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
       (Sqrt[35]*E^\[Nu][r]*r^2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) - 
      (2*h000[2][r]*(1 - 2*Derivative[1][M][r])*
        (4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*(6*\[CapitalOmega] + 
           (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
       (Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])) - 
      (2*h000[2][r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r])*
        (4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*(6*\[CapitalOmega] + 
           (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
       (Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2) - 
      (2*h000[2][r]*Derivative[1][\[Nu]][r]*
        (4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*(6*\[CapitalOmega] + 
           (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
       (Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) - 
      ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
          Derivative[1][P][r])*(2*M[r]^2*Derivative[1][\[Omega]1][r] + 
         r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
           6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[2]][r])/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])^2) - 
      (Derivative[1][\[Nu]][r]*(2*M[r]^2*Derivative[1][\[Omega]1][r] + 
         r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
           6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[2]][r])/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])) + 
      (2*(4*M[r]^3*Derivative[1][\[Omega]1][r] + 
         4*M[r]^2*(6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r])))*
        Derivative[1][h000[2]][r])/(Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])) + 
      ((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
         r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[3]][r])/
       (r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) + 
      (Derivative[1][h000[2]][r]*(4*M[r]*Derivative[1][M][r]*
          Derivative[1][\[Omega]1][r] + 
         2*r*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r]) + 2*Derivative[1][M][r]*
          (-6*\[CapitalOmega] + 6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 2*M[r]^2*Derivative[2][\[Omega]1][
           r] + r^2*(-12*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           12*r*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
             r] + 12*r*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r] + 
           8*r^3*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] + 
           4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*Derivative[1][\[Omega]1][
             r] - 3*Derivative[2][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[2][\[Omega]1][r]) + 
         2*M[r]*(6*Derivative[1][\[Omega]1][r] + (3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r] + r*(4*r*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
             r] + r*(3 + 2*r^2*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r])))/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])) + 
      (2*h000[2][r]*(12*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][
           r] + 8*M[r]*Derivative[1][M][r]*(6*\[CapitalOmega] + 
           (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r*Derivative[1][M][r]*
          (2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*
              \[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + 2*r*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r])) + 
         4*M[r]^3*Derivative[2][\[Omega]1][r] + 
         4*M[r]^2*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + 
             r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][
                \[Rho]][r]) + (-1 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r] + (-6 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           r*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r])*
            Derivative[1][\[Omega]1][r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
            Derivative[2][\[Omega]1][r]) + 
         r*M[r]*(4*r*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           2*r^2*\[Kappa]*Derivative[1][P][r]*(-6*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
             7*r*Derivative[1][\[Omega]1][r]) + 16*r^3*\[Kappa]^2*P[r]^2*
            (2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
           8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
            (8*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*
              \[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             7*Derivative[1][\[Omega]1][r] + 4*r^2*\[Kappa]*\[Rho][r]*
              Derivative[1][\[Omega]1][r] - 7*r*Derivative[2][\[Omega]1][
               r]) + 4*r^4*\[Kappa]^2*P[r]^2*(3*Derivative[1][\[Omega]1][r] + 
             r*Derivative[2][\[Omega]1][r]) - 
           3*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*Derivative[1][\[Rho]][r] + 
             17*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
               r])) + r^2*(12*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           24*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 12*r^6*\[Kappa]^3*P[r]^2*
            \[Omega]1[r]*Derivative[1][P][r] + 6*r^2*\[Kappa]*\[CapitalOmega]*
            Derivative[1][\[Rho]][r] + 10*r^4*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 4*r^5*\[Kappa]^2*P[r]*Derivative[1][P][r]*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 32*Derivative[1][\[Omega]1][r] + 4*r^6*\[Kappa]^3*P[r]^3*
            Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*Derivative[1][P][r]*(6*\[CapitalOmega] + 
             5*r*Derivative[1][\[Omega]1][r]) + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 2*r*\[Kappa]*\[Omega]1[r]*
              Derivative[1][\[Rho]][r] + 2*r*\[Kappa]*\[Rho][r]*
              Derivative[1][\[Omega]1][r] - Derivative[2][\[Omega]1][r]) + 
           2*r*Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (5*Derivative[1][\[Omega]1][r] + 5*r*Derivative[2][\[Omega]1][
               r]))))/(Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])) + 
      ((2*M[r]^2*Derivative[1][\[Omega]1][r] + 
         r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
           6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]))*Derivative[2][h000[2]][r])/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])) - 
      Derivative[2][H001[3]][r]))/5, Derivative[1][R0[1]][r] -> 
  \[Epsilon]a*Derivative[1][R01[1]][r], Derivative[1][R0[3]][r] -> 
  \[Epsilon]a*Derivative[1][R01[3]][r], Derivative[1][R01[1]][r] -> 0, 
 Derivative[1][R01[3]][r] -> 0, Derivative[1][T0[1]][r] -> 
  \[Epsilon]a*Derivative[1][T01[1]][r], Derivative[1][T0[3]][r] -> 
  \[Epsilon]a*Derivative[1][T01[3]][r], Derivative[1][U0[2]][r] -> 
  Derivative[1][U00[2]][r] + \[Epsilon]a*Derivative[1][U01[2]][r], 
 Derivative[1][U00[2]][r] -> 0, Derivative[1][U01[2]][r] -> 0, 
 Derivative[1][V0[1]][r] -> \[Epsilon]a*Derivative[1][V01[1]][r], 
 Derivative[1][V0[3]][r] -> \[Epsilon]a*Derivative[1][V01[3]][r], 
 Derivative[1][V01[1]][r] -> 0, Derivative[1][V01[3]][r] -> 0, 
 Derivative[1][\[Delta]p0[1]][r] -> \[Epsilon]a*Derivative[1][\[Delta]p01[1]][
    r], Derivative[1][\[Delta]p0[3]][r] -> 
  \[Epsilon]a*Derivative[1][\[Delta]p01[3]][r], 
 Derivative[1][\[Delta]p01[1]][r] -> 
  -((P[r] + \[Rho][r])*(-4*Sqrt[15]*\[CapitalOmega]*h000[2][r] + 
       5*E^\[Nu][r]*H001[1][r])*Derivative[1][\[Nu]][r])/(10*E^\[Nu][r]) + 
   ((-4*Sqrt[15]*\[CapitalOmega]*h000[2][r] + 5*E^\[Nu][r]*H001[1][r])*
     (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/(10*E^\[Nu][r]) + 
   ((P[r] + \[Rho][r])*(5*E^\[Nu][r]*H001[1][r]*Derivative[1][\[Nu]][r] - 
      4*Sqrt[15]*\[CapitalOmega]*Derivative[1][h000[2]][r] + 
      5*E^\[Nu][r]*Derivative[1][H001[1]][r]))/(10*E^\[Nu][r]), 
 Derivative[1][\[Delta]p01[3]][r] -> 
  -((P[r] + \[Rho][r])*(12*Sqrt[35]*\[CapitalOmega]*h000[2][r] + 
       35*E^\[Nu][r]*H001[3][r])*Derivative[1][\[Nu]][r])/(70*E^\[Nu][r]) + 
   ((12*Sqrt[35]*\[CapitalOmega]*h000[2][r] + 35*E^\[Nu][r]*H001[3][r])*
     (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/(70*E^\[Nu][r]) + 
   ((P[r] + \[Rho][r])*(35*E^\[Nu][r]*H001[3][r]*Derivative[1][\[Nu]][r] + 
      12*Sqrt[35]*\[CapitalOmega]*Derivative[1][h000[2]][r] + 
      35*E^\[Nu][r]*Derivative[1][H001[3]][r]))/(70*E^\[Nu][r]), 
 Derivative[1][\[Delta]\[Rho]0[l_]][r] -> 
  (-2*\[Delta]p0[l][r]*Derivative[1][CC][r])/CC[r]^3 + 
   Derivative[1][\[Delta]p0[l]][r]/CC[r]^2, Derivative[2][M][r] -> 
  2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r], 
 Derivative[2][m0][r] -> 
  (r^2*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/4 + 
   (r^3*((-12*\[Kappa]*p0[r]*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
      (12*\[Kappa]*(r - 2*M[r])*p0[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])^2 - 
      (12*\[Kappa]*(r - 2*M[r])*Derivative[1][p0][r]*Derivative[1][\[Rho]][
         r])/(M[r] + r^3*\[Kappa]*P[r]) - 
      (Derivative[1][\[Nu]][r]*(8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
       E^\[Nu][r] - (12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[2][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])/E^\[Nu][r]))/12, Derivative[2][m2][r] -> 
  ((r - 2*M[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/6 - (Derivative[1][\[Nu]][r]*
     ((1 - 2*Derivative[1][M][r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
        r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)) + 
      (r - 2*M[r])*(-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 
        6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
        3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
          2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
            r]))))/(3*E^\[Nu][r]) + 
   (-2*(-6*E^\[Nu][r]*\[Eta]2[r] + r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
      Derivative[2][M][r] + 2*(1 - 2*Derivative[1][M][r])*
      (-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*\[Eta]2[r]*
        Derivative[1][\[Nu]][r] + 3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r])) + (r - 2*M[r])*(-12*E^\[Nu][r]*Derivative[1][\[Eta]2][r]*
        Derivative[1][\[Nu]][r] + 6*r*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) - 
       6*E^\[Nu][r]*Derivative[2][\[Eta]2][r] - 6*\[Eta]2[r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 6*r^2*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]) + r^3*(8*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
         4*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
           (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
             2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
         (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
           2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))))/
    (6*E^\[Nu][r]), Derivative[2][P][r] -> 
  ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r^2*(r - 2*M[r])) + 
   ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*
     (1 - 2*Derivative[1][M][r]))/(r*(r - 2*M[r])^2) - 
   ((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r]))/(r*(r - 2*M[r])) - 
   ((M[r] + r^3*\[Kappa]*P[r])*(Derivative[1][P][r] + 
      Derivative[1][\[Rho]][r]))/(r*(r - 2*M[r])), 
 Derivative[2][p0][r] -> 
  -((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
        (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r])) + r^3*(r - 2*M[r])^2*
        Derivative[1][\[Omega]1][r]^2 + 8*r*(r - 2*M[r])*\[Omega]1[r]*
        ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
         r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
    (6*E^\[Nu][r]*(r - 2*M[r])^3) - 
   (Derivative[1][\[Nu]][r]*(-12*E^\[Nu][r]*
       (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
         (P[r] + \[Rho][r])) + r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^
        2 + 8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
         \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
    (12*E^\[Nu][r]*(r - 2*M[r])^2) + 
   (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
      Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*
      (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
       r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
       (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
       m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
      Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
      (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
     8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
        \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
      ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
      ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
      Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
      (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
         r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
        Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
        Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*Derivative[2][\[Omega]1][
         r]))/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[2][p2][r] -> 
  (2*Derivative[1][\[Nu]][r]*(2*r*\[Omega]1[r]^2 + 2*r^2*\[Omega]1[r]*
       Derivative[1][\[Omega]1][r]))/(3*E^\[Nu][r]) - 
   Derivative[2][\[Eta]2][r] + 
   (r^2*\[Omega]1[r]^2*(-(Derivative[1][\[Nu]][r]^2/E^\[Nu][r]) + 
      Derivative[2][\[Nu]][r]/E^\[Nu][r]))/3 - 
   (2*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
     r^2*(2*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]*
        Derivative[2][\[Omega]1][r]))/(3*E^\[Nu][r]), 
 Derivative[2][v2][r] -> 
  -(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
      r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
    (6*E^\[Nu][r]*r^2*(r - 2*M[r])) - 
   ((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
       \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
    (6*E^\[Nu][r]*r*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
       \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
    (6*E^\[Nu][r]*r*(r - 2*M[r])) + 
   (-12*E^\[Nu][r]*\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]) - 12*E^\[Nu][r]*
      (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r] - 
     12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
      Derivative[1][\[Nu]][r] + 3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
      (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
     r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
     r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
       (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
       2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
         r]))/(6*E^\[Nu][r]*r*(r - 2*M[r])), Derivative[2][\[Eta]0][r] -> 
  -((1 - 2*Derivative[1][M][r])*
      (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/
    (6*E^\[Nu][r]*(r - 2*M[r])^3) - 
   (Derivative[1][\[Nu]][r]*(12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/
    (12*E^\[Nu][r]*(r - 2*M[r])^2) + 
   (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
      Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
      (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
       r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
       (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
       m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
      Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
      (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
     2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
      Derivative[2][\[Omega]1][r])/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[2][\[Eta]2][r] -> 
  -(-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2)))/(12*E^\[Nu][r]*r^2*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])) - ((1 - 2*Derivative[1][M][r])*
     (-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])^2*
     (M[r] + r^3*\[Kappa]*P[r])) - 
   ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
       (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
           \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])^2) - 
   (Derivative[1][\[Nu]][r]*(-24*E^\[Nu][r]*\[Eta]2[r]*
       (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
           \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])) + (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 
     24*E^\[Nu][r]*(-M[r]^2 + (r^4*\[Kappa]*
         (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
       M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
      Derivative[1][\[Eta]2][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
      (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/
        2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
      Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
      (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
       2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
        Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
           Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][r]))/
        2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
         r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]))) + 
     r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
         M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
         4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
        Derivative[1][\[Omega]1][r]^2) + 
     r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
       24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
       24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
       2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
          (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
           (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
           4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
           M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][
                P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
          (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
         8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r] + (-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         (r - 2*M[r])*(-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*
            P[r]^2 + 2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
            Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
           4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
            Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
            P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
          Derivative[2][\[Omega]1][r])))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])), Derivative[2][\[Nu]][r] -> 
  (-2*(M[r] + r^3*\[Kappa]*P[r]))/(r^2*(r - 2*M[r])) - 
   (2*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r]))/
    (r*(r - 2*M[r])^2) + (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r]))/(r*(r - 2*M[r])), 
 Derivative[2][\[Xi]00][r] -> 
  -2*Derivative[1][p0][r]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
      Derivative[1][P][r] - ((P[r] + \[Rho][r])*Derivative[2][P][r])/
      Derivative[1][P][r]^2) - ((P[r] + \[Rho][r])*Derivative[2][p0][r])/
    Derivative[1][P][r] - 
   p0[r]*((-2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
       Derivative[2][P][r])/Derivative[1][P][r]^2 + 
     (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/Derivative[1][P][r] + 
     (P[r] + \[Rho][r])*((2*Derivative[2][P][r]^2)/Derivative[1][P][r]^3 - 
       Derivative[3][P][r]/Derivative[1][P][r]^2)), 
 Derivative[2][\[Xi]22][r] -> 
  -2*Derivative[1][p2][r]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
      Derivative[1][P][r] - ((P[r] + \[Rho][r])*Derivative[2][P][r])/
      Derivative[1][P][r]^2) - ((P[r] + \[Rho][r])*Derivative[2][p2][r])/
    Derivative[1][P][r] - 
   p2[r]*((-2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
       Derivative[2][P][r])/Derivative[1][P][r]^2 + 
     (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/Derivative[1][P][r] + 
     (P[r] + \[Rho][r])*((2*Derivative[2][P][r]^2)/Derivative[1][P][r]^3 - 
       Derivative[3][P][r]/Derivative[1][P][r]^2)), 
 Derivative[2][\[Rho]][r] -> (-2*Derivative[1][CC][r]*Derivative[1][P][r])/
    CC[r]^3 + Derivative[2][P][r]/CC[r]^2, Derivative[2][\[Omega]1][r] -> 
  (-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
    r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
    r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))/
   (r*(r - 2*M[r])), Derivative[2][h00[2]][r] -> 
  Derivative[2][h000[2]][r] + \[Epsilon]a*Derivative[2][h001[2]][r] + 
   \[Epsilon]a^2*Derivative[2][h002[2]][r], Derivative[2][H00[1]][r] -> 
  \[Epsilon]a*Derivative[2][H001[1]][r], Derivative[2][H00[3]][r] -> 
  \[Epsilon]a*Derivative[2][H001[3]][r], Derivative[2][h000[2]][r] -> 
  ((-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
     h000[2][r] + r^3*(4*E^\[Nu][r]*U00[2][r] + r*\[Kappa]*(P[r] + \[Rho][r])*
       Derivative[1][h000[2]][r]))/(r^2*(r - 2*M[r])), 
 Derivative[2][h001[2]][r] -> 0, Derivative[2][H001[1]][r] -> 
  (2*r*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])*
     ((-4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[2][r])/
       E^\[Nu][r] - (5*H001[1][r])/(r^2*\[Kappa]) + 5*P[r]*H001[1][r] - 
      (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
        H001[1][r])/(r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      5*\[Rho][r]*H001[1][r] - (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
        (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
          h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      (Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
             2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
             4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
             2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
         r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^3*\[Kappa])))/(5*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])) - 
   (r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
     ((-4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[2][r])/
       E^\[Nu][r] - (5*H001[1][r])/(r^2*\[Kappa]) + 5*P[r]*H001[1][r] - 
      (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
        H001[1][r])/(r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      5*\[Rho][r]*H001[1][r] - (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
        (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
          h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      (Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
             2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
             4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
             2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
         r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^3*\[Kappa])))/(5*(r - 2*M[r])^2*
     (M[r] + r^3*\[Kappa]*P[r])) + 
   (r^2*\[Kappa]*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r])*
     ((-4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[2][r])/
       E^\[Nu][r] - (5*H001[1][r])/(r^2*\[Kappa]) + 5*P[r]*H001[1][r] - 
      (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
        H001[1][r])/(r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      5*\[Rho][r]*H001[1][r] - (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
        (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
          h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      (Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
             2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
             4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
             2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
         r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^3*\[Kappa])))/(5*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])) - 
   (r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])*(3*r^2*\[Kappa]*P[r] + 
      Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
     ((-4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[2][r])/
       E^\[Nu][r] - (5*H001[1][r])/(r^2*\[Kappa]) + 5*P[r]*H001[1][r] - 
      (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
        H001[1][r])/(r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      5*\[Rho][r]*H001[1][r] - (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
        (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
          h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      (Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
             2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
             4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
             2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
         r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^3*\[Kappa])))/(5*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^
      2) + (r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])*
     ((10*H001[1][r])/(r^3*\[Kappa]) + (10*(1 + 2*r^2*\[Kappa]*P[r])*
        (-r + 3*M[r] + r^3*\[Kappa]*P[r])*H001[1][r])/
       (r^3*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      5*H001[1][r]*Derivative[1][P][r] - (5*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
        H001[1][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]))/
       (r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
        H001[1][r]*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r]))/(r^2*\[Kappa]*
        (r - M[r] + r^3*\[Kappa]*P[r])^2) - 
      (5*(1 + 2*r^2*\[Kappa]*P[r])*H001[1][r]*(-1 + 3*r^2*\[Kappa]*P[r] + 
         3*Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
       (r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      (4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[2][r]*
        Derivative[1][\[Nu]][r])/E^\[Nu][r] + 5*H001[1][r]*
       Derivative[1][\[Rho]][r] - (4*Sqrt[15]*\[CapitalOmega]*h000[2][r]*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/E^\[Nu][r] - 
      (4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][
         r])/E^\[Nu][r] + (8*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
        (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
          h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^3*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) - 
      (4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*(4*r*\[Kappa]*P[r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r])*((r - M[r] + r^3*\[Kappa]*P[r])*
          h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - \[Omega]1[r])*
        (1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r])*((r - M[r] + r^3*\[Kappa]*P[r])*
          h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])^2) + 
      (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - \[Omega]1[r])*
        Derivative[1][\[Nu]][r]*((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - 
         r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/(E^\[Nu][r]*r^2*\[Kappa]*
        (r - M[r] + r^3*\[Kappa]*P[r])) + 
      (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]*
        ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
          Derivative[1][h000[2]][r]))/(E^\[Nu][r]*r^2*\[Kappa]*
        (r - M[r] + r^3*\[Kappa]*P[r])) - 
      (3*Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
             2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
             4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
             2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
         r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^4*\[Kappa]) - (Sqrt[15]*Derivative[1][\[Nu]][r]*
        (2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
             2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
             4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
             2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
         r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^3*\[Kappa]) - (5*Derivative[1][H001[1]][r])/
       (r^2*\[Kappa]) + 5*P[r]*Derivative[1][H001[1]][r] - 
      (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
        Derivative[1][H001[1]][r])/(r^2*\[Kappa]*(r - M[r] + 
         r^3*\[Kappa]*P[r])) + 5*\[Rho][r]*Derivative[1][H001[1]][r] - 
      (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - \[Omega]1[r])*
        (h000[2][r]*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]) - (r - 2*M[r])*
          Derivative[1][h000[2]][r] + (r - M[r] + r^3*\[Kappa]*P[r])*
          Derivative[1][h000[2]][r] - r*(1 - 2*Derivative[1][M][r])*
          Derivative[1][h000[2]][r] - r*(r - 2*M[r])*Derivative[2][h000[2]][
           r]))/(E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      (Sqrt[15]*((r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r] + 
         r*(1 - 2*Derivative[1][M][r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r] + 
         2*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
             2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
             4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
             2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
          Derivative[1][h000[2]][r] + r*(r - 2*M[r])*Derivative[1][h000[2]][
           r]*(5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
             r]) + 2*h000[2][r]*(2*\[CapitalOmega] + 4*r^2*\[Kappa]*P[r]*
            (\[CapitalOmega] - \[Omega]1[r]) - 2*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r] + Derivative[1][M][r]*
            (4*\[CapitalOmega] - 4*\[Omega]1[r] - 2*r*Derivative[1][
                \[Omega]1][r]) + M[r]*(-6*Derivative[1][\[Omega]1][r] - 
             2*r*Derivative[2][\[Omega]1][r]) + 
           r*(8*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
             4*r^2*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][
                P][r] - Derivative[1][\[Omega]1][r] - 4*r^2*\[Kappa]*P[r]*
              Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r])) + 
         r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[2][h000[2]][r]))/
       (E^\[Nu][r]*r^3*\[Kappa])))/(5*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])), Derivative[2][H001[3]][r] -> 
  -((-35*(4*M[r]^2 + r^2*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
           P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
        2*r*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*
       H001[3][r])/r^2 + (\[Kappa]*(P[r] + \[Rho][r])*
       (4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
          2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + M[r]*(-6*r*\[CapitalOmega] + 
            4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*h000[2][r] + 
        35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r]))/(E^\[Nu][r]*CC[r]^2) + 
     (4*Sqrt[35]*h000[2][r]*(-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
        2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + 
        r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
          12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
            8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
          2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
            6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
           (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 
        r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
          2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
          r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
            2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]))))/(E^\[Nu][r]*r^2) + 
     (4*Sqrt[35]*(r - 2*M[r])*(-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
        M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
          6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
            (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
          3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
           Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
           (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
       Derivative[1][h000[2]][r])/(E^\[Nu][r]*r) + 
     (35*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
        r^3*\[Kappa]*\[Rho][r])*Derivative[1][H001[3]][r])/r)/
   (35*(r - 2*M[r])^2), Derivative[2][h10[2]][r] -> 
  Derivative[2][h100[2]][r] + \[Epsilon]a*Derivative[2][h101[2]][r] + 
   \[Epsilon]a^2*Derivative[2][h102[2]][r], Derivative[2][H10[1]][r] -> 
  \[Epsilon]a*Derivative[2][H101[1]][r], Derivative[2][H10[3]][r] -> 
  \[Epsilon]a*Derivative[2][H101[3]][r], Derivative[2][h100[2]][r] -> 0, 
 Derivative[2][h101[2]][r] -> 0, Derivative[2][H101[1]][r] -> 0, 
 Derivative[2][H101[3]][r] -> 0, Derivative[2][H20[1]][r] -> 
  \[Epsilon]a*Derivative[2][H201[1]][r], Derivative[2][H20[3]][r] -> 
  \[Epsilon]a*Derivative[2][H201[3]][r], Derivative[2][H201[1]][r] -> 
  ((5*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*H001[1][r] + 
      (4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*
        ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
          Derivative[1][h000[2]][r]))/E^\[Nu][r] + 5*r*(r - 2*M[r])*
       Derivative[1][H001[1]][r])*
     ((-2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r])^2)/(r - M[r] + r^3*\[Kappa]*P[r])^
        3 + (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] - 
        Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
       (r - M[r] + r^3*\[Kappa]*P[r])^2))/5 + 
   (2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r])*
     (5*H001[1][r]*(-1 + 3*r^2*\[Kappa]*P[r] + 3*Derivative[1][M][r] + 
        r^3*\[Kappa]*Derivative[1][P][r]) - 
      (4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][\[Nu]][r]*
        ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
          Derivative[1][h000[2]][r]))/E^\[Nu][r] - 
      (4*Sqrt[15]*Derivative[1][\[Omega]1][r]*((r - M[r] + r^3*\[Kappa]*P[r])*
          h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
       E^\[Nu][r] + 5*(r - 2*M[r])*Derivative[1][H001[1]][r] + 
      5*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H001[1]][r] + 
      5*r*(1 - 2*Derivative[1][M][r])*Derivative[1][H001[1]][r] + 
      (4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*
        (h000[2][r]*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]) - (r - 2*M[r])*
          Derivative[1][h000[2]][r] + (r - M[r] + r^3*\[Kappa]*P[r])*
          Derivative[1][h000[2]][r] - r*(1 - 2*Derivative[1][M][r])*
          Derivative[1][h000[2]][r] - r*(r - 2*M[r])*Derivative[2][h000[2]][
           r]))/E^\[Nu][r] + 5*r*(r - 2*M[r])*Derivative[2][H001[1]][r]))/
    (5*(r - M[r] + r^3*\[Kappa]*P[r])^2) - 
   (10*(-1 + 3*r^2*\[Kappa]*P[r] + 3*Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][H001[1]][r] + 
     5*H001[1][r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
       3*Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
     4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*
      ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
        Derivative[1][h000[2]][r])*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
       Derivative[2][\[Nu]][r]/E^\[Nu][r]) - 
     (8*Sqrt[15]*Derivative[1][\[Nu]][r]*
       (-(Derivative[1][\[Omega]1][r]*((r - M[r] + r^3*\[Kappa]*P[r])*
            h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r])) + 
        (\[CapitalOmega] - \[Omega]1[r])*
         (h000[2][r]*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
            r^3*\[Kappa]*Derivative[1][P][r]) - (r - 2*M[r])*
           Derivative[1][h000[2]][r] + (r - M[r] + r^3*\[Kappa]*P[r])*
           Derivative[1][h000[2]][r] - r*(1 - 2*Derivative[1][M][r])*
           Derivative[1][h000[2]][r] - r*(r - 2*M[r])*Derivative[2][h000[2]][
            r])))/E^\[Nu][r] + 5*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
      Derivative[2][H001[1]][r] + 
     10*((1 - 2*Derivative[1][M][r])*Derivative[1][H001[1]][r] + 
       (r - 2*M[r])*Derivative[2][H001[1]][r]) + 
     (4*Sqrt[15]*(-(((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - 
           r*(r - 2*M[r])*Derivative[1][h000[2]][r])*Derivative[2][\[Omega]1][
           r]) - 2*Derivative[1][\[Omega]1][r]*
         (h000[2][r]*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
            r^3*\[Kappa]*Derivative[1][P][r]) - (r - 2*M[r])*
           Derivative[1][h000[2]][r] + (r - M[r] + r^3*\[Kappa]*P[r])*
           Derivative[1][h000[2]][r] - r*(1 - 2*Derivative[1][M][r])*
           Derivative[1][h000[2]][r] - r*(r - 2*M[r])*Derivative[2][h000[2]][
            r]) + (\[CapitalOmega] - \[Omega]1[r])*
         (2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
            r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][h000[2]][r] + 
          h000[2][r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][
              r] - Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
          (r - M[r] + r^3*\[Kappa]*P[r])*Derivative[2][h000[2]][r] + 
          2*(-((1 - 2*Derivative[1][M][r])*Derivative[1][h000[2]][r]) - 
            (r - 2*M[r])*Derivative[2][h000[2]][r]) - 
          r*(-2*Derivative[1][h000[2]][r]*Derivative[2][M][r] + 
            2*(1 - 2*Derivative[1][M][r])*Derivative[2][h000[2]][r] + 
            (r - 2*M[r])*Derivative[3][h000[2]][r]))))/E^\[Nu][r] + 
     5*r*(-2*Derivative[1][H001[1]][r]*Derivative[2][M][r] + 
       2*(1 - 2*Derivative[1][M][r])*Derivative[2][H001[1]][r] + 
       (r - 2*M[r])*Derivative[3][H001[1]][r]))/
    (5*(r - M[r] + r^3*\[Kappa]*P[r])), Derivative[2][H201[3]][r] -> 
  (3*Derivative[2][H001[3]][r] - 
    (6*((h000[2][r]*(-6*\[CapitalOmega] + (6 + 4*r^2*\[Kappa]*P[r] + 
             4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 2*(r - 2*M[r])*
            Derivative[1][\[Omega]1][r]) + r*(r - 2*M[r])*
          Derivative[1][\[Omega]1][r]*Derivative[1][h000[2]][r])*
        (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
          E^\[Nu][r]) - (2*Derivative[1][\[Nu]][r]*
         ((r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][h000[2]][
            r] + r*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]*
           Derivative[1][h000[2]][r] + (-6*\[CapitalOmega] + 
            (6 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] - 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
           Derivative[1][h000[2]][r] + r*(r - 2*M[r])*Derivative[1][h000[2]][
            r]*Derivative[2][\[Omega]1][r] + h000[2][r]*
           (\[Omega]1[r]*(8*r*\[Kappa]*P[r] + 8*r*\[Kappa]*\[Rho][r] + 
              4*r^2*\[Kappa]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
               Derivative[1][\[Rho]][r]) + (6 + 4*r^2*\[Kappa]*P[r] + 
              4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
            2*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] - 
            2*(r - 2*M[r])*Derivative[2][\[Omega]1][r]) + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][h000[2]][
            r]))/E^\[Nu][r] + (Derivative[1][\[Omega]1][r]*
          Derivative[1][h000[2]][r]*(2*(1 - 2*Derivative[1][M][r]) - 
           2*r*Derivative[2][M][r]) + 2*Derivative[1][h000[2]][r]*
          (\[Omega]1[r]*(8*r*\[Kappa]*P[r] + 8*r*\[Kappa]*\[Rho][r] + 
             4*r^2*\[Kappa]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + (6 + 4*r^2*\[Kappa]*P[r] + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
           2*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] - 
           2*(r - 2*M[r])*Derivative[2][\[Omega]1][r]) + 
         (-6*\[CapitalOmega] + (6 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r] - 2*(r - 2*M[r])*
            Derivative[1][\[Omega]1][r])*Derivative[2][h000[2]][r] + 
         2*(r - 2*M[r] + r*(1 - 2*Derivative[1][M][r]))*
          (Derivative[1][h000[2]][r]*Derivative[2][\[Omega]1][r] + 
           Derivative[1][\[Omega]1][r]*Derivative[2][h000[2]][r]) + 
         h000[2][r]*(2*(8*r*\[Kappa]*P[r] + 8*r*\[Kappa]*\[Rho][r] + 
             4*r^2*\[Kappa]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           4*Derivative[1][\[Omega]1][r]*Derivative[2][M][r] + 
           \[Omega]1[r]*(8*\[Kappa]*P[r] + 8*\[Kappa]*\[Rho][r] + 
             16*r*\[Kappa]*Derivative[1][P][r] + 16*r*\[Kappa]*
              Derivative[1][\[Rho]][r] + 4*r^2*\[Kappa]*Derivative[2][P][r] + 
             4*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
           (6 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
            Derivative[2][\[Omega]1][r] - 4*(1 - 2*Derivative[1][M][r])*
            Derivative[2][\[Omega]1][r] - 2*(r - 2*M[r])*
            Derivative[3][\[Omega]1][r]) + r*(r - 2*M[r])*
          (2*Derivative[2][\[Omega]1][r]*Derivative[2][h000[2]][r] + 
           Derivative[1][h000[2]][r]*Derivative[3][\[Omega]1][r] + 
           Derivative[1][\[Omega]1][r]*Derivative[3][h000[2]][r]))/
        E^\[Nu][r]))/Sqrt[35])/3, Derivative[2][K0[1]][r] -> 
  \[Epsilon]a*Derivative[2][K01[1]][r], Derivative[2][K0[3]][r] -> 
  \[Epsilon]a*Derivative[2][K01[3]][r], Derivative[2][K01[1]][r] -> 0, 
 Derivative[2][K01[3]][r] -> 
  ((((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
         r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r]))*H001[3][r])/(r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])) + 
      (2*h000[2][r]*(4*M[r]^3*Derivative[1][\[Omega]1][r] + 
         4*M[r]^2*(6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
       (Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) + 
      ((2*M[r]^2*Derivative[1][\[Omega]1][r] + 
         r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
           6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[2]][r])/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])) - 
      Derivative[1][H001[3]][r])*(-6*r*\[Kappa]*P[r] - 
      6*r^2*\[Kappa]*Derivative[1][P][r] - Derivative[2][M][r] - 
      r^3*\[Kappa]*Derivative[2][P][r]))/5 + 
   (2*(-3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] - 
      r^3*\[Kappa]*Derivative[1][P][r])*
     (-(((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
          r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r]))*H001[3][r])/(r^2*(r - 2*M[r])*
         (M[r] + r^3*\[Kappa]*P[r]))) - 
      ((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
         r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r]))*H001[3][r]*(1 - 2*Derivative[1][M][r]))/
       (r*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])) - 
      ((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
         r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r]))*H001[3][r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
       (r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2) + 
      (H001[3][r]*(-10*r + 4*r^3*\[Kappa]*P[r] - 12*r^5*\[Kappa]^2*P[r]^2 + 
         4*r^3*\[Kappa]*\[Rho][r] - 2*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r]) + 4*M[r]*Derivative[1][M][r] - 
         2*r*(-4 + 3*r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][M][r] + r^4*\[Kappa]*Derivative[1][P][r] - 
         4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + r^4*\[Kappa]*
          Derivative[1][\[Rho]][r] - 2*r*M[r]*(6*r*\[Kappa]*P[r] + 
           2*r*\[Kappa]*\[Rho][r] + 3*r^2*\[Kappa]*Derivative[1][P][r] + 
           r^2*\[Kappa]*Derivative[1][\[Rho]][r])))/(r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])) - 
      (2*h000[2][r]*(4*M[r]^3*Derivative[1][\[Omega]1][r] + 
         4*M[r]^2*(6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
       (Sqrt[35]*E^\[Nu][r]*r^2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) - 
      (2*h000[2][r]*(1 - 2*Derivative[1][M][r])*
        (4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*(6*\[CapitalOmega] + 
           (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
       (Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])) - 
      (2*h000[2][r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r])*
        (4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*(6*\[CapitalOmega] + 
           (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
       (Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2) - 
      (2*h000[2][r]*Derivative[1][\[Nu]][r]*
        (4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*(6*\[CapitalOmega] + 
           (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
       (Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) - 
      ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
          Derivative[1][P][r])*(2*M[r]^2*Derivative[1][\[Omega]1][r] + 
         r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
           6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[2]][r])/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])^2) - 
      (Derivative[1][\[Nu]][r]*(2*M[r]^2*Derivative[1][\[Omega]1][r] + 
         r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
           6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]))*Derivative[1][h000[2]][r])/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])) + 
      (2*(4*M[r]^3*Derivative[1][\[Omega]1][r] + 
         4*M[r]^2*(6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r])))*
        Derivative[1][h000[2]][r])/(Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])) + 
      ((-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
         r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
           r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[3]][r])/
       (r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) + 
      (Derivative[1][h000[2]][r]*(4*M[r]*Derivative[1][M][r]*
          Derivative[1][\[Omega]1][r] + 
         2*r*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r]) + 2*Derivative[1][M][r]*
          (-6*\[CapitalOmega] + 6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]) + 2*M[r]^2*Derivative[2][\[Omega]1][
           r] + r^2*(-12*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           12*r*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
             r] + 12*r*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r] + 
           8*r^3*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] + 
           4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*Derivative[1][\[Omega]1][
             r] - 3*Derivative[2][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[2][\[Omega]1][r]) + 
         2*M[r]*(6*Derivative[1][\[Omega]1][r] + (3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r] + r*(4*r*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
             r] + r*(3 + 2*r^2*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r])))/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])) + 
      (2*h000[2][r]*(12*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][
           r] + 8*M[r]*Derivative[1][M][r]*(6*\[CapitalOmega] + 
           (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r*Derivative[1][M][r]*
          (2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*
              \[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + 2*r*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r])) + 
         4*M[r]^3*Derivative[2][\[Omega]1][r] + 
         4*M[r]^2*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + 
             r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][
                \[Rho]][r]) + (-1 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r] + (-6 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           r*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r])*
            Derivative[1][\[Omega]1][r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
            Derivative[2][\[Omega]1][r]) + 
         r*M[r]*(4*r*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           2*r^2*\[Kappa]*Derivative[1][P][r]*(-6*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
             7*r*Derivative[1][\[Omega]1][r]) + 16*r^3*\[Kappa]^2*P[r]^2*
            (2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
           8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
            (8*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*
              \[Omega]1[r]*Derivative[1][\[Rho]][r] - 
             7*Derivative[1][\[Omega]1][r] + 4*r^2*\[Kappa]*\[Rho][r]*
              Derivative[1][\[Omega]1][r] - 7*r*Derivative[2][\[Omega]1][
               r]) + 4*r^4*\[Kappa]^2*P[r]^2*(3*Derivative[1][\[Omega]1][r] + 
             r*Derivative[2][\[Omega]1][r]) - 
           3*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*Derivative[1][\[Rho]][r] + 
             17*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
               r])) + r^2*(12*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           24*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 12*r^6*\[Kappa]^3*P[r]^2*
            \[Omega]1[r]*Derivative[1][P][r] + 6*r^2*\[Kappa]*\[CapitalOmega]*
            Derivative[1][\[Rho]][r] + 10*r^4*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 4*r^5*\[Kappa]^2*P[r]*Derivative[1][P][r]*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 32*Derivative[1][\[Omega]1][r] + 4*r^6*\[Kappa]^3*P[r]^3*
            Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*Derivative[1][P][r]*(6*\[CapitalOmega] + 
             5*r*Derivative[1][\[Omega]1][r]) + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 2*r*\[Kappa]*\[Omega]1[r]*
              Derivative[1][\[Rho]][r] + 2*r*\[Kappa]*\[Rho][r]*
              Derivative[1][\[Omega]1][r] - Derivative[2][\[Omega]1][r]) + 
           2*r*Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (5*Derivative[1][\[Omega]1][r] + 5*r*Derivative[2][\[Omega]1][
               r]))))/(Sqrt[35]*E^\[Nu][r]*r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])) + 
      ((2*M[r]^2*Derivative[1][\[Omega]1][r] + 
         r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
           3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
            Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
           6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r]))*Derivative[2][h000[2]][r])/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])) - 
      Derivative[2][H001[3]][r]))/5 + 
   ((-M[r] - r^3*\[Kappa]*P[r])*
     (2*(-(1/(r^2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r]))) - 
        (1 - 2*Derivative[1][M][r])/(r*(r - 2*M[r])^2*
          (M[r] + r^3*\[Kappa]*P[r])) - (3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])/
         (r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2))*
       (H001[3][r]*(-10*r + 4*r^3*\[Kappa]*P[r] - 12*r^5*\[Kappa]^2*P[r]^2 + 
          4*r^3*\[Kappa]*\[Rho][r] - 2*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r]) + 4*M[r]*Derivative[1][M][r] - 
          2*r*(-4 + 3*r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][M][r] + r^4*\[Kappa]*Derivative[1][P][r] - 
          4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + r^4*\[Kappa]*
           Derivative[1][\[Rho]][r] - 2*r*M[r]*(6*r*\[Kappa]*P[r] + 
            2*r*\[Kappa]*\[Rho][r] + 3*r^2*\[Kappa]*Derivative[1][P][r] + 
            r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
        (-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
          r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[3]][r]) + 
      (-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 2*r^6*\[Kappa]^2*P[r]^2 + 
        r^4*\[Kappa]*\[Rho][r] - 2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
          r^2*\[Kappa]*\[Rho][r]))*H001[3][r]*
       ((-2*(-(1/(r^2*(r - 2*M[r]))) - (1 - 2*Derivative[1][M][r])/
            (r*(r - 2*M[r])^2))*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]))/(M[r] + r^3*\[Kappa]*P[r])^2 + 
        (2/(r^3*(r - 2*M[r])) + (2*(1 - 2*Derivative[1][M][r]))/
           (r^2*(r - 2*M[r])^2) + ((2*(1 - 2*Derivative[1][M][r])^2)/
             (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r)/
         (M[r] + r^3*\[Kappa]*P[r]) + 
        ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
               Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*P[r])^3 - 
          (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
            Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
           (M[r] + r^3*\[Kappa]*P[r])^2)/(r*(r - 2*M[r]))) + 
      (2*h000[2][r]*(4*M[r]^3*Derivative[1][\[Omega]1][r] + 
         4*M[r]^2*(6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
           6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
           4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
            (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
              r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r])))*
        (2/(E^\[Nu][r]*r^3) + (2*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*r^2) + 
         (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
            E^\[Nu][r])/r))/(Sqrt[35]*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])) + (2*M[r]^2*Derivative[1][\[Omega]1][r] + 
        r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
          3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
           Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
          6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r]))*Derivative[1][h000[2]][r]*
       ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
            Derivative[1][P][r])*Derivative[1][\[Nu]][r])/
         (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])^2) + 
        ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
               Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*P[r])^3 - 
          (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
            Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
           (M[r] + r^3*\[Kappa]*P[r])^2)/(Sqrt[35]*E^\[Nu][r]) + 
        (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
           E^\[Nu][r])/(Sqrt[35]*(M[r] + r^3*\[Kappa]*P[r]))) + 
      2*(-2/(Sqrt[35]*E^\[Nu][r]*r^2) - (2*Derivative[1][\[Nu]][r])/
         (Sqrt[35]*E^\[Nu][r]*r))*
       (-((h000[2][r]*(1 - 2*Derivative[1][M][r])*
           (4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*
             (6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
               Derivative[1][\[Omega]1][r]) + r*M[r]*(2*r^2*\[Kappa]*P[r]*(
                -6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                7*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*(
                2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
              3*(-16*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                 \[Rho][r] + 16*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                  r])) + r^2*(-30*\[CapitalOmega] + 6*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 4*r^6*\[Kappa]^
                3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*(
                2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][
                  \[Omega]1][r]) + 2*r*Derivative[1][\[Omega]1][r] + 
              r^2*\[Kappa]*P[r]*(6*\[CapitalOmega] + 5*r*Derivative[1][
                   \[Omega]1][r]))))/((r - 2*M[r])^2*
           (M[r] + r^3*\[Kappa]*P[r]))) - 
        (h000[2][r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r])*
          (4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*
            (6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
              Derivative[1][\[Omega]1][r]) + r*M[r]*
            (2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
             4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
             6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
             4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
              (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
                r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
              (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]))))/
         ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2) + 
        ((4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*
            (6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
              Derivative[1][\[Omega]1][r]) + r*M[r]*
            (2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
             4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
             6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
             4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
              (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
                r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
              (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r])))*
          Derivative[1][h000[2]][r])/((r - 2*M[r])*
          (M[r] + r^3*\[Kappa]*P[r])) + 
        (h000[2][r]*(12*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][
             r] + 8*M[r]*Derivative[1][M][r]*(6*\[CapitalOmega] + 
             (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
           M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
             4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r])) + r*Derivative[1][M][r]*
            (2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
             4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r])) + 2*r*(-30*\[CapitalOmega] + 
             6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
             4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
              (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
                r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
              (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r])) + 
           4*M[r]^3*Derivative[2][\[Omega]1][r] + 4*M[r]^2*
            (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-1 + 2*r^2*\[Kappa]*P[r])*
              Derivative[1][\[Omega]1][r] + (-6 + r^2*\[Kappa]*P[r] + r^2*
                \[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             r*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r])*
              Derivative[1][\[Omega]1][r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
              Derivative[2][\[Omega]1][r]) + r*M[r]*
            (4*r*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*
                \[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
             2*r^2*\[Kappa]*Derivative[1][P][r]*(-6*\[CapitalOmega] + 4*r^2*
                \[Kappa]*\[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][
                  \[Omega]1][r]) + 16*r^3*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
               r*Derivative[1][\[Omega]1][r]) + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*(2*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(8*r*\[Kappa]*
                \[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Omega]1[r]*
                Derivative[1][\[Rho]][r] - 7*Derivative[1][\[Omega]1][r] + 4*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 7*r*
                Derivative[2][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
              (3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                 r]) - 3*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*
                \[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 17*
                Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                 r])) + r^2*(12*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             24*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 12*r^6*\[Kappa]^3*P[r]^2*
              \[Omega]1[r]*Derivative[1][P][r] + 6*r^2*\[Kappa]*
              \[CapitalOmega]*Derivative[1][\[Rho]][r] + 10*r^4*\[Kappa]^2*
              P[r]^2*(2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][
                 \[Omega]1][r]) + 4*r^5*\[Kappa]^2*P[r]*Derivative[1][P][r]*
              (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
                r]) + 32*Derivative[1][\[Omega]1][r] + 4*r^6*\[Kappa]^3*
              P[r]^3*Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
              (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*Derivative[1][P][r]*(6*\[CapitalOmega] + 5*r*
                Derivative[1][\[Omega]1][r]) + 2*r^5*\[Kappa]^2*P[r]^2*
              (2*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 2*r*\[Kappa]*\[Omega]1[r]*
                Derivative[1][\[Rho]][r] + 2*r*\[Kappa]*\[Rho][r]*
                Derivative[1][\[Omega]1][r] - Derivative[2][\[Omega]1][r]) + 
             2*r*Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
              (5*Derivative[1][\[Omega]1][r] + 5*r*Derivative[2][\[Omega]1][
                 r]))))/((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r]))) + 
      2*(-((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
            Derivative[1][P][r])/(Sqrt[35]*E^\[Nu][r]*
           (M[r] + r^3*\[Kappa]*P[r])^2)) - Derivative[1][\[Nu]][r]/
         (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])))*
       (Derivative[1][h000[2]][r]*(4*M[r]*Derivative[1][M][r]*
           Derivative[1][\[Omega]1][r] + 2*r*(-12*r*\[Kappa]*P[r]*
             (\[CapitalOmega] - \[Omega]1[r]) - 3*Derivative[1][\[Omega]1][
              r] + 2*r^4*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r]) + 
          2*Derivative[1][M][r]*(-6*\[CapitalOmega] + 6*\[Omega]1[r] + 
            r*(3 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]) + 
          2*M[r]^2*Derivative[2][\[Omega]1][r] + 
          r^2*(-12*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
            12*r*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
              r] + 12*r*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r] + 
            8*r^3*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] + 
            4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
             Derivative[1][\[Omega]1][r] - 3*Derivative[2][\[Omega]1][r] + 
            2*r^4*\[Kappa]^2*P[r]^2*Derivative[2][\[Omega]1][r]) + 
          2*M[r]*(6*Derivative[1][\[Omega]1][r] + (3 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r] + r*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
              r] + r*(3 + 2*r^2*\[Kappa]*P[r])*Derivative[2][\[Omega]1][
              r])) + (2*M[r]^2*Derivative[1][\[Omega]1][r] + 
          r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
            3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
             Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
            6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r]))*Derivative[2][h000[2]][r]) + 
      (2*(-10*r + 4*r^3*\[Kappa]*P[r] - 12*r^5*\[Kappa]^2*P[r]^2 + 
          4*r^3*\[Kappa]*\[Rho][r] - 2*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r]) + 4*M[r]*Derivative[1][M][r] - 
          2*r*(-4 + 3*r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][M][r] + r^4*\[Kappa]*Derivative[1][P][r] - 
          4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + r^4*\[Kappa]*
           Derivative[1][\[Rho]][r] - 2*r*M[r]*(6*r*\[Kappa]*P[r] + 
            2*r*\[Kappa]*\[Rho][r] + 3*r^2*\[Kappa]*Derivative[1][P][r] + 
            r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[1][H001[3]][
          r] + H001[3][r]*(-10 + 12*r^2*\[Kappa]*P[r] - 60*r^4*\[Kappa]^2*
           P[r]^2 + 12*r^2*\[Kappa]*\[Rho][r] + 8*r^3*\[Kappa]*
           Derivative[1][P][r] - 48*r^5*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
          8*r^3*\[Kappa]*Derivative[1][\[Rho]][r] - 
          4*((-4 + 3*r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][M][r] + M[r]*(6*r*\[Kappa]*P[r] + 
              2*r*\[Kappa]*\[Rho][r] + 3*r^2*\[Kappa]*Derivative[1][P][r] + 
              r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
          2*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
          r^4*\[Kappa]*Derivative[2][P][r] - 2*r^6*\[Kappa]^2*
           (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 
          r^4*\[Kappa]*Derivative[2][\[Rho]][r] - 
          2*r*(2*Derivative[1][M][r]*(6*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][
                r] + 3*r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
               Derivative[1][\[Rho]][r]) + (-4 + 3*r^2*\[Kappa]*P[r] + 
              r^2*\[Kappa]*\[Rho][r])*Derivative[2][M][r] + 
            M[r]*(6*\[Kappa]*P[r] + 2*\[Kappa]*\[Rho][r] + 12*r*\[Kappa]*
               Derivative[1][P][r] + 4*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
              3*r^2*\[Kappa]*Derivative[2][P][r] + r^2*\[Kappa]*Derivative[2][
                 \[Rho]][r]))) + (-5*r^2 + 2*M[r]^2 + r^4*\[Kappa]*P[r] - 
          2*r^6*\[Kappa]^2*P[r]^2 + r^4*\[Kappa]*\[Rho][r] - 
          2*r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r]))*
         Derivative[2][H001[3]][r])/(r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])) + 
      (2*(h000[2][r]*(4*M[r]^3*Derivative[1][\[Omega]1][r] + 
           4*M[r]^2*(6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + r^2*
                \[Kappa]*\[Rho][r])*\[Omega]1[r] + r*(-1 + 2*r^2*\[Kappa]*
                P[r])*Derivative[1][\[Omega]1][r]) + 
           r*M[r]*(2*r^2*\[Kappa]*P[r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
             4*r^4*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 3*(-16*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 16*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r])) + r^2*(-30*\[CapitalOmega] + 
             6*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 
             4*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
              (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][\[Omega]1][
                r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
              (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r])))*
          ((2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
              Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
            ((r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])^2) + 
           ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
             (2*Derivative[2][M][r])/(r - 2*M[r])^2)/
            (M[r] + r^3*\[Kappa]*P[r]) + 
           ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
                  Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*P[r])^3 - 
             (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
               Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
              (M[r] + r^3*\[Kappa]*P[r])^2)/(r - 2*M[r])) + 
         2*(-((1 - 2*Derivative[1][M][r])/((r - 2*M[r])^2*(M[r] + r^3*
                \[Kappa]*P[r]))) - (3*r^2*\[Kappa]*P[r] + Derivative[1][M][
              r] + r^3*\[Kappa]*Derivative[1][P][r])/((r - 2*M[r])*
             (M[r] + r^3*\[Kappa]*P[r])^2))*
          ((4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*
              (6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
                Derivative[1][\[Omega]1][r]) + r*M[r]*(2*r^2*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 3*
                (-16*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + 16*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                   r])) + r^2*(-30*\[CapitalOmega] + 6*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 4*r^6*
                \[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
                (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][
                   \[Omega]1][r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*
                \[Kappa]*P[r]*(6*\[CapitalOmega] + 5*r*Derivative[1][
                    \[Omega]1][r])))*Derivative[1][h000[2]][r] + 
           h000[2][r]*(12*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][
               r] + 8*M[r]*Derivative[1][M][r]*(6*\[CapitalOmega] + 
               (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
                Derivative[1][\[Omega]1][r]) + M[r]*(2*r^2*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 3*
                (-16*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + 16*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                   r])) + r*Derivative[1][M][r]*(2*r^2*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 3*
                (-16*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + 16*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                   r])) + 2*r*(-30*\[CapitalOmega] + 6*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 4*r^6*
                \[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
                (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][
                   \[Omega]1][r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*
                \[Kappa]*P[r]*(6*\[CapitalOmega] + 5*r*Derivative[1][
                    \[Omega]1][r])) + 4*M[r]^3*Derivative[2][\[Omega]1][r] + 
             4*M[r]^2*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*
                  \[Rho][r] + r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + (-1 + 2*r^2*\[Kappa]*P[r])*
                Derivative[1][\[Omega]1][r] + (-6 + r^2*\[Kappa]*P[r] + 
                 r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + r*
                (4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r])*
                Derivative[1][\[Omega]1][r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
                Derivative[2][\[Omega]1][r]) + r*M[r]*(4*r*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
                Derivative[1][P][r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
               16*r^3*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(2*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(8*r*\[Kappa]*
                  \[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Omega]1[r]*
                  Derivative[1][\[Rho]][r] - 7*Derivative[1][\[Omega]1][r] + 
                 4*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
                 7*r*Derivative[2][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r]) - 3*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 17*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r])) + r^2*(12*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 24*
                r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 12*r^6*\[Kappa]^3*P[r]^2*
                \[Omega]1[r]*Derivative[1][P][r] + 6*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] + 10*r^4*\[Kappa]^2*
                P[r]^2*(2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 Derivative[1][\[Omega]1][r]) + 4*r^5*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 Derivative[1][\[Omega]1][r]) + 32*Derivative[1][\[Omega]1][
                 r] + 4*r^6*\[Kappa]^3*P[r]^3*Derivative[1][\[Omega]1][r] + 2*
                r*\[Kappa]*P[r]*(6*\[CapitalOmega] + 5*r*Derivative[1][
                    \[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
                (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]) + 2*r^5*
                \[Kappa]^2*P[r]^2*(2*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 
                 2*r*\[Kappa]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
                 2*r*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
                 Derivative[2][\[Omega]1][r]) + 2*r*Derivative[2][\[Omega]1][
                 r] + r^2*\[Kappa]*P[r]*(5*Derivative[1][\[Omega]1][r] + 
                 5*r*Derivative[2][\[Omega]1][r])))) + 
         (2*Derivative[1][h000[2]][r]*(12*M[r]^2*Derivative[1][M][r]*
              Derivative[1][\[Omega]1][r] + 8*M[r]*Derivative[1][M][r]*
              (6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
                Derivative[1][\[Omega]1][r]) + M[r]*(2*r^2*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 3*
                (-16*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + 16*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                   r])) + r*Derivative[1][M][r]*(2*r^2*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 3*
                (-16*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + 16*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                   r])) + 2*r*(-30*\[CapitalOmega] + 6*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 4*r^6*
                \[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
                (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][
                   \[Omega]1][r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*
                \[Kappa]*P[r]*(6*\[CapitalOmega] + 5*r*Derivative[1][
                    \[Omega]1][r])) + 4*M[r]^3*Derivative[2][\[Omega]1][r] + 
             4*M[r]^2*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*
                  \[Rho][r] + r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) + (-1 + 2*r^2*\[Kappa]*P[r])*
                Derivative[1][\[Omega]1][r] + (-6 + r^2*\[Kappa]*P[r] + 
                 r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + r*
                (4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r])*
                Derivative[1][\[Omega]1][r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
                Derivative[2][\[Omega]1][r]) + r*M[r]*(4*r*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
                Derivative[1][P][r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
               16*r^3*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(2*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(8*r*\[Kappa]*
                  \[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Omega]1[r]*
                  Derivative[1][\[Rho]][r] - 7*Derivative[1][\[Omega]1][r] + 
                 4*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
                 7*r*Derivative[2][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r]) - 3*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 17*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r])) + r^2*(12*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 24*
                r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 12*r^6*\[Kappa]^3*P[r]^2*
                \[Omega]1[r]*Derivative[1][P][r] + 6*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] + 10*r^4*\[Kappa]^2*
                P[r]^2*(2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 Derivative[1][\[Omega]1][r]) + 4*r^5*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 Derivative[1][\[Omega]1][r]) + 32*Derivative[1][\[Omega]1][
                 r] + 4*r^6*\[Kappa]^3*P[r]^3*Derivative[1][\[Omega]1][r] + 2*
                r*\[Kappa]*P[r]*(6*\[CapitalOmega] + 5*r*Derivative[1][
                    \[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
                (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]) + 2*r^5*
                \[Kappa]^2*P[r]^2*(2*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 
                 2*r*\[Kappa]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
                 2*r*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
                 Derivative[2][\[Omega]1][r]) + 2*r*Derivative[2][\[Omega]1][
                 r] + r^2*\[Kappa]*P[r]*(5*Derivative[1][\[Omega]1][r] + 
                 5*r*Derivative[2][\[Omega]1][r]))) + 
           (4*M[r]^3*Derivative[1][\[Omega]1][r] + 4*M[r]^2*
              (6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
                Derivative[1][\[Omega]1][r]) + r*M[r]*(2*r^2*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 3*
                (-16*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + 16*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                   r])) + r^2*(-30*\[CapitalOmega] + 6*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 4*r^6*
                \[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
                (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][
                   \[Omega]1][r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*
                \[Kappa]*P[r]*(6*\[CapitalOmega] + 5*r*Derivative[1][
                    \[Omega]1][r])))*Derivative[2][h000[2]][r] + 
           h000[2][r]*(2*(-30*\[CapitalOmega] + 6*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 30*\[Omega]1[r] + 4*r^6*
                \[Kappa]^3*P[r]^3*\[Omega]1[r] + 2*r^5*\[Kappa]^2*P[r]^2*
                (2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][
                   \[Omega]1][r]) + 2*r*Derivative[1][\[Omega]1][r] + r^2*
                \[Kappa]*P[r]*(6*\[CapitalOmega] + 5*r*Derivative[1][
                    \[Omega]1][r])) + (2*r^2*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 3*
                (-16*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + 16*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                   r]))*(2*Derivative[1][M][r] + r*Derivative[2][M][r]) + 
             4*(6*\[CapitalOmega] + (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
                Derivative[1][\[Omega]1][r])*(2*Derivative[1][M][r]^2 + 2*
                M[r]*Derivative[2][M][r]) + 4*Derivative[1][\[Omega]1][r]*
              (6*M[r]*Derivative[1][M][r]^2 + 3*M[r]^2*Derivative[2][M][r]) + 
             24*M[r]^2*Derivative[1][M][r]*Derivative[2][\[Omega]1][r] + 
             16*M[r]*Derivative[1][M][r]*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 
                 2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][P][r] + 
                 r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + (-1 + 
                 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r] + 
               (-6 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r] + r*(4*r*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
                 r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[2][\[Omega]1][
                 r]) + 2*(M[r] + r*Derivative[1][M][r])*(4*r*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
                Derivative[1][P][r]*(-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r]) + 
               16*r^3*\[Kappa]^2*P[r]^2*(2*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(2*\[Omega]1[r] + r*Derivative[1][
                    \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(8*r*\[Kappa]*
                  \[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*\[Omega]1[r]*
                  Derivative[1][\[Rho]][r] - 7*Derivative[1][\[Omega]1][r] + 
                 4*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
                 7*r*Derivative[2][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                (3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r]) - 3*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 17*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r])) + 4*r*(12*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 24*
                r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 12*r^6*\[Kappa]^3*P[r]^2*
                \[Omega]1[r]*Derivative[1][P][r] + 6*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] + 10*r^4*\[Kappa]^2*
                P[r]^2*(2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 Derivative[1][\[Omega]1][r]) + 4*r^5*\[Kappa]^2*P[r]*
                Derivative[1][P][r]*(2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 Derivative[1][\[Omega]1][r]) + 32*Derivative[1][\[Omega]1][
                 r] + 4*r^6*\[Kappa]^3*P[r]^3*Derivative[1][\[Omega]1][r] + 2*
                r*\[Kappa]*P[r]*(6*\[CapitalOmega] + 5*r*Derivative[1][
                    \[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
                (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]) + 2*r^5*
                \[Kappa]^2*P[r]^2*(2*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 
                 2*r*\[Kappa]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
                 2*r*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
                 Derivative[2][\[Omega]1][r]) + 2*r*Derivative[2][\[Omega]1][
                 r] + r^2*\[Kappa]*P[r]*(5*Derivative[1][\[Omega]1][r] + 
                 5*r*Derivative[2][\[Omega]1][r])) + 4*M[r]^3*
              Derivative[3][\[Omega]1][r] + 4*M[r]^2*(2*(2*r*\[Kappa]*P[r] + 
                 2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][P][r] + 
                 r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                  \[Omega]1][r] + Derivative[1][\[Omega]1][r]*
                (2*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
                 r*(4*\[Kappa]*P[r] + 8*r*\[Kappa]*Derivative[1][P][r] + 
                   2*r^2*\[Kappa]*Derivative[2][P][r])) + \[Omega]1[r]*
                (2*\[Kappa]*P[r] + 2*\[Kappa]*\[Rho][r] + 4*r*\[Kappa]*
                  Derivative[1][P][r] + 4*r*\[Kappa]*Derivative[1][\[Rho]][
                   r] + r^2*\[Kappa]*Derivative[2][P][r] + r^2*\[Kappa]*
                  Derivative[2][\[Rho]][r]) + (-6 + r^2*\[Kappa]*P[r] + 
                 r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r] + 2*
                (-1 + 2*r^2*\[Kappa]*P[r] + r*(4*r*\[Kappa]*P[r] + 
                   2*r^2*\[Kappa]*Derivative[1][P][r]))*Derivative[2][
                  \[Omega]1][r] + r*(-1 + 2*r^2*\[Kappa]*P[r])*
                Derivative[3][\[Omega]1][r]) + r*M[r]*(4*\[Kappa]*P[r]*
                (-6*\[CapitalOmega] + 4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 7*r*Derivative[1][\[Omega]1][r]) + 48*r^2*\[Kappa]^2*P[r]^2*
                (2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 8*r*
                \[Kappa]*(Derivative[1][P][r]*(-6*\[CapitalOmega] + 
                   4*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][
                      \[Omega]1][r]) + P[r]*(8*r*\[Kappa]*\[Rho][r]*
                    \[Omega]1[r] + 4*r^2*\[Kappa]*\[Omega]1[r]*Derivative[1][
                      \[Rho]][r] - 7*Derivative[1][\[Omega]1][r] + 
                   4*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
                   7*r*Derivative[2][\[Omega]1][r])) + 32*r^3*\[Kappa]^2*
                (2*P[r]*Derivative[1][P][r]*(2*\[Omega]1[r] + 
                   r*Derivative[1][\[Omega]1][r]) + P[r]^2*
                  (3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                     r])) - 3*(8*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 16*r*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[2][\[Rho]][r] + 
                 18*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
                   r]) + 2*r^2*\[Kappa]*((-6*\[CapitalOmega] + 4*r^2*\[Kappa]*
                    \[Rho][r]*\[Omega]1[r] - 7*r*Derivative[1][\[Omega]1][r])*
                  Derivative[2][P][r] + 2*Derivative[1][P][r]*
                  (8*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 4*r^2*\[Kappa]*
                    \[Omega]1[r]*Derivative[1][\[Rho]][r] - 
                   7*Derivative[1][\[Omega]1][r] + 4*r^2*\[Kappa]*\[Rho][r]*
                    Derivative[1][\[Omega]1][r] - 7*r*Derivative[2][
                      \[Omega]1][r]) + P[r]*(8*\[Kappa]*\[Rho][r]*\[Omega]1[
                     r] + 16*r*\[Kappa]*(\[Omega]1[r]*Derivative[1][\[Rho]][
                       r] + \[Rho][r]*Derivative[1][\[Omega]1][r]) - 
                   14*Derivative[2][\[Omega]1][r] + 4*r^2*\[Kappa]*
                    (2*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] + 
                     \[Omega]1[r]*Derivative[2][\[Rho]][r] + \[Rho][r]*
                      Derivative[2][\[Omega]1][r]) - 7*r*Derivative[3][
                      \[Omega]1][r])) + 4*r^4*\[Kappa]^2*
                ((2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
                  (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 
                 4*P[r]*Derivative[1][P][r]*(3*Derivative[1][\[Omega]1][r] + 
                   r*Derivative[2][\[Omega]1][r]) + P[r]^2*
                  (4*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
                     r]))) + r^2*(12*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 120*
                r^4*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 24*r*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] + 40*r^3*\[Kappa]^2*
                P[r]^2*(2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - 
                 Derivative[1][\[Omega]1][r]) + 2*\[Kappa]*P[r]*
                (6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r]) + 48*
                r^5*\[Kappa]^3*(3*P[r]^2*\[Omega]1[r]*Derivative[1][P][r] + 
                 P[r]^3*Derivative[1][\[Omega]1][r]) + 6*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[2][\[Rho]][r] + 20*r^4*\[Kappa]^2*
                (2*P[r]*Derivative[1][P][r]*(2*r*\[Kappa]*\[Rho][r]*
                    \[Omega]1[r] - Derivative[1][\[Omega]1][r]) + 
                 P[r]^2*(2*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 2*r*\[Kappa]*
                    \[Omega]1[r]*Derivative[1][\[Rho]][r] + 2*r*\[Kappa]*
                    \[Rho][r]*Derivative[1][\[Omega]1][r] - Derivative[2][
                     \[Omega]1][r])) + 34*Derivative[2][\[Omega]1][r] + 4*r^6*
                \[Kappa]^3*(6*P[r]^2*Derivative[1][P][r]*Derivative[1][
                    \[Omega]1][r] + \[Omega]1[r]*(6*P[r]*Derivative[1][P][r]^
                     2 + 3*P[r]^2*Derivative[2][P][r]) + P[r]^3*
                  Derivative[2][\[Omega]1][r]) + 4*r*\[Kappa]*
                (Derivative[1][P][r]*(6*\[CapitalOmega] + 5*r*Derivative[1][
                      \[Omega]1][r]) + P[r]*(5*Derivative[1][\[Omega]1][r] + 
                   5*r*Derivative[2][\[Omega]1][r])) + 2*r^5*\[Kappa]^2*
                ((2*r*\[Kappa]*\[Rho][r]*\[Omega]1[r] - Derivative[1][
                     \[Omega]1][r])*(2*Derivative[1][P][r]^2 + 2*P[r]*
                    Derivative[2][P][r]) + 4*P[r]*Derivative[1][P][r]*
                  (2*\[Kappa]*\[Rho][r]*\[Omega]1[r] + 2*r*\[Kappa]*
                    \[Omega]1[r]*Derivative[1][\[Rho]][r] + 2*r*\[Kappa]*
                    \[Rho][r]*Derivative[1][\[Omega]1][r] - Derivative[2][
                     \[Omega]1][r]) + P[r]^2*(4*\[Kappa]*(\[Omega]1[r]*
                      Derivative[1][\[Rho]][r] + \[Rho][r]*Derivative[1][
                        \[Omega]1][r]) + 2*r*\[Kappa]*(2*Derivative[1][
                        \[Rho]][r]*Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                      Derivative[2][\[Rho]][r] + \[Rho][r]*Derivative[2][
                        \[Omega]1][r]) - Derivative[3][\[Omega]1][r])) + 2*r*
                Derivative[3][\[Omega]1][r] + r^2*\[Kappa]*
                ((6*\[CapitalOmega] + 5*r*Derivative[1][\[Omega]1][r])*
                  Derivative[2][P][r] + 2*Derivative[1][P][r]*
                  (5*Derivative[1][\[Omega]1][r] + 5*r*Derivative[2][
                      \[Omega]1][r]) + P[r]*(10*Derivative[2][\[Omega]1][r] + 
                   5*r*Derivative[3][\[Omega]1][r])))))/
          ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r]))))/
       (Sqrt[35]*E^\[Nu][r]*r) + 
      (2*(4*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
          2*r*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
            3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
             Derivative[1][\[Omega]1][r]) + 2*Derivative[1][M][r]*
           (-6*\[CapitalOmega] + 6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r]) + 2*M[r]^2*Derivative[2][\[Omega]1][
            r] + r^2*(-12*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
            12*r*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
              r] + 12*r*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r] + 
            8*r^3*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] + 
            4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
             Derivative[1][\[Omega]1][r] - 3*Derivative[2][\[Omega]1][r] + 
            2*r^4*\[Kappa]^2*P[r]^2*Derivative[2][\[Omega]1][r]) + 
          2*M[r]*(6*Derivative[1][\[Omega]1][r] + (3 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r] + r*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][
              r] + r*(3 + 2*r^2*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r]))*
         Derivative[2][h000[2]][r] + Derivative[1][h000[2]][r]*
         (2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
            3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
             Derivative[1][\[Omega]1][r]) + 2*(-6*\[CapitalOmega] + 
            6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r])*Derivative[2][M][r] + 
          2*Derivative[1][\[Omega]1][r]*(2*Derivative[1][M][r]^2 + 
            2*M[r]*Derivative[2][M][r]) + 8*M[r]*Derivative[1][M][r]*
           Derivative[2][\[Omega]1][r] + 4*r*(-12*\[Kappa]*P[r]*
             (\[CapitalOmega] - \[Omega]1[r]) - 12*r*\[Kappa]*
             (\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][r] + 
            12*r*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r] + 
            8*r^3*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] + 
            4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
             Derivative[1][\[Omega]1][r] - 3*Derivative[2][\[Omega]1][r] + 
            2*r^4*\[Kappa]^2*P[r]^2*Derivative[2][\[Omega]1][r]) + 
          4*Derivative[1][M][r]*(6*Derivative[1][\[Omega]1][r] + 
            (3 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r] + 
            r*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r])*
             Derivative[1][\[Omega]1][r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
             Derivative[2][\[Omega]1][r]) + 2*M[r]^2*Derivative[3][\[Omega]1][
            r] + 2*M[r]*(Derivative[1][\[Omega]1][r]*(2*(4*r*\[Kappa]*P[r] + 
                2*r^2*\[Kappa]*Derivative[1][P][r]) + r*(4*\[Kappa]*P[r] + 
                8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                 Derivative[2][P][r])) + 6*Derivative[2][\[Omega]1][r] + 
            2*(3 + 2*r^2*\[Kappa]*P[r] + r*(4*r*\[Kappa]*P[r] + 
                2*r^2*\[Kappa]*Derivative[1][P][r]))*Derivative[2][\[Omega]1][
              r] + r*(3 + 2*r^2*\[Kappa]*P[r])*Derivative[3][\[Omega]1][r]) + 
          r^2*(24*r^2*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] - 
            24*\[Kappa]*((\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
                r] - P[r]*Derivative[1][\[Omega]1][r]) - 12*r*\[Kappa]*
             (-2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
              (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][P][r] - 
              P[r]*Derivative[2][\[Omega]1][r]) + 16*r^3*\[Kappa]^2*
             (2*P[r]*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
              P[r]^2*Derivative[2][\[Omega]1][r]) - 
            3*Derivative[3][\[Omega]1][r] + 2*r^4*\[Kappa]^2*
             (Derivative[1][\[Omega]1][r]*(2*Derivative[1][P][r]^2 + 
                2*P[r]*Derivative[2][P][r]) + 4*P[r]*Derivative[1][P][r]*
               Derivative[2][\[Omega]1][r] + P[r]^2*Derivative[3][\[Omega]1][
                r]))) + (2*M[r]^2*Derivative[1][\[Omega]1][r] + 
          r^2*(-12*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
            3*Derivative[1][\[Omega]1][r] + 2*r^4*\[Kappa]^2*P[r]^2*
             Derivative[1][\[Omega]1][r]) + 2*M[r]*(-6*\[CapitalOmega] + 
            6*\[Omega]1[r] + r*(3 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r]))*Derivative[3][h000[2]][r])/
       (Sqrt[35]*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])) - 
      Derivative[3][H001[3]][r]))/5, Derivative[2][R01[1]][r] -> 0, 
 Derivative[2][R01[3]][r] -> 0, Derivative[2][U00[2]][r] -> 0, 
 Derivative[2][U01[2]][r] -> 0, Derivative[2][V01[1]][r] -> 0, 
 Derivative[2][V01[3]][r] -> 0, Derivative[2][\[Delta]p0[1]][r] -> 
  \[Epsilon]a*Derivative[2][\[Delta]p01[1]][r], 
 Derivative[2][\[Delta]p0[3]][r] -> \[Epsilon]a*Derivative[2][\[Delta]p01[3]][
    r], Derivative[2][\[Delta]p01[1]][r] -> 
  -(Derivative[1][\[Nu]][r]*((-4*Sqrt[15]*\[CapitalOmega]*h000[2][r] + 
         5*E^\[Nu][r]*H001[1][r])*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
        (5*E^\[Nu][r]*H001[1][r]*Derivative[1][\[Nu]][r] - 
         4*Sqrt[15]*\[CapitalOmega]*Derivative[1][h000[2]][r] + 
         5*E^\[Nu][r]*Derivative[1][H001[1]][r])))/(5*E^\[Nu][r]) + 
   ((P[r] + \[Rho][r])*(-4*Sqrt[15]*\[CapitalOmega]*h000[2][r] + 
      5*E^\[Nu][r]*H001[1][r])*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
      Derivative[2][\[Nu]][r]/E^\[Nu][r]))/10 + 
   (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
      (5*E^\[Nu][r]*H001[1][r]*Derivative[1][\[Nu]][r] - 
       4*Sqrt[15]*\[CapitalOmega]*Derivative[1][h000[2]][r] + 
       5*E^\[Nu][r]*Derivative[1][H001[1]][r]) + 
     (-4*Sqrt[15]*\[CapitalOmega]*h000[2][r] + 5*E^\[Nu][r]*H001[1][r])*
      (Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
     (P[r] + \[Rho][r])*(10*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
        Derivative[1][H001[1]][r] + 5*H001[1][r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) - 4*Sqrt[15]*\[CapitalOmega]*
        Derivative[2][h000[2]][r] + 5*E^\[Nu][r]*Derivative[2][H001[1]][r]))/
    (10*E^\[Nu][r]), Derivative[2][\[Delta]p01[3]][r] -> 
  -(Derivative[1][\[Nu]][r]*((12*Sqrt[35]*\[CapitalOmega]*h000[2][r] + 
         35*E^\[Nu][r]*H001[3][r])*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
        (35*E^\[Nu][r]*H001[3][r]*Derivative[1][\[Nu]][r] + 
         12*Sqrt[35]*\[CapitalOmega]*Derivative[1][h000[2]][r] + 
         35*E^\[Nu][r]*Derivative[1][H001[3]][r])))/(35*E^\[Nu][r]) + 
   ((P[r] + \[Rho][r])*(12*Sqrt[35]*\[CapitalOmega]*h000[2][r] + 
      35*E^\[Nu][r]*H001[3][r])*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
      Derivative[2][\[Nu]][r]/E^\[Nu][r]))/70 + 
   (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
      (35*E^\[Nu][r]*H001[3][r]*Derivative[1][\[Nu]][r] + 
       12*Sqrt[35]*\[CapitalOmega]*Derivative[1][h000[2]][r] + 
       35*E^\[Nu][r]*Derivative[1][H001[3]][r]) + 
     (12*Sqrt[35]*\[CapitalOmega]*h000[2][r] + 35*E^\[Nu][r]*H001[3][r])*
      (Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
     (P[r] + \[Rho][r])*(70*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
        Derivative[1][H001[3]][r] + 35*H001[3][r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 12*Sqrt[35]*\[CapitalOmega]*
        Derivative[2][h000[2]][r] + 35*E^\[Nu][r]*Derivative[2][H001[3]][r]))/
    (70*E^\[Nu][r]), Derivative[2][\[Delta]\[Rho]0[l_]][r] -> 
  (-4*Derivative[1][CC][r]*Derivative[1][\[Delta]p0[l]][r])/CC[r]^3 + 
   \[Delta]p0[l][r]*((6*Derivative[1][CC][r]^2)/CC[r]^4 - 
     (2*Derivative[2][CC][r])/CC[r]^3) + Derivative[2][\[Delta]p0[l]][r]/
    CC[r]^2, Derivative[3][M][r] -> 2*\[Kappa]*\[Rho][r] + 
   4*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
   r^2*\[Kappa]*Derivative[2][\[Rho]][r], Derivative[3][m0][r] -> 
  (r*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/2 + 
   (r^2*((-12*\[Kappa]*p0[r]*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
      (12*\[Kappa]*(r - 2*M[r])*p0[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])^2 - 
      (12*\[Kappa]*(r - 2*M[r])*Derivative[1][p0][r]*Derivative[1][\[Rho]][
         r])/(M[r] + r^3*\[Kappa]*P[r]) - 
      (Derivative[1][\[Nu]][r]*(8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
       E^\[Nu][r] - (12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[2][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])/E^\[Nu][r]))/2 + 
   (r^3*((24*\[Kappa]*p0[r]*Derivative[1][\[Rho]][r]*Derivative[2][M][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)*
       (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r]) - 24*\[Kappa]*(1 - 2*Derivative[1][M][r])*
       (-((p0[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
            r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Rho]][r])/
          (M[r] + r^3*\[Kappa]*P[r])^2) + (Derivative[1][p0][r]*
          Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
        (p0[r]*Derivative[2][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])) - 
      (2*Derivative[1][\[Nu]][r]*(8*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]))/E^\[Nu][r] - 12*\[Kappa]*(r - 2*M[r])*
       (Derivative[1][\[Rho]][r]*((-2*(3*r^2*\[Kappa]*P[r] + 
             Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
            Derivative[1][p0][r])/(M[r] + r^3*\[Kappa]*P[r])^2 + 
          p0[r]*((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
                r^3*\[Kappa]*Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*
                P[r])^3 - (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][
                 P][r] + Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][
                r])/(M[r] + r^3*\[Kappa]*P[r])^2) + Derivative[2][p0][r]/
           (M[r] + r^3*\[Kappa]*P[r])) + 
        2*(-((p0[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
              r^3*\[Kappa]*Derivative[1][P][r]))/(M[r] + r^3*\[Kappa]*P[r])^
             2) + Derivative[1][p0][r]/(M[r] + r^3*\[Kappa]*P[r]))*
         Derivative[2][\[Rho]][r] + (p0[r]*Derivative[3][\[Rho]][r])/
         (M[r] + r^3*\[Kappa]*P[r])) + 
      (16*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
         Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
         Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
        8*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
          \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
          (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
            2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
        (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
          2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))/
       E^\[Nu][r]))/12, Derivative[3][P][r] -> 
  2*(1/(r^2*(r - 2*M[r])) + (1 - 2*Derivative[1][M][r])/(r*(r - 2*M[r])^2))*
    ((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]) + (M[r] + r^3*\[Kappa]*P[r])*
      (Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
   (M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*(-2/(r^3*(r - 2*M[r])) - 
     (2*(1 - 2*Derivative[1][M][r]))/(r^2*(r - 2*M[r])^2) - 
     ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
       (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r) - 
   (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r])*(Derivative[1][P][r] + 
       Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
      (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
       Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
     (M[r] + r^3*\[Kappa]*P[r])*(Derivative[2][P][r] + 
       Derivative[2][\[Rho]][r]))/(r*(r - 2*M[r])), 
 Derivative[3][p0][r] -> 
  ((-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
      8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
         \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(12*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*((-2*(1 - 2*Derivative[1][M][r])*
        (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
           r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
         r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
         8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
            \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
       (r - 2*M[r])^3 + (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
           \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
         (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
            r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
           Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
           Derivative[2][\[Omega]1][r]))/(r - 2*M[r])^2))/(6*E^\[Nu][r]) + 
   ((-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
       8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
          \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
         (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
           (P[r] + \[Rho][r]))*Derivative[1][\[Nu]][r] - 
        12*E^\[Nu][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
           \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
         (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
            r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
           Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
           Derivative[2][\[Omega]1][r])))/(r - 2*M[r])^3 + 
     (-24*E^\[Nu][r]*Derivative[1][\[Nu]][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]) + r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
          (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*(r - 2*M[r])*
          p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
       \[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
         r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
        (16*(1 - 2*Derivative[1][M][r]) - 16*r*Derivative[2][M][r]) + 
       Derivative[1][\[Omega]1][r]^2*(6*r*(r - 2*M[r])^2 + 
         12*r^2*(r - 2*M[r])*(1 - 2*Derivative[1][M][r]) + 
         r^3*(2*(1 - 2*Derivative[1][M][r])^2 - 4*(r - 2*M[r])*
            Derivative[2][M][r])) - 12*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) - 12*E^\[Nu][r]*
        (2*Derivative[1][m0][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            Derivative[1][P][r]) + 2*(2*r*\[Kappa]*(r - 2*M[r]) + 
           r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
          ((P[r] + \[Rho][r])*Derivative[1][p0][r] + 
           p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
         p0[r]*(P[r] + \[Rho][r])*(2*\[Kappa]*(r - 2*M[r]) + 
           4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^2*\[Kappa]*
            Derivative[2][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[2][m0][r] + m0[r]*(4*\[Kappa]*P[r] + 
           8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
            Derivative[2][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (2*Derivative[1][p0][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
            Derivative[2][p0][r] + p0[r]*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r]))) + 4*(3*r^2*(r - 2*M[r])^2 + 
         2*r^3*(r - 2*M[r])*(1 - 2*Derivative[1][M][r]))*
        Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
       2*(8*(r - 2*M[r]) + 8*r*(1 - 2*Derivative[1][M][r]))*
        (Derivative[1][\[Omega]1][r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
            \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
         \[Omega]1[r]*(\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 
             3*Derivative[1][M][r] - r^3*\[Kappa]*Derivative[1][P][r]) + 
           (r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
           (r - 3*M[r] - r^3*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r] + 
           r*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] + 
           r*(r - 2*M[r])*Derivative[2][\[Omega]1][r])) + 
       r^3*(r - 2*M[r])^2*(2*Derivative[2][\[Omega]1][r]^2 + 
         2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]) + 
       8*r*(r - 2*M[r])*(((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
           r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
          Derivative[2][\[Omega]1][r] + 2*Derivative[1][\[Omega]1][r]*
          (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
             r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
            Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
            Derivative[2][\[Omega]1][r]) + \[Omega]1[r]*
          (2*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
             r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
           Derivative[1][\[Omega]1][r]*(2*(1 - 2*Derivative[1][M][r]) - 
             2*r*Derivative[2][M][r]) + \[Omega]1[r]*(-6*r*\[Kappa]*P[r] - 
             6*r^2*\[Kappa]*Derivative[1][P][r] - 3*Derivative[2][M][r] - 
             r^3*\[Kappa]*Derivative[2][P][r]) + 
           (r - 3*M[r] - r^3*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r] + 
           2*(r - 2*M[r] + r*(1 - 2*Derivative[1][M][r]))*
            Derivative[2][\[Omega]1][r] + r*(r - 2*M[r])*
            Derivative[3][\[Omega]1][r])))/(r - 2*M[r])^2)/(12*E^\[Nu][r]), 
 Derivative[3][v2][r] -> 
  ((-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
      r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
     (1/(3*E^\[Nu][r]*r^3) + Derivative[1][\[Nu]][r]/(3*E^\[Nu][r]*r^2) + 
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r])/(6*r)))/(r - 2*M[r]) + 
   2*(-1/(6*E^\[Nu][r]*r^2) - Derivative[1][\[Nu]][r]/(6*E^\[Nu][r]*r))*
    (-(((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
          (M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
         r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
       (r - 2*M[r])^2) + (-12*E^\[Nu][r]*\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) - 
       12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r] - 
       12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
        Derivative[1][\[Nu]][r] + 3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
        (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]))/(r - 2*M[r])) + 
   ((-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
       r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
      ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
       (2*Derivative[2][M][r])/(r - 2*M[r])^2) - 
     (2*(1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*\[Eta]2[r]*
         (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
           Derivative[1][P][r]) - 12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
         Derivative[1][\[Eta]2][r] - 12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
         \[Eta]2[r]*Derivative[1][\[Nu]][r] + 
        3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*
           (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
          8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r] + (1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r])))/
      (r - 2*M[r])^2 + 
     (-24*E^\[Nu][r]*(\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]) + (M[r] + r^3*\[Kappa]*P[r])*
          Derivative[1][\[Eta]2][r])*Derivative[1][\[Nu]][r] + 
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)*
        (6*r*(r - M[r] + r^3*\[Kappa]*P[r]) + 
         6*r^2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]) + r^3*(6*r*\[Kappa]*P[r] + 
           6*r^2*\[Kappa]*Derivative[1][P][r] - Derivative[2][M][r] + 
           r^3*\[Kappa]*Derivative[2][P][r])) - 12*E^\[Nu][r]*
        (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
            Derivative[1][P][r])*Derivative[1][\[Eta]2][r] + 
         \[Eta]2[r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][\[Eta]2][r]) - 
       12*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 
       2*(3*r^2*(r - M[r] + r^3*\[Kappa]*P[r]) + 
         r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]))*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]) + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
        (8*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
         4*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
           (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
             2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
         (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
           2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r])))/
      (r - 2*M[r]))/(6*E^\[Nu][r]*r), Derivative[3][\[Eta]0][r] -> 
  ((12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2)*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(12*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*((-2*(1 - 2*Derivative[1][M][r])*
        (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
           r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
         r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/(r - 2*M[r])^3 + 
      (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r])/(r - 2*M[r])^2))/(6*E^\[Nu][r]) + 
   ((12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2)*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*
       (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r]))/(r - 2*M[r])^3 + 
     (24*E^\[Nu][r]*Derivative[1][\[Nu]][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]) + r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
          (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*(r - 2*M[r])*
          p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) - 
       6*r*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
       12*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]))*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 12*E^\[Nu][r]*
        (2*Derivative[1][m0][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            Derivative[1][P][r]) + 2*(2*r*\[Kappa]*(r - 2*M[r]) + 
           r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
          ((P[r] + \[Rho][r])*Derivative[1][p0][r] + 
           p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
         p0[r]*(P[r] + \[Rho][r])*(2*\[Kappa]*(r - 2*M[r]) + 
           4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^2*\[Kappa]*
            Derivative[2][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[2][m0][r] + m0[r]*(4*\[Kappa]*P[r] + 
           8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
            Derivative[2][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (2*Derivative[1][p0][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
            Derivative[2][p0][r] + p0[r]*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r]))) - 
       6*r^2*(2*(r - 2*M[r])*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])^2*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r]) - 
       r^3*(Derivative[1][\[Omega]1][r]^2*(2*(1 - 2*Derivative[1][M][r])^2 - 
           4*(r - 2*M[r])*Derivative[2][M][r]) + 8*(r - 2*M[r])*
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]*
          Derivative[2][\[Omega]1][r] + (r - 2*M[r])^2*
          (2*Derivative[2][\[Omega]1][r]^2 + 2*Derivative[1][\[Omega]1][r]*
            Derivative[3][\[Omega]1][r])))/(r - 2*M[r])^2)/(12*E^\[Nu][r]), 
 Derivative[3][\[Eta]2][r] -> 
  ((-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2)))*(1/(6*E^\[Nu][r]*r^3) + 
      Derivative[1][\[Nu]][r]/(6*E^\[Nu][r]*r^2) + 
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r])/(12*r)))/((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) + 
   2*(-1/(12*E^\[Nu][r]*r^2) - Derivative[1][\[Nu]][r]/(12*E^\[Nu][r]*r))*
    (-(((1 - 2*Derivative[1][M][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
          (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
         r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
           r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
              \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*
                \[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
              Derivative[1][\[Omega]1][r]^2))))/((r - 2*M[r])^2*
        (M[r] + r^3*\[Kappa]*P[r]))) - 
     ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
         Derivative[1][P][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
         (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
             \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
        r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
          r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
              4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]^2))))/((r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r])^2) + (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 
       24*E^\[Nu][r]*(-M[r]^2 + (r^4*\[Kappa]*
           (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*Derivative[1][\[Eta]2][
         r] - 24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*Derivative[1][\[Nu]][
         r] - 24*E^\[Nu][r]*\[Eta]2[r]*(2*r^3*\[Kappa]*
          (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
         2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
          Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][
             r]))/2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
           r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][
              r]))) + r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
         24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
         24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
         2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r])))/((r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r]))) + 
   ((-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
       r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
         r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2)))*
      ((2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
        ((r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])^2) + 
       ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
         (2*Derivative[2][M][r])/(r - 2*M[r])^2)/(M[r] + r^3*\[Kappa]*P[r]) + 
       ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*P[r])^3 - 
         (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
          (M[r] + r^3*\[Kappa]*P[r])^2)/(r - 2*M[r])) + 
     2*(-((1 - 2*Derivative[1][M][r])/((r - 2*M[r])^2*
          (M[r] + r^3*\[Kappa]*P[r]))) - (3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])/
        ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2))*
      (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 24*E^\[Nu][r]*
        (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
            \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        Derivative[1][\[Eta]2][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
        (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
            \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
        (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
         2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
          Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][
             r]))/2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
           r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][
              r]))) + r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
         24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
         24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
         2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r]))) + 
     (-48*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
        ((-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
          Derivative[1][\[Eta]2][r] + \[Eta]2[r]*
          (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[1][M][r] + (r^4*\[Kappa]*
             ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
              P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
              Derivative[1][\[Rho]][r]))/2 + 
           M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r])))) - 
       24*\[Eta]2[r]*(-M[r]^2 + (r^4*\[Kappa]*
           (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) - 24*E^\[Nu][r]*
        (2*Derivative[1][\[Eta]2][r]*(2*r^3*\[Kappa]*
            (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[1][M][r] + (r^4*\[Kappa]*
             ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
              P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
              Derivative[1][\[Rho]][r]))/2 + 
           M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]))) + 
         (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
          Derivative[2][\[Eta]2][r] + \[Eta]2[r]*
          (6*r^2*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*Derivative[1][M][r]^2 + 4*r^3*\[Kappa]*
            ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
             P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
             Derivative[1][\[Rho]][r]) + 2*Derivative[1][M][r]*
            (1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r])) - 
           2*M[r]*Derivative[2][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[2][M][r] + (r^4*\[Kappa]*
             (2*Derivative[1][P][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 Derivative[1][P][r]) + (-1 + 2*r^2*\[Kappa]*P[r])*
               Derivative[2][P][r] + P[r]*(4*\[Kappa]*P[r] + 8*r*\[Kappa]*
                 Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[2][P][r]) - 
              Derivative[2][\[Rho]][r]))/2 + 
           M[r]*(6*r*\[Kappa]*(3*P[r] + \[Rho][r]) + 6*r^2*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
             r^3*\[Kappa]*(3*Derivative[2][P][r] + Derivative[2][\[Rho]][
                r])))) + 2*(-24*E^\[Nu][r]*v2[r]*
          (1 - 2*Derivative[1][M][r]) - 24*E^\[Nu][r]*(r - 2*M[r])*
          Derivative[1][v2][r] - 24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*
          Derivative[1][\[Nu]][r] + 2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            (P[r] + \[Rho][r])*\[Omega]1[r]^2 + (r - 2*M[r])*
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r])) + 
       r*(-48*E^\[Nu][r]*(v2[r]*(1 - 2*Derivative[1][M][r]) + 
           (r - 2*M[r])*Derivative[1][v2][r])*Derivative[1][\[Nu]][r] + 
         2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) - 24*E^\[Nu][r]*
          (2*(1 - 2*Derivative[1][M][r])*Derivative[1][v2][r] - 
           2*v2[r]*Derivative[2][M][r] + (r - 2*M[r])*Derivative[2][v2][r]) - 
         24*(r - 2*M[r])*v2[r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
           E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 
         4*r*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r]) + 
         r^2*(8*\[Kappa]*((P[r] + \[Rho][r])*\[Omega]1[r]^2*(2*r + 12*r^5*
                \[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
               (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 4*r^6*
                \[Kappa]^2*P[r]*Derivative[1][P][r] + M[r]*(-2 + 
                 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][
                   r])) + (r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
              (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
             2*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*\[Omega]1[r]*
              Derivative[1][\[Omega]1][r]) + Derivative[1][\[Omega]1][r]^2*
            (2*(1 - 2*Derivative[1][M][r])*(-2*r + 12*r^2*\[Kappa]*M[r]*
                P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 2*(r + M[r])*
                Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*Derivative[1][M][
                 r] + 2*M[r]*(1 + Derivative[1][M][r]) + 4*r^3*\[Kappa]*M[r]*
                Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][
                 r]) - 2*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
                P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[2][M][r] + 
             (r - 2*M[r])*(-2 + 24*r*\[Kappa]*M[r]*P[r] + 60*r^4*\[Kappa]^2*
                P[r]^2 + 4*Derivative[1][M][r]*(1 + Derivative[1][M][r]) + 48*
                r^5*\[Kappa]^2*P[r]*Derivative[1][P][r] + 24*r^2*\[Kappa]*
                (P[r]*Derivative[1][M][r] + M[r]*Derivative[1][P][r]) + 2*
                M[r]*Derivative[2][M][r] + 2*(r + M[r])*Derivative[2][M][r] + 
               4*r^3*\[Kappa]*(2*Derivative[1][M][r]*Derivative[1][P][r] + 
                 P[r]*Derivative[2][M][r] + M[r]*Derivative[2][P][r]) + 2*r^6*
                \[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][
                   r]))) + 4*((-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
                P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r]) + 
             (r - 2*M[r])*(-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*
                \[Kappa]^2*P[r]^2 + 2*(r + M[r])*Derivative[1][M][r] + 4*r^3*
                \[Kappa]*P[r]*Derivative[1][M][r] + 2*M[r]*
                (1 + Derivative[1][M][r]) + 4*r^3*\[Kappa]*M[r]*
                Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][
                 r]))*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
             r] + 4*r*\[Kappa]*(4*\[Omega]1[r]*((P[r] + \[Rho][r])*
                (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][
                   r] + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                 M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                    Derivative[1][P][r])) + (r^2 + 2*M[r]^2 + 2*r^6*
                  \[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
                (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))*
              Derivative[1][\[Omega]1][r] + \[Omega]1[r]^2*
              (2*(2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][
                   r] + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                 M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                    Derivative[1][P][r]))*(Derivative[1][P][r] + 
                 Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
                (2 + 60*r^4*\[Kappa]^2*P[r]^2 + 48*r^5*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] + 2*Derivative[1][M][r]*(-2 + 
                   12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][
                     r]) + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[2][M][r] + 
                 2*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
                 M[r]*(24*r*\[Kappa]*P[r] + 24*r^2*\[Kappa]*Derivative[1][P][
                     r] + 4*r^3*\[Kappa]*Derivative[2][P][r]) + 
                 2*r^6*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                    Derivative[2][P][r])) + (r^2 + 2*M[r]^2 + 2*r^6*
                  \[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
                (Derivative[2][P][r] + Derivative[2][\[Rho]][r])) + 
             (r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 
                 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
              (2*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]*
                Derivative[2][\[Omega]1][r])) + (r - 2*M[r])*
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(2*Derivative[2][\[Omega]1][r]^2 + 
             2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))))/
      ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])))/(12*E^\[Nu][r]*r), 
 Derivative[3][\[Nu]][r] -> (4*(M[r] + r^3*\[Kappa]*P[r]))/
    (r^3*(r - 2*M[r])) - 
   (4*(-(((M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r]))/
        (r - 2*M[r])^2) + (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
        r^3*\[Kappa]*Derivative[1][P][r])/(r - 2*M[r])))/r^2 + 
   (2*((-2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
       (r - 2*M[r])^2 + (M[r] + r^3*\[Kappa]*P[r])*
       ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
        (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
      (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
        Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
       (r - 2*M[r])))/r, Derivative[3][\[Rho]][r] -> 
  Derivative[1][P][r]*((6*Derivative[1][CC][r]^2)/CC[r]^4 - 
     (2*Derivative[2][CC][r])/CC[r]^3) - 
   (4*Derivative[1][CC][r]*Derivative[2][P][r])/CC[r]^3 + 
   Derivative[3][P][r]/CC[r]^2, Derivative[3][\[Omega]1][r] -> 
  -((-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]))/(r^2*(r - 2*M[r]))) - 
   ((1 - 2*Derivative[1][M][r])*(-4*(r - 2*M[r])*Derivative[1][\[Omega]1][
        r] + r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))/
    (r*(r - 2*M[r])^2) + (-4*(1 - 2*Derivative[1][M][r])*
      Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*r*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) - 4*(r - 2*M[r])*
      Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
       r*Derivative[2][\[Omega]1][r]))/(r*(r - 2*M[r])), 
 Derivative[3][h00[2]][r] -> Derivative[3][h000[2]][r] + 
   \[Epsilon]a*Derivative[3][h001[2]][r] + 
   \[Epsilon]a^2*Derivative[3][h002[2]][r], Derivative[3][H00[1]][r] -> 
  \[Epsilon]a*Derivative[3][H001[1]][r], Derivative[3][H00[3]][r] -> 
  \[Epsilon]a*Derivative[3][H001[3]][r], Derivative[3][h000[2]][r] -> 
  (-2*((-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
       h000[2][r] + r^3*(4*E^\[Nu][r]*U00[2][r] + 
        r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r])))/
    (r^3*(r - 2*M[r])) - ((1 - 2*Derivative[1][M][r])*
     ((-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
       h000[2][r] + r^3*(4*E^\[Nu][r]*U00[2][r] + 
        r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r])))/
    (r^2*(r - 2*M[r])^2) + 
   (h000[2][r]*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] - 
       4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 
         4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
         2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
     (-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[1][h000[2]][r] + 3*r^2*(4*E^\[Nu][r]*U00[2][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r]) + 
     r^3*(4*E^\[Nu][r]*U00[2][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[2]][r] + 4*E^\[Nu][r]*Derivative[1][U00[2]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[2]][r]))/
    (r^2*(r - 2*M[r])), Derivative[3][h001[2]][r] -> 0, 
 Derivative[3][H001[1]][r] -> 
  ((r - M[r] + r^3*\[Kappa]*P[r])*
     ((-4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[2][r])/
       E^\[Nu][r] - (5*H001[1][r])/(r^2*\[Kappa]) + 5*P[r]*H001[1][r] - 
      (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
        H001[1][r])/(r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      5*\[Rho][r]*H001[1][r] - (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
        (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
          h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
      (Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
             2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
             4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
             2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
         r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
           r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
       (E^\[Nu][r]*r^3*\[Kappa]))*((2*\[Kappa])/(5*(r - 2*M[r])) - 
      (4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]))/(5*(r - 2*M[r])^2) + 
      (r^2*\[Kappa]*((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
         (2*Derivative[2][M][r])/(r - 2*M[r])^2))/5))/
    (M[r] + r^3*\[Kappa]*P[r]) + 2*((2*r*\[Kappa])/(5*(r - 2*M[r])) - 
     (r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))/(5*(r - 2*M[r])^2))*
    (((1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
        r^3*\[Kappa]*Derivative[1][P][r])*
       ((-4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[2][r])/
         E^\[Nu][r] - (5*H001[1][r])/(r^2*\[Kappa]) + 5*P[r]*H001[1][r] - 
        (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
          H001[1][r])/(r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
        5*\[Rho][r]*H001[1][r] - (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
          (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
            h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
        (Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 2*
                r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 4*r^2*
                \[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 2*
                \[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
           r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^3*\[Kappa])))/(M[r] + r^3*\[Kappa]*P[r]) - 
     ((r - M[r] + r^3*\[Kappa]*P[r])*(3*r^2*\[Kappa]*P[r] + 
        Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
       ((-4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[2][r])/
         E^\[Nu][r] - (5*H001[1][r])/(r^2*\[Kappa]) + 5*P[r]*H001[1][r] - 
        (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
          H001[1][r])/(r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
        5*\[Rho][r]*H001[1][r] - (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
          (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
            h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
        (Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 2*
                r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 4*r^2*
                \[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 2*
                \[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
           r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^3*\[Kappa])))/(M[r] + r^3*\[Kappa]*P[r])^2 + 
     ((r - M[r] + r^3*\[Kappa]*P[r])*((10*H001[1][r])/(r^3*\[Kappa]) + 
        (10*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
          H001[1][r])/(r^3*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
        5*H001[1][r]*Derivative[1][P][r] - 
        (5*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*H001[1][r]*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r]))/(r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])) + (5*(1 + 2*r^2*\[Kappa]*P[r])*
          (-r + 3*M[r] + r^3*\[Kappa]*P[r])*H001[1][r]*
          (1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]))/(r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])^2) - (5*(1 + 2*r^2*\[Kappa]*P[r])*
          H001[1][r]*(-1 + 3*r^2*\[Kappa]*P[r] + 3*Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]))/(r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])) + (4*Sqrt[15]*\[CapitalOmega]*
          (P[r] + \[Rho][r])*h000[2][r]*Derivative[1][\[Nu]][r])/E^\[Nu][r] + 
        5*H001[1][r]*Derivative[1][\[Rho]][r] - 
        (4*Sqrt[15]*\[CapitalOmega]*h000[2][r]*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]))/E^\[Nu][r] - 
        (4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][
           r])/E^\[Nu][r] + (8*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
          (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
            h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^3*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) - 
        (4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r])*
          ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
            Derivative[1][h000[2]][r]))/(E^\[Nu][r]*r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])) + 
        (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - 
           \[Omega]1[r])*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r])*((r - M[r] + r^3*\[Kappa]*P[r])*
            h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])^2) + 
        (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - 
           \[Omega]1[r])*Derivative[1][\[Nu]][r]*
          ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
            Derivative[1][h000[2]][r]))/(E^\[Nu][r]*r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])) + 
        (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]*
          ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
            Derivative[1][h000[2]][r]))/(E^\[Nu][r]*r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])) - 
        (3*Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
               2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 4*
                r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 2*
                \[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
           r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^4*\[Kappa]) - (Sqrt[15]*Derivative[1][\[Nu]][r]*
          (2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 2*r*
                Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 4*r^2*
                \[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 2*
                \[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
           r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^3*\[Kappa]) - (5*Derivative[1][H001[1]][r])/
         (r^2*\[Kappa]) + 5*P[r]*Derivative[1][H001[1]][r] - 
        (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
          Derivative[1][H001[1]][r])/(r^2*\[Kappa]*(r - M[r] + 
           r^3*\[Kappa]*P[r])) + 5*\[Rho][r]*Derivative[1][H001[1]][r] - 
        (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - 
           \[Omega]1[r])*(h000[2][r]*(1 + 3*r^2*\[Kappa]*P[r] - 
             Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) - 
           (r - 2*M[r])*Derivative[1][h000[2]][r] + 
           (r - M[r] + r^3*\[Kappa]*P[r])*Derivative[1][h000[2]][r] - 
           r*(1 - 2*Derivative[1][M][r])*Derivative[1][h000[2]][r] - 
           r*(r - 2*M[r])*Derivative[2][h000[2]][r]))/(E^\[Nu][r]*r^2*
          \[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
        (Sqrt[15]*((r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r] + 
           r*(1 - 2*Derivative[1][M][r])*(-4*\[CapitalOmega] + 
             4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
            Derivative[1][h000[2]][r] + 2*(M[r]*(4*\[CapitalOmega] - 4*
                \[Omega]1[r] - 2*r*Derivative[1][\[Omega]1][r]) + 
             r*(2*\[CapitalOmega] + 4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
                 \[Omega]1[r]) - 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                 r]))*Derivative[1][h000[2]][r] + r*(r - 2*M[r])*
            Derivative[1][h000[2]][r]*(5*Derivative[1][\[Omega]1][r] + 
             r*Derivative[2][\[Omega]1][r]) + 2*h000[2][r]*
            (2*\[CapitalOmega] + 4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
               \[Omega]1[r]) - 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
               r] + Derivative[1][M][r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
               2*r*Derivative[1][\[Omega]1][r]) + 
             M[r]*(-6*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][
                  \[Omega]1][r]) + r*(8*r*\[Kappa]*P[r]*(\[CapitalOmega] - 
                 \[Omega]1[r]) + 4*r^2*\[Kappa]*(\[CapitalOmega] - 
                 \[Omega]1[r])*Derivative[1][P][r] - Derivative[1][\[Omega]1][
                r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r] + r*
                Derivative[2][\[Omega]1][r])) + r*(r - 2*M[r])*
            (-4*\[CapitalOmega] + 4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
               r])*Derivative[2][h000[2]][r]))/(E^\[Nu][r]*r^3*\[Kappa])))/
      (M[r] + r^3*\[Kappa]*P[r])) + 
   (r^2*\[Kappa]*(((-4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*
          h000[2][r])/E^\[Nu][r] - (5*H001[1][r])/(r^2*\[Kappa]) + 
        5*P[r]*H001[1][r] - (5*(1 + 2*r^2*\[Kappa]*P[r])*
          (-r + 3*M[r] + r^3*\[Kappa]*P[r])*H001[1][r])/
         (r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
        5*\[Rho][r]*H001[1][r] - (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
          (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
            h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
        (Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 2*
                r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 4*r^2*
                \[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 2*
                \[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
           r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^3*\[Kappa]))*
       ((-2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r])*(3*r^2*\[Kappa]*P[r] + 
           Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
         (M[r] + r^3*\[Kappa]*P[r])^2 + (6*r*\[Kappa]*P[r] + 
          6*r^2*\[Kappa]*Derivative[1][P][r] - Derivative[2][M][r] + 
          r^3*\[Kappa]*Derivative[2][P][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
        (r - M[r] + r^3*\[Kappa]*P[r])*
         ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
               Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*P[r])^3 - 
          (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
            Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
           (M[r] + r^3*\[Kappa]*P[r])^2)) + 
      2*((1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r])/(M[r] + r^3*\[Kappa]*P[r]) - 
        ((r - M[r] + r^3*\[Kappa]*P[r])*(3*r^2*\[Kappa]*P[r] + 
           Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
         (M[r] + r^3*\[Kappa]*P[r])^2)*((10*H001[1][r])/(r^3*\[Kappa]) + 
        (10*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
          H001[1][r])/(r^3*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
        5*H001[1][r]*Derivative[1][P][r] - 
        (5*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*H001[1][r]*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r]))/(r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])) + (5*(1 + 2*r^2*\[Kappa]*P[r])*
          (-r + 3*M[r] + r^3*\[Kappa]*P[r])*H001[1][r]*
          (1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]))/(r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])^2) - (5*(1 + 2*r^2*\[Kappa]*P[r])*
          H001[1][r]*(-1 + 3*r^2*\[Kappa]*P[r] + 3*Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]))/(r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])) + (4*Sqrt[15]*\[CapitalOmega]*
          (P[r] + \[Rho][r])*h000[2][r]*Derivative[1][\[Nu]][r])/E^\[Nu][r] + 
        5*H001[1][r]*Derivative[1][\[Rho]][r] - 
        (4*Sqrt[15]*\[CapitalOmega]*h000[2][r]*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]))/E^\[Nu][r] - 
        (4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][
           r])/E^\[Nu][r] + (8*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*
          (\[CapitalOmega] - \[Omega]1[r])*((r - M[r] + r^3*\[Kappa]*P[r])*
            h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^3*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) - 
        (4*Sqrt[15]*(\[CapitalOmega] - \[Omega]1[r])*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r])*
          ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
            Derivative[1][h000[2]][r]))/(E^\[Nu][r]*r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])) + 
        (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - 
           \[Omega]1[r])*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r])*((r - M[r] + r^3*\[Kappa]*P[r])*
            h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])^2) + 
        (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - 
           \[Omega]1[r])*Derivative[1][\[Nu]][r]*
          ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
            Derivative[1][h000[2]][r]))/(E^\[Nu][r]*r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])) + 
        (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]*
          ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
            Derivative[1][h000[2]][r]))/(E^\[Nu][r]*r^2*\[Kappa]*
          (r - M[r] + r^3*\[Kappa]*P[r])) - 
        (3*Sqrt[15]*(2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
               2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 4*
                r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 2*
                \[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
           r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^4*\[Kappa]) - (Sqrt[15]*Derivative[1][\[Nu]][r]*
          (2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 2*r*
                Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 4*r^2*
                \[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 2*
                \[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
           r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]))/
         (E^\[Nu][r]*r^3*\[Kappa]) - (5*Derivative[1][H001[1]][r])/
         (r^2*\[Kappa]) + 5*P[r]*Derivative[1][H001[1]][r] - 
        (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
          Derivative[1][H001[1]][r])/(r^2*\[Kappa]*(r - M[r] + 
           r^3*\[Kappa]*P[r])) + 5*\[Rho][r]*Derivative[1][H001[1]][r] - 
        (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - 
           \[Omega]1[r])*(h000[2][r]*(1 + 3*r^2*\[Kappa]*P[r] - 
             Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) - 
           (r - 2*M[r])*Derivative[1][h000[2]][r] + 
           (r - M[r] + r^3*\[Kappa]*P[r])*Derivative[1][h000[2]][r] - 
           r*(1 - 2*Derivative[1][M][r])*Derivative[1][h000[2]][r] - 
           r*(r - 2*M[r])*Derivative[2][h000[2]][r]))/(E^\[Nu][r]*r^2*
          \[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 
        (Sqrt[15]*((r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r] + 
           r*(1 - 2*Derivative[1][M][r])*(-4*\[CapitalOmega] + 
             4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
            Derivative[1][h000[2]][r] + 2*(M[r]*(4*\[CapitalOmega] - 4*
                \[Omega]1[r] - 2*r*Derivative[1][\[Omega]1][r]) + 
             r*(2*\[CapitalOmega] + 4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
                 \[Omega]1[r]) - 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                 r]))*Derivative[1][h000[2]][r] + r*(r - 2*M[r])*
            Derivative[1][h000[2]][r]*(5*Derivative[1][\[Omega]1][r] + 
             r*Derivative[2][\[Omega]1][r]) + 2*h000[2][r]*
            (2*\[CapitalOmega] + 4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
               \[Omega]1[r]) - 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
               r] + Derivative[1][M][r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
               2*r*Derivative[1][\[Omega]1][r]) + 
             M[r]*(-6*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][
                  \[Omega]1][r]) + r*(8*r*\[Kappa]*P[r]*(\[CapitalOmega] - 
                 \[Omega]1[r]) + 4*r^2*\[Kappa]*(\[CapitalOmega] - 
                 \[Omega]1[r])*Derivative[1][P][r] - Derivative[1][\[Omega]1][
                r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r] + r*
                Derivative[2][\[Omega]1][r])) + r*(r - 2*M[r])*
            (-4*\[CapitalOmega] + 4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
               r])*Derivative[2][h000[2]][r]))/(E^\[Nu][r]*r^3*\[Kappa])) + 
      ((r - M[r] + r^3*\[Kappa]*P[r])*((-30*H001[1][r])/(r^4*\[Kappa]) + 
         (8*Sqrt[15]*Derivative[1][\[Nu]][r]*(\[CapitalOmega]*h000[2][r]*
             (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
            \[CapitalOmega]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r]))/
          E^\[Nu][r] + (20*Derivative[1][H001[1]][r])/(r^3*\[Kappa]) + 
         10*Derivative[1][P][r]*Derivative[1][H001[1]][r] + 
         10*Derivative[1][\[Rho]][r]*Derivative[1][H001[1]][r] + 
         2*((10*(1 + 2*r^2*\[Kappa]*P[r]))/(r^3*\[Kappa]) - 
           (5*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]))/
            (r^2*\[Kappa]))*(-(((-r + 3*M[r] + r^3*\[Kappa]*P[r])*H001[1][r]*
              (1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + r^3*\[Kappa]*
                Derivative[1][P][r]))/(r - M[r] + r^3*\[Kappa]*P[r])^2) + 
           (H001[1][r]*(-1 + 3*r^2*\[Kappa]*P[r] + 3*Derivative[1][M][r] + 
              r^3*\[Kappa]*Derivative[1][P][r]))/(r - M[r] + 
             r^3*\[Kappa]*P[r]) + ((-r + 3*M[r] + r^3*\[Kappa]*P[r])*
             Derivative[1][H001[1]][r])/(r - M[r] + r^3*\[Kappa]*P[r])) + 
         5*H001[1][r]*Derivative[2][P][r] + 
         ((-r + 3*M[r] + r^3*\[Kappa]*P[r])*H001[1][r]*
           ((-30*(1 + 2*r^2*\[Kappa]*P[r]))/(r^4*\[Kappa]) + 
            (20*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]))/
             (r^3*\[Kappa]) - (5*(4*\[Kappa]*P[r] + 8*r*\[Kappa]*
                Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[2][P][r]))/
             (r^2*\[Kappa])))/(r - M[r] + r^3*\[Kappa]*P[r]) - 
         4*Sqrt[15]*\[CapitalOmega]*(P[r] + \[Rho][r])*h000[2][r]*
          (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
            E^\[Nu][r]) + ((2*h000[2][r]*(M[r]*(4*\[CapitalOmega] - 
                4*\[Omega]1[r] - 2*r*Derivative[1][\[Omega]1][r]) + 
              r*(2*\[CapitalOmega] + 4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
                  \[Omega]1[r]) - 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                  r])) + r*(r - 2*M[r])*(-4*\[CapitalOmega] + 
              4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
             Derivative[1][h000[2]][r])*((12*Sqrt[15])/(E^\[Nu][r]*r^5) + 
            (6*Sqrt[15]*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*r^4) + 
            (Sqrt[15]*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
               Derivative[2][\[Nu]][r]/E^\[Nu][r]))/r^3))/\[Kappa] + 
         ((1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - \[Omega]1[r])*
           ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
             Derivative[1][h000[2]][r])*((-24*Sqrt[15])/(E^\[Nu][r]*r^4*
              \[Kappa]) - (16*Sqrt[15]*Derivative[1][\[Nu]][r])/
             (E^\[Nu][r]*r^3*\[Kappa]) - (4*Sqrt[15]*(Derivative[1][\[Nu]][r]^
                 2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/E^\[Nu][r]))/
             (r^2*\[Kappa])))/(r - M[r] + r^3*\[Kappa]*P[r]) + 
         5*H001[1][r]*Derivative[2][\[Rho]][r] - 
         (4*Sqrt[15]*(2*\[CapitalOmega]*(Derivative[1][P][r] + 
              Derivative[1][\[Rho]][r])*Derivative[1][h000[2]][r] + 
            \[CapitalOmega]*h000[2][r]*(Derivative[2][P][r] + 
              Derivative[2][\[Rho]][r]) + \[CapitalOmega]*(P[r] + \[Rho][r])*
             Derivative[2][h000[2]][r]))/E^\[Nu][r] + 
         (2*((-3*Sqrt[15])/(E^\[Nu][r]*r^4) - (Sqrt[15]*Derivative[1][\[Nu]][
               r])/(E^\[Nu][r]*r^3))*((r - 2*M[r])*(-4*\[CapitalOmega] + 
              4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
             Derivative[1][h000[2]][r] + r*(1 - 2*Derivative[1][M][r])*
             (-4*\[CapitalOmega] + 4*\[Omega]1[r] + r*Derivative[1][
                 \[Omega]1][r])*Derivative[1][h000[2]][r] + 
            2*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
                2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
                4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
                2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
             Derivative[1][h000[2]][r] + r*(r - 2*M[r])*
             Derivative[1][h000[2]][r]*(5*Derivative[1][\[Omega]1][r] + 
              r*Derivative[2][\[Omega]1][r]) + 2*h000[2][r]*
             (2*\[CapitalOmega] + 4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
                \[Omega]1[r]) - 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
                r] + Derivative[1][M][r]*(4*\[CapitalOmega] - 
                4*\[Omega]1[r] - 2*r*Derivative[1][\[Omega]1][r]) + 
              M[r]*(-6*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][
                   \[Omega]1][r]) + r*(8*r*\[Kappa]*P[r]*(\[CapitalOmega] - 
                  \[Omega]1[r]) + 4*r^2*\[Kappa]*(\[CapitalOmega] - 
                  \[Omega]1[r])*Derivative[1][P][r] - Derivative[1][
                  \[Omega]1][r] - 4*r^2*\[Kappa]*P[r]*Derivative[1][
                   \[Omega]1][r] + r*Derivative[2][\[Omega]1][r])) + 
            r*(r - 2*M[r])*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
              r*Derivative[1][\[Omega]1][r])*Derivative[2][h000[2]][r]))/
          \[Kappa] + 2*((8*Sqrt[15])/(E^\[Nu][r]*r^3*\[Kappa]) + 
           (4*Sqrt[15]*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*r^2*\[Kappa]))*
          (((\[CapitalOmega] - \[Omega]1[r])*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r])*((r - M[r] + r^3*\[Kappa]*
                 P[r])*h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][
                r]))/(r - M[r] + r^3*\[Kappa]*P[r]) - 
           ((1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - \[Omega]1[r])*
             (1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
              r^3*\[Kappa]*Derivative[1][P][r])*((r - M[r] + r^3*\[Kappa]*
                 P[r])*h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][
                r]))/(r - M[r] + r^3*\[Kappa]*P[r])^2 - 
           ((1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]*
             ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
               Derivative[1][h000[2]][r]))/(r - M[r] + r^3*\[Kappa]*P[r]) + 
           ((1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - \[Omega]1[r])*
             (h000[2][r]*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
                r^3*\[Kappa]*Derivative[1][P][r]) - (r - 2*M[r])*
               Derivative[1][h000[2]][r] + (r - M[r] + r^3*\[Kappa]*P[r])*
               Derivative[1][h000[2]][r] - r*(1 - 2*Derivative[1][M][r])*
               Derivative[1][h000[2]][r] - r*(r - 2*M[r])*Derivative[2][
                 h000[2]][r]))/(r - M[r] + r^3*\[Kappa]*P[r])) - 
         (5*Derivative[2][H001[1]][r])/(r^2*\[Kappa]) + 
         5*P[r]*Derivative[2][H001[1]][r] + 5*\[Rho][r]*
          Derivative[2][H001[1]][r] - (5*(1 + 2*r^2*\[Kappa]*P[r])*
           (2*(-(((-r + 3*M[r] + r^3*\[Kappa]*P[r])*(1 + 3*r^2*\[Kappa]*
                   P[r] - Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][
                    r]))/(r - M[r] + r^3*\[Kappa]*P[r])^2) + 
              (-1 + 3*r^2*\[Kappa]*P[r] + 3*Derivative[1][M][r] + 
                r^3*\[Kappa]*Derivative[1][P][r])/(r - M[r] + r^3*\[Kappa]*
                 P[r]))*Derivative[1][H001[1]][r] + H001[1][r]*
             ((-2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
                 r^3*\[Kappa]*Derivative[1][P][r])*(-1 + 3*r^2*\[Kappa]*
                  P[r] + 3*Derivative[1][M][r] + r^3*\[Kappa]*
                  Derivative[1][P][r]))/(r - M[r] + r^3*\[Kappa]*P[r])^2 + 
              (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                3*Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/(
                r - M[r] + r^3*\[Kappa]*P[r]) + (-r + 3*M[r] + r^3*\[Kappa]*
                 P[r])*((2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
                    r^3*\[Kappa]*Derivative[1][P][r])^2)/(r - M[r] + 
                   r^3*\[Kappa]*P[r])^3 - (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*
                   Derivative[1][P][r] - Derivative[2][M][r] + r^3*\[Kappa]*
                   Derivative[2][P][r])/(r - M[r] + r^3*\[Kappa]*P[r])^2)) + 
            ((-r + 3*M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H001[1]][r])/
             (r - M[r] + r^3*\[Kappa]*P[r])))/(r^2*\[Kappa]) + 
         (Sqrt[15]*((-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
              r*Derivative[1][\[Omega]1][r])*Derivative[1][h000[2]][r]*
             (2*(1 - 2*Derivative[1][M][r]) - 2*r*Derivative[2][M][r]) + 
            4*Derivative[1][h000[2]][r]*(2*\[CapitalOmega] + 4*r^2*\[Kappa]*P[
                r]*(\[CapitalOmega] - \[Omega]1[r]) - 2*\[Omega]1[r] + 
              r*Derivative[1][\[Omega]1][r] + Derivative[1][M][r]*(
                4*\[CapitalOmega] - 4*\[Omega]1[r] - 2*r*Derivative[1][
                   \[Omega]1][r]) + M[r]*(-6*Derivative[1][\[Omega]1][r] - 
                2*r*Derivative[2][\[Omega]1][r]) + r*(8*r*\[Kappa]*P[r]*
                 (\[CapitalOmega] - \[Omega]1[r]) + 4*r^2*\[Kappa]*
                 (\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][r] - 
                Derivative[1][\[Omega]1][r] - 4*r^2*\[Kappa]*P[r]*
                 Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                  r])) + 2*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
                2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
                4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
                2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
             Derivative[2][h000[2]][r] + 2*(r - 2*M[r] + 
              r*(1 - 2*Derivative[1][M][r]))*(Derivative[1][h000[2]][r]*(
                5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                  r]) + (-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
                r*Derivative[1][\[Omega]1][r])*Derivative[2][h000[2]][r]) + 
            2*h000[2][r]*((4*\[CapitalOmega] - 4*\[Omega]1[r] - 
                2*r*Derivative[1][\[Omega]1][r])*Derivative[2][M][r] + 
              2*Derivative[1][M][r]*(-6*Derivative[1][\[Omega]1][r] - 
                2*r*Derivative[2][\[Omega]1][r]) + 2*(8*r*\[Kappa]*P[r]*
                 (\[CapitalOmega] - \[Omega]1[r]) + 4*r^2*\[Kappa]*
                 (\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][r] - 
                Derivative[1][\[Omega]1][r] - 4*r^2*\[Kappa]*P[r]*
                 Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                  r]) + M[r]*(-8*Derivative[2][\[Omega]1][r] - 
                2*r*Derivative[3][\[Omega]1][r]) + r*(8*\[Kappa]*P[r]*
                 (\[CapitalOmega] - \[Omega]1[r]) + 16*r*\[Kappa]*
                 ((\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][r] - 
                  P[r]*Derivative[1][\[Omega]1][r]) + 4*r^2*\[Kappa]*
                 (-2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
                  (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][P][r] - 
                  P[r]*Derivative[2][\[Omega]1][r]) + r*Derivative[3][
                   \[Omega]1][r])) + r*(r - 2*M[r])*
             (2*(5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                  r])*Derivative[2][h000[2]][r] + Derivative[1][h000[2]][r]*(
                6*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
                  r]) + (-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
                r*Derivative[1][\[Omega]1][r])*Derivative[3][h000[2]][r])))/
          (E^\[Nu][r]*r^3*\[Kappa]) - 
         (4*Sqrt[15]*((\[CapitalOmega] - \[Omega]1[r])*
             ((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - r*(r - 2*M[r])*
               Derivative[1][h000[2]][r])*((-2*(4*r*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*Derivative[1][P][r])*(1 + 3*r^2*\[Kappa]*
                  P[r] - Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][
                   r]))/(r - M[r] + r^3*\[Kappa]*P[r])^2 + (4*\[Kappa]*P[r] + 
                8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                 Derivative[2][P][r])/(r - M[r] + r^3*\[Kappa]*P[r]) + 
              (1 + 2*r^2*\[Kappa]*P[r])*((2*(1 + 3*r^2*\[Kappa]*P[r] - 
                    Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])^
                   2)/(r - M[r] + r^3*\[Kappa]*P[r])^3 - (6*r*\[Kappa]*P[r] + 
                  6*r^2*\[Kappa]*Derivative[1][P][r] - Derivative[2][M][r] + 
                  r^3*\[Kappa]*Derivative[2][P][r])/(r - M[r] + r^3*\[Kappa]*
                    P[r])^2)) + 2*((4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 Derivative[1][P][r])/(r - M[r] + r^3*\[Kappa]*P[r]) - 
              ((1 + 2*r^2*\[Kappa]*P[r])*(1 + 3*r^2*\[Kappa]*P[r] - 
                 Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
               (r - M[r] + r^3*\[Kappa]*P[r])^2)*(-(Derivative[1][\[Omega]1][
                 r]*((r - M[r] + r^3*\[Kappa]*P[r])*h000[2][r] - 
                 r*(r - 2*M[r])*Derivative[1][h000[2]][r])) + 
              (\[CapitalOmega] - \[Omega]1[r])*(h000[2][r]*(1 + 
                  3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + r^3*\[Kappa]*
                   Derivative[1][P][r]) - (r - 2*M[r])*Derivative[1][h000[2]][
                  r] + (r - M[r] + r^3*\[Kappa]*P[r])*Derivative[1][h000[2]][
                  r] - r*(1 - 2*Derivative[1][M][r])*Derivative[1][h000[2]][
                  r] - r*(r - 2*M[r])*Derivative[2][h000[2]][r])) + 
            ((1 + 2*r^2*\[Kappa]*P[r])*(-(((r - M[r] + r^3*\[Kappa]*P[r])*
                   h000[2][r] - r*(r - 2*M[r])*Derivative[1][h000[2]][r])*
                 Derivative[2][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]*
                (h000[2][r]*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
                   r^3*\[Kappa]*Derivative[1][P][r]) - (r - 2*M[r])*
                  Derivative[1][h000[2]][r] + (r - M[r] + r^3*\[Kappa]*P[r])*
                  Derivative[1][h000[2]][r] - r*(1 - 2*Derivative[1][M][r])*
                  Derivative[1][h000[2]][r] - r*(r - 2*M[r])*Derivative[2][
                    h000[2]][r]) + (\[CapitalOmega] - \[Omega]1[r])*
                (2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
                   r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][h000[2]][
                   r] + h000[2][r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*
                    Derivative[1][P][r] - Derivative[2][M][r] + r^3*\[Kappa]*
                    Derivative[2][P][r]) + (r - M[r] + r^3*\[Kappa]*P[r])*
                  Derivative[2][h000[2]][r] + 2*(-((1 - 2*Derivative[1][M][
                        r])*Derivative[1][h000[2]][r]) - (r - 2*M[r])*
                    Derivative[2][h000[2]][r]) - r*(-2*Derivative[1][h000[2]][
                     r]*Derivative[2][M][r] + 2*(1 - 2*Derivative[1][M][r])*
                    Derivative[2][h000[2]][r] + (r - 2*M[r])*Derivative[3][
                      h000[2]][r]))))/(r - M[r] + r^3*\[Kappa]*P[r])))/
          (E^\[Nu][r]*r^2*\[Kappa])))/(M[r] + r^3*\[Kappa]*P[r])))/
    (5*(r - 2*M[r])), Derivative[3][H001[3]][r] -> 
  (2*(1 - 2*Derivative[1][M][r])*
     ((-35*(4*M[r]^2 + r^2*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
            P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*
        H001[3][r])/r^2 + (\[Kappa]*(P[r] + \[Rho][r])*
        (4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
           2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
           M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
          h000[2][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r]))/
       (E^\[Nu][r]*CC[r]^2) + (4*Sqrt[35]*h000[2][r]*
        (-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
             8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
           2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
             6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
            (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 
         r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
           2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
             2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]))))/(E^\[Nu][r]*r^2) + 
      (4*Sqrt[35]*(r - 2*M[r])*(-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
         M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
           6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
             (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
           3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
        Derivative[1][h000[2]][r])/(E^\[Nu][r]*r) + 
      (35*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[1][H001[3]][r])/r))/
    (35*(r - 2*M[r])^3) - 
   ((70*(4*M[r]^2 + r^2*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
          5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 
          5*r^2*\[Kappa]*\[Rho][r]))*H001[3][r])/r^3 - 
     (2*\[Kappa]*(P[r] + \[Rho][r])*(4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 
          2*M[r]^2*\[Omega]1[r] + 2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
          M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
         h000[2][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r])*
       Derivative[1][CC][r])/(E^\[Nu][r]*CC[r]^3) - 
     (\[Kappa]*(P[r] + \[Rho][r])*(4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 
          2*M[r]^2*\[Omega]1[r] + 2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
          M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
         h000[2][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r])*
       Derivative[1][\[Nu]][r])/(E^\[Nu][r]*CC[r]^2) + 
     (\[Kappa]*(4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
          2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + M[r]*(-6*r*\[CapitalOmega] + 
            4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*h000[2][r] + 
        35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r])*(Derivative[1][P][r] + 
        Derivative[1][\[Rho]][r]))/(E^\[Nu][r]*CC[r]^2) - 
     (35*H001[3][r]*(2*r*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
           P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
        2*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]) + 
        8*M[r]*Derivative[1][M][r] + 2*r*(-12 + 13*r^2*\[Kappa]*P[r] + 
          5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + 
        r^2*(-18*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 
          10*r*\[Kappa]*\[Rho][r] - 9*r^2*\[Kappa]*Derivative[1][P][r] + 
          8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
           Derivative[1][\[Rho]][r]) + 2*r*M[r]*(26*r*\[Kappa]*P[r] + 
          10*r*\[Kappa]*\[Rho][r] + 13*r^2*\[Kappa]*Derivative[1][P][r] + 
          5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])))/r^2 - 
     (8*Sqrt[35]*h000[2][r]*(-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
        2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + 
        r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
          12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
            8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
          2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
            6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
           (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 
        r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
          2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
          r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
            2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]))))/(E^\[Nu][r]*r^3) - 
     (4*Sqrt[35]*h000[2][r]*Derivative[1][\[Nu]][r]*
       (-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
        2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + 
        r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
          12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
            8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
          2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
            6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
           (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 
        r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
          2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
          r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
            2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]))))/(E^\[Nu][r]*r^2) - 
     (4*Sqrt[35]*(r - 2*M[r])*(-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
        M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
          6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
            (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
          3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
           Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
           (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
       Derivative[1][h000[2]][r])/(E^\[Nu][r]*r^2) + 
     (4*Sqrt[35]*(1 - 2*Derivative[1][M][r])*
       (-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
        M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
          6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
            (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
          3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
           Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
           (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
       Derivative[1][h000[2]][r])/(E^\[Nu][r]*r) - 
     (4*Sqrt[35]*(r - 2*M[r])*Derivative[1][\[Nu]][r]*
       (-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
        M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
          6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
            (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
          3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
           Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
           (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
       Derivative[1][h000[2]][r])/(E^\[Nu][r]*r) + 
     (4*Sqrt[35]*(-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
        2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + 
        r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
          12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
            8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
          2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
            6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
           (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 
        r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
          2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
          r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
            2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])))*Derivative[1][h000[2]][r])/
      (E^\[Nu][r]*r^2) - (35*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
        r^3*\[Kappa]*\[Rho][r])*Derivative[1][H001[3]][r])/r^2 - 
     (35*(4*M[r]^2 + r^2*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
           P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
        2*r*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*
       Derivative[1][H001[3]][r])/r^2 + 
     (35*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
       (1 - 2*Derivative[1][M][r])*Derivative[1][H001[3]][r])/r + 
     (35*(r - 2*M[r])*(2 + 3*r^2*\[Kappa]*P[r] - 3*r^2*\[Kappa]*\[Rho][r] - 
        2*Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r] - 
        r^3*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][H001[3]][r])/r + 
     (\[Kappa]*(P[r] + \[Rho][r])*(35*E^\[Nu][r]*(r - 2*M[r])*H001[3][r] + 
        35*E^\[Nu][r]*r*H001[3][r]*(1 - 2*Derivative[1][M][r]) + 
        35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r]*Derivative[1][\[Nu]][r] + 
        4*Sqrt[35]*h000[2][r]*(6*r*\[CapitalOmega] + 12*r^5*\[Kappa]^2*P[r]^2*
           \[Omega]1[r] + 4*M[r]*\[Omega]1[r]*Derivative[1][M][r] + 
          (-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r])*
           Derivative[1][M][r] + 4*r^6*\[Kappa]^2*P[r]*\[Omega]1[r]*
           Derivative[1][P][r] + 2*M[r]^2*Derivative[1][\[Omega]1][r] + 
          2*r^6*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] + 
          M[r]*(-6*\[CapitalOmega] + 12*r^2*\[Kappa]*P[r]*\[Omega]1[r] + 
            4*r^3*\[Kappa]*\[Omega]1[r]*Derivative[1][P][r] + 
            4*r^3*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r])) + 
        4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
          2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + M[r]*(-6*r*\[CapitalOmega] + 
            4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*Derivative[1][h000[2]][r] + 
        35*E^\[Nu][r]*r*(r - 2*M[r])*Derivative[1][H001[3]][r]))/
      (E^\[Nu][r]*CC[r]^2) + (4*Sqrt[35]*(r - 2*M[r])*Derivative[1][h000[2]][
        r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*
         (3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
        3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
         Derivative[1][\[Omega]1][r] - 10*M[r]*Derivative[1][M][r]*
         Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
         (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
        Derivative[1][M][r]*(-18*\[CapitalOmega] - 
          2*(-9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
        5*M[r]^2*Derivative[2][\[Omega]1][r] + 
        M[r]*(-2*\[Omega]1[r]*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
            2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]) - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
          (9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r] + r*(4*r*\[Kappa]*P[r] + 
            4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
            2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
            r] + r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[2][\[Omega]1][r]) + 
        r*(-4*r*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
            (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
          2*r^2*\[Kappa]*(3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r])*Derivative[1][P][r] - 9*Derivative[1][\[Omega]1][
            r] - 3*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
          r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] + 
          4*r^3*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]*
           Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
              r]) - 2*r^2*\[Kappa]*P[r]*(\[Omega]1[r]*
             (4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                r]) + (-3 + 2*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]) - 3*r*Derivative[2][\[Omega]1][r] - 
          r^3*\[Kappa]*\[Rho][r]*Derivative[2][\[Omega]1][r] + 
          r^4*\[Kappa]^2*P[r]^2*(-3*Derivative[1][\[Omega]1][r] + 
            r*Derivative[2][\[Omega]1][r]))))/(E^\[Nu][r]*r) + 
     (4*Sqrt[35]*h000[2][r]*(-60*M[r]^2*Derivative[1][M][r]*
         Derivative[1][\[Omega]1][r] + 4*M[r]*Derivative[1][M][r]*
         (12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + 
        M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
          12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
            8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
          2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
            6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
           (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + r*Derivative[1][M][r]*
         (8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 12*r^4*\[Kappa]^2*
           P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
          3*(-8*\[CapitalOmega] + 8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
              r]) - 2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 
            8*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) + 
          2*r^2*\[Kappa]*P[r]*(-15*\[CapitalOmega] + 
            (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])) + 
        2*r*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
          2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
          r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
            2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) - 20*M[r]^3*
         Derivative[2][\[Omega]1][r] + 2*M[r]^2*
         (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + 
            r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]) + (-12 + r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
          8*(1 + 3*r^2*\[Kappa]*P[r] + 3*r^2*\[Kappa]*\[Rho][r] + 
            r^3*\[Kappa]*Derivative[1][P][r] + r^3*\[Kappa]*
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
          8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
           Derivative[2][\[Omega]1][r]) + 
        r*M[r]*(32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
          16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
          8*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 
          48*r^3*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) + 24*r^4*\[Kappa]^2*P[r]*
           Derivative[1][P][r]*(3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
              r]) - 4*r*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 
            8*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
          2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 
            8*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) + 
          4*r*\[Kappa]*P[r]*(-15*\[CapitalOmega] + 
            (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
          2*r^2*\[Kappa]*Derivative[1][P][r]*(-15*\[CapitalOmega] + 
            (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
          12*r^4*\[Kappa]^2*P[r]^2*(4*Derivative[1][\[Omega]1][r] + 
            r*Derivative[2][\[Omega]1][r]) - 
          3*(9*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) - 
          2*r^2*\[Kappa]*\[Rho][r]*(-2*Derivative[1][\[Omega]1][r] + 
            6*r*Derivative[2][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
           (\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*
               Derivative[1][\[Rho]][r]) + (-7 + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 
              4*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
             Derivative[1][\[Omega]1][r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[2][\[Omega]1][r])) + 
        r^2*(60*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 16*r^3*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 30*r^6*\[Kappa]^3*P[r]^2*\[Omega]1[r]*
           Derivative[1][P][r] - 8*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*
           Derivative[1][\[Rho]][r] + 18*Derivative[1][\[Omega]1][r] + 
          10*r^6*\[Kappa]^3*P[r]^3*Derivative[1][\[Omega]1][r] - 
          4*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 
          8*r^3*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
          4*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
           ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            3*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*\[Rho][r]*
           (15*\[CapitalOmega] - 6*\[Omega]1[r] + 
            2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
           Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
            2*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
           (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
           (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
           (\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
               Derivative[1][\[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
            (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
            3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
           (-4*Derivative[1][\[Omega]1][r] + 2*r*Derivative[2][\[Omega]1][
              r]) + r^2*\[Kappa]*P[r]*(-6*\[Omega]1[r]*
             (4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                r]) - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r] + (3 - 12*r^2*\[Kappa]*\[Rho][r] - 
              4*r^3*\[Kappa]*Derivative[1][\[Rho]][r])*
             Derivative[1][\[Omega]1][r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
             Derivative[2][\[Omega]1][r]))))/(E^\[Nu][r]*r^2) + 
     (4*Sqrt[35]*(r - 2*M[r])*(-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
        M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
          6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
            (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
          3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
           Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
           (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
       Derivative[2][h000[2]][r])/(E^\[Nu][r]*r) + 
     (35*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
        r^3*\[Kappa]*\[Rho][r])*Derivative[2][H001[3]][r])/r)/
    (35*(r - 2*M[r])^2), Derivative[3][h10[2]][r] -> 
  Derivative[3][h100[2]][r] + \[Epsilon]a*Derivative[3][h101[2]][r] + 
   \[Epsilon]a^2*Derivative[3][h102[2]][r], Derivative[3][H10[1]][r] -> 
  \[Epsilon]a*Derivative[3][H101[1]][r], Derivative[3][H10[3]][r] -> 
  \[Epsilon]a*Derivative[3][H101[3]][r], Derivative[3][h100[2]][r] -> 0, 
 Derivative[3][h101[2]][r] -> 0, Derivative[3][H20[1]][r] -> 
  \[Epsilon]a*Derivative[3][H201[1]][r], Derivative[3][H20[3]][r] -> 
  \[Epsilon]a*Derivative[3][H201[3]][r], Derivative[3][K0[1]][r] -> 
  \[Epsilon]a*Derivative[3][K01[1]][r], Derivative[3][K0[3]][r] -> 
  \[Epsilon]a*Derivative[3][K01[3]][r], Derivative[3][U00[2]][r] -> 0, 
 Derivative[3][U01[2]][r] -> 0, Derivative[3][\[Delta]p0[1]][r] -> 
  \[Epsilon]a*Derivative[3][\[Delta]p01[1]][r], 
 Derivative[3][\[Delta]p0[3]][r] -> \[Epsilon]a*Derivative[3][\[Delta]p01[3]][
    r], Derivative[4][\[Omega]1][r] -> 
  (-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
    (2/(r^3*(r - 2*M[r])) + (2*(1 - 2*Derivative[1][M][r]))/
      (r^2*(r - 2*M[r])^2) + ((2*(1 - 2*Derivative[1][M][r])^2)/
        (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r) + 
   2*(-(1/(r^2*(r - 2*M[r]))) - (1 - 2*Derivative[1][M][r])/
      (r*(r - 2*M[r])^2))*(-4*(1 - 2*Derivative[1][M][r])*
      Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*r*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) - 4*(r - 2*M[r])*
      Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
       r*Derivative[2][\[Omega]1][r])) + 
   (2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     8*Derivative[1][\[Omega]1][r]*Derivative[2][M][r] - 
     8*(1 - 2*Derivative[1][M][r])*Derivative[2][\[Omega]1][r] + 
     4*r*\[Kappa]*(Derivative[1][P][r]*(4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]) + 
       P[r]*(5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
           r])) + 4*r*\[Kappa]*(Derivative[1][\[Rho]][r]*
        (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
       \[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
         r*Derivative[2][\[Omega]1][r])) - 4*(r - 2*M[r])*
      Derivative[3][\[Omega]1][r] + r^2*\[Kappa]*
      ((4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*Derivative[2][P][r] + 
       2*Derivative[1][P][r]*(5*Derivative[1][\[Omega]1][r] + 
         r*Derivative[2][\[Omega]1][r]) + 
       P[r]*(6*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
           r])) + r^2*\[Kappa]*
      ((4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
        Derivative[2][\[Rho]][r] + 2*Derivative[1][\[Rho]][r]*
        (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
       \[Rho][r]*(6*Derivative[2][\[Omega]1][r] + 
         r*Derivative[3][\[Omega]1][r])))/(r*(r - 2*M[r])), 
 Derivative[4][h000[2]][r] -> 
  ((-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      h000[2][r] + r^3*(4*E^\[Nu][r]*U00[2][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r]))*
    (6/(r^4*(r - 2*M[r])) + (4*(1 - 2*Derivative[1][M][r]))/
      (r^3*(r - 2*M[r])^2) + ((2*(1 - 2*Derivative[1][M][r])^2)/
        (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r^2) + 
   2*(-2/(r^3*(r - 2*M[r])) - (1 - 2*Derivative[1][M][r])/
      (r^2*(r - 2*M[r])^2))*(h000[2][r]*(6 + 2*r^2*\[Kappa]*P[r] + 
       2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
       r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r])) + 
     (-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[1][h000[2]][r] + 3*r^2*(4*E^\[Nu][r]*U00[2][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r]) + 
     r^3*(4*E^\[Nu][r]*U00[2][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[2]][r] + 4*E^\[Nu][r]*Derivative[1][U00[2]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[2]][r])) + 
   (2*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] - 
       4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 
         4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
         2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[1][h000[2]][
       r] + 6*r*(4*E^\[Nu][r]*U00[2][r] + r*\[Kappa]*(P[r] + \[Rho][r])*
        Derivative[1][h000[2]][r]) + h000[2][r]*
      (2*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) - 4*Derivative[2][M][r] + 
       r*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*
          Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
         2*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*\[Kappa]*
          Derivative[2][\[Rho]][r])) + 
     (-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[2][h000[2]][r] + 
     6*r^2*(4*E^\[Nu][r]*U00[2][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[2]][r] + 4*E^\[Nu][r]*Derivative[1][U00[2]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[2]][r]) + 
     r^3*(8*E^\[Nu][r]*Derivative[1][\[Nu]][r]*Derivative[1][U00[2]][r] + 
       4*U00[2][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 
       2*\[Kappa]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[1][h000[2]][r] + (P[r] + \[Rho][r])*
          Derivative[2][h000[2]][r]) + 4*E^\[Nu][r]*Derivative[2][U00[2]][
         r] + r*\[Kappa]*(Derivative[1][h000[2]][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + 2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r])*Derivative[2][h000[2]][r] + 
         (P[r] + \[Rho][r])*Derivative[3][h000[2]][r])))/(r^2*(r - 2*M[r])), 
 Derivative[4][H001[3]][r] -> 
  (((-35*(4*M[r]^2 + r^2*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
            P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*
        H001[3][r])/r^2 + (\[Kappa]*(P[r] + \[Rho][r])*
        (4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
           2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
           M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
          h000[2][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r]))/
       (E^\[Nu][r]*CC[r]^2) + (4*Sqrt[35]*h000[2][r]*
        (-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
             8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
           2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
             6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
            (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 
         r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
           2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
             2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]))))/(E^\[Nu][r]*r^2) + 
      (4*Sqrt[35]*(r - 2*M[r])*(-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
         M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
           6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
             (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
           3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
        Derivative[1][h000[2]][r])/(E^\[Nu][r]*r) + 
      (35*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[1][H001[3]][r])/r)*
     ((-6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 - 
      (4*Derivative[2][M][r])/(r - 2*M[r])^3))/35 + 
   (4*(1 - 2*Derivative[1][M][r])*
     ((70*(4*M[r]^2 + r^2*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
            P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*
        H001[3][r])/r^3 - (2*\[Kappa]*(P[r] + \[Rho][r])*
        (4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
           2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
           M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
          h000[2][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r])*
        Derivative[1][CC][r])/(E^\[Nu][r]*CC[r]^3) - 
      (\[Kappa]*(P[r] + \[Rho][r])*(4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 
           2*M[r]^2*\[Omega]1[r] + 2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
           M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
          h000[2][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r])*
        Derivative[1][\[Nu]][r])/(E^\[Nu][r]*CC[r]^2) + 
      (\[Kappa]*(4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
           2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
           M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
          h000[2][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r])*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
       (E^\[Nu][r]*CC[r]^2) - (35*H001[3][r]*
        (2*r*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
           5*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 
           5*r^2*\[Kappa]*\[Rho][r]) + 8*M[r]*Derivative[1][M][r] + 
         2*r*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][M][r] + r^2*(-18*r*\[Kappa]*P[r] + 
           16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
           9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
         2*r*M[r]*(26*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
           13*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r])))/r^2 - 
      (8*Sqrt[35]*h000[2][r]*(-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
             8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
           2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
             6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
            (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 
         r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
           2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
             2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]))))/(E^\[Nu][r]*r^3) - 
      (4*Sqrt[35]*h000[2][r]*Derivative[1][\[Nu]][r]*
        (-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
             8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
           2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
             6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
            (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 
         r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
           2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
             2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]))))/(E^\[Nu][r]*r^2) - 
      (4*Sqrt[35]*(r - 2*M[r])*(-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
         M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
           6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
             (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
           3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
        Derivative[1][h000[2]][r])/(E^\[Nu][r]*r^2) + 
      (4*Sqrt[35]*(1 - 2*Derivative[1][M][r])*
        (-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
         M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
           6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
             (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
           3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
        Derivative[1][h000[2]][r])/(E^\[Nu][r]*r) - 
      (4*Sqrt[35]*(r - 2*M[r])*Derivative[1][\[Nu]][r]*
        (-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
         M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
           6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
             (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
           3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
        Derivative[1][h000[2]][r])/(E^\[Nu][r]*r) + 
      (4*Sqrt[35]*(-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
         2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
             r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + 
         r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
             8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
           2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
             6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
            (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + 
         r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
           2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
             2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])))*Derivative[1][h000[2]][r])/
       (E^\[Nu][r]*r^2) - (35*(r - 2*M[r])*(2*r - 2*M[r] + 
         r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*Derivative[1][H001[3]][
         r])/r^2 - (35*(4*M[r]^2 + r^2*(12 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[1][H001[3]][r])/r^2 + 
      (35*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        (1 - 2*Derivative[1][M][r])*Derivative[1][H001[3]][r])/r + 
      (35*(r - 2*M[r])*(2 + 3*r^2*\[Kappa]*P[r] - 3*r^2*\[Kappa]*\[Rho][r] - 
         2*Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r] - 
         r^3*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][H001[3]][r])/
       r + (\[Kappa]*(P[r] + \[Rho][r])*(35*E^\[Nu][r]*(r - 2*M[r])*
          H001[3][r] + 35*E^\[Nu][r]*r*H001[3][r]*
          (1 - 2*Derivative[1][M][r]) + 35*E^\[Nu][r]*r*(r - 2*M[r])*
          H001[3][r]*Derivative[1][\[Nu]][r] + 4*Sqrt[35]*h000[2][r]*
          (6*r*\[CapitalOmega] + 12*r^5*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
           4*M[r]*\[Omega]1[r]*Derivative[1][M][r] + 
           (-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r])*
            Derivative[1][M][r] + 4*r^6*\[Kappa]^2*P[r]*\[Omega]1[r]*
            Derivative[1][P][r] + 2*M[r]^2*Derivative[1][\[Omega]1][r] + 
           2*r^6*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] + 
           M[r]*(-6*\[CapitalOmega] + 12*r^2*\[Kappa]*P[r]*\[Omega]1[r] + 
             4*r^3*\[Kappa]*\[Omega]1[r]*Derivative[1][P][r] + 
             4*r^3*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r])) + 
         4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
           2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
           M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
          Derivative[1][h000[2]][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*
          Derivative[1][H001[3]][r]))/(E^\[Nu][r]*CC[r]^2) + 
      (4*Sqrt[35]*(r - 2*M[r])*Derivative[1][h000[2]][r]*
        (6*\[CapitalOmega] - 6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*
          (3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r]) - 3*r*Derivative[1][\[Omega]1][r] - 
         r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         10*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
         r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
             r]) + Derivative[1][M][r]*(-18*\[CapitalOmega] - 
           2*(-9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
         5*M[r]^2*Derivative[2][\[Omega]1][r] + 
         M[r]*(-2*\[Omega]1[r]*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
             2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(4*r*\[Kappa]*P[r] + 
             4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
             2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
            Derivative[1][\[Omega]1][r] + r*(9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) + 
         r*(-4*r*\[Kappa]*P[r]*(3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r]) - 2*r^2*\[Kappa]*
            (3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r])*Derivative[1][P][r] - 9*Derivative[1][\[Omega]1][
             r] - 3*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
           r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
             r] + 4*r^3*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
               r]) - 2*r^2*\[Kappa]*P[r]*(\[Omega]1[r]*(4*r*\[Kappa]*
                \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             (-3 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
           3*r*Derivative[2][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
            Derivative[2][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
            (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
               r]))))/(E^\[Nu][r]*r) + (4*Sqrt[35]*h000[2][r]*
        (-60*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
         4*M[r]*Derivative[1][M][r]*(12*\[CapitalOmega] + 
           (-12 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + 
         M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
             8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
           2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
             6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
            (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r])) + r*Derivative[1][M][r]*
          (8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 12*r^4*\[Kappa]^2*
            P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
           3*(-8*\[CapitalOmega] + 8*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*\[Rho][r]*
            (15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*r*Derivative[1][
                \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(-15*\[CapitalOmega] + 
             (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r])) + 2*r*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
           4*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           18*(-\[CapitalOmega] + \[Omega]1[r]) + 2*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (15*\[CapitalOmega] - 6*\[Omega]1[r] + 2*r*Derivative[1][
                \[Omega]1][r]) + r^2*\[Kappa]*P[r]*(15*\[CapitalOmega] - 
             6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])) - 
         20*M[r]^3*Derivative[2][\[Omega]1][r] + 
         2*M[r]^2*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + 
             r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*Derivative[1][
                \[Rho]][r]) + (-12 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r] + 
           8*(1 + 3*r^2*\[Kappa]*P[r] + 3*r^2*\[Kappa]*\[Rho][r] + 
             r^3*\[Kappa]*Derivative[1][P][r] + r^3*\[Kappa]*Derivative[1][
                \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
            Derivative[2][\[Omega]1][r]) + 
         r*M[r]*(32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           16*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][
             r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 
           48*r^3*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) + 24*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*(3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
               r]) - 4*r*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 
             8*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) - 
           2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 
             8*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) + 
           4*r*\[Kappa]*P[r]*(-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
            Derivative[1][P][r]*(-15*\[CapitalOmega] + 
             (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
           12*r^4*\[Kappa]^2*P[r]^2*(4*Derivative[1][\[Omega]1][r] + 
             r*Derivative[2][\[Omega]1][r]) - 
           3*(9*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
               r]) - 2*r^2*\[Kappa]*\[Rho][r]*(-2*Derivative[1][\[Omega]1][
               r] + 6*r*Derivative[2][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
            (\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-7 + 4*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][
               r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][
                \[Omega]1][r])) + r^2*(60*r^5*\[Kappa]^3*P[r]^3*
            \[Omega]1[r] - 16*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
           30*r^6*\[Kappa]^3*P[r]^2*\[Omega]1[r]*Derivative[1][P][r] - 
           8*r^4*\[Kappa]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
           18*Derivative[1][\[Omega]1][r] + 10*r^6*\[Kappa]^3*P[r]^3*
            Derivative[1][\[Omega]1][r] - 4*r^4*\[Kappa]^2*\[Rho][r]^2*
            Derivative[1][\[Omega]1][r] + 8*r^3*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
           2*r*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
             2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
             2*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
            (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
            (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
            (\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
             (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
             3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
            (-4*Derivative[1][\[Omega]1][r] + 2*r*Derivative[2][\[Omega]1][
               r]) + r^2*\[Kappa]*P[r]*(-6*\[Omega]1[r]*(4*r*\[Kappa]*
                \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
             6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             (3 - 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
             (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]))))/
       (E^\[Nu][r]*r^2) + (4*Sqrt[35]*(r - 2*M[r])*
        (-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
         M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
           6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
             (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
           3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
        Derivative[2][h000[2]][r])/(E^\[Nu][r]*r) + 
      (35*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[2][H001[3]][r])/r))/
    (35*(r - 2*M[r])^3) - 
   ((-210*(4*M[r]^2 + r^2*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
           P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
        2*r*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*
       H001[3][r])/r^4 + 
     (140*(H001[3][r]*(2*r*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
             P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
          2*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]) + 
          8*M[r]*Derivative[1][M][r] + 2*r*(-12 + 13*r^2*\[Kappa]*P[r] + 
            5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + 
          r^2*(-18*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 
            10*r*\[Kappa]*\[Rho][r] - 9*r^2*\[Kappa]*Derivative[1][P][r] + 
            8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]) + 2*r*M[r]*(26*r*\[Kappa]*P[r] + 
            10*r*\[Kappa]*\[Rho][r] + 13*r^2*\[Kappa]*Derivative[1][P][r] + 
            5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
        (4*M[r]^2 + r^2*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
            5*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(-12 + 13*r^2*\[Kappa]*
             P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][H001[3]][r]))/
      r^3 + 2*((-2*\[Kappa]*Derivative[1][CC][r])/(E^\[Nu][r]*CC[r]^3) - 
       (\[Kappa]*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*CC[r]^2))*
      ((4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
           2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
           M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
          h000[2][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r])*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
       (P[r] + \[Rho][r])*(35*E^\[Nu][r]*(r - 2*M[r])*H001[3][r] + 
         35*E^\[Nu][r]*r*H001[3][r]*(1 - 2*Derivative[1][M][r]) + 
         35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r]*Derivative[1][\[Nu]][r] + 
         4*Sqrt[35]*h000[2][r]*(6*r*\[CapitalOmega] + 12*r^5*\[Kappa]^2*
            P[r]^2*\[Omega]1[r] + 4*M[r]*\[Omega]1[r]*Derivative[1][M][r] + 
           (-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r])*
            Derivative[1][M][r] + 4*r^6*\[Kappa]^2*P[r]*\[Omega]1[r]*
            Derivative[1][P][r] + 2*M[r]^2*Derivative[1][\[Omega]1][r] + 
           2*r^6*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] + 
           M[r]*(-6*\[CapitalOmega] + 12*r^2*\[Kappa]*P[r]*\[Omega]1[r] + 
             4*r^3*\[Kappa]*\[Omega]1[r]*Derivative[1][P][r] + 
             4*r^3*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r])) + 
         4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
           2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
           M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
          Derivative[1][h000[2]][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*
          Derivative[1][H001[3]][r])) + (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
       r^3*\[Kappa]*\[Rho][r])*Derivative[1][H001[3]][r]*
      ((70*(r - 2*M[r]))/r^3 - (70*(1 - 2*Derivative[1][M][r]))/r^2 - 
       (70*Derivative[2][M][r])/r) + (4*Sqrt[35]*h000[2][r]*
       (-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
        2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
            r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
          8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]) + 
        r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
          12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
            8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
          2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
            6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
           (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])) + 
        r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[r]) + 
          2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
          r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
            2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r])))*(Derivative[1][\[Nu]][r]^2/
         E^\[Nu][r] - Derivative[2][\[Nu]][r]/E^\[Nu][r]))/r^2 + 
     4*Sqrt[35]*(r - 2*M[r])*(-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
       M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
         r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
         6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
           (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
         3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
          Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
          (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
      Derivative[1][h000[2]][r]*(2/(E^\[Nu][r]*r^3) + 
       (2*Derivative[1][\[Nu]][r])/(E^\[Nu][r]*r^2) + 
       (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
          E^\[Nu][r])/r) + (P[r] + \[Rho][r])*
      (4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
         2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + M[r]*(-6*r*\[CapitalOmega] + 
           4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*h000[2][r] + 
       35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r])*
      ((4*\[Kappa]*Derivative[1][CC][r]*Derivative[1][\[Nu]][r])/
        (E^\[Nu][r]*CC[r]^3) + (\[Kappa]*((6*Derivative[1][CC][r]^2)/
           CC[r]^4 - (2*Derivative[2][CC][r])/CC[r]^3))/E^\[Nu][r] + 
       (\[Kappa]*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
          Derivative[2][\[Nu]][r]/E^\[Nu][r]))/CC[r]^2) - 
     (8*Sqrt[35]*Derivative[1][\[Nu]][r]*
       ((-2*h000[2][r]*(-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
           2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + r^2*
                \[Kappa]*\[Rho][r])*\[Omega]1[r] + 8*(r + r^3*\[Kappa]*P[r] + 
               r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
           r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 8*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*\[Rho][r]*
              (15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*r*Derivative[1][
                  \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(-15*\[CapitalOmega] + 
               (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
             4*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             18*(-\[CapitalOmega] + \[Omega]1[r]) + 2*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (15*\[CapitalOmega] - 6*\[Omega]1[r] + 2*r*Derivative[1][
                  \[Omega]1][r]) + r^2*\[Kappa]*P[r]*(15*\[CapitalOmega] - 6*
                (1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + (3*r - 
                 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))))/
         r^3 + ((-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
           2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + r^2*
                \[Kappa]*\[Rho][r])*\[Omega]1[r] + 8*(r + r^3*\[Kappa]*P[r] + 
               r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
           r*M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 8*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*\[Rho][r]*
              (15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*r*Derivative[1][
                  \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(-15*\[CapitalOmega] + 
               (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
             4*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             18*(-\[CapitalOmega] + \[Omega]1[r]) + 2*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (15*\[CapitalOmega] - 6*\[Omega]1[r] + 2*r*Derivative[1][
                  \[Omega]1][r]) + r^2*\[Kappa]*P[r]*(15*\[CapitalOmega] - 6*
                (1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + (3*r - 
                 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])))*
          Derivative[1][h000[2]][r])/r^2 + 
        (h000[2][r]*(-60*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][
             r] + 4*M[r]*Derivative[1][M][r]*(12*\[CapitalOmega] + 
             (-12 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r] + 8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
           M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 8*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*\[Rho][r]*
              (15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*r*Derivative[1][
                  \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(-15*\[CapitalOmega] + 
               (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                 r])) + r*Derivative[1][M][r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*
              \[Omega]1[r] + 12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*
                Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 8*
                \[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
             2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
               6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
              (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r])) + 
           2*r*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 4*r^4*\[Kappa]^2*
              \[Rho][r]^2*\[Omega]1[r] + 18*(-\[CapitalOmega] + \[Omega]1[
                r]) + 2*r^4*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][
                 r]) + r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*
                \[Omega]1[r] + 2*r*Derivative[1][\[Omega]1][r]) + 
             r^2*\[Kappa]*P[r]*(15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r])) - 20*M[r]^3*
            Derivative[2][\[Omega]1][r] + 2*M[r]^2*
            (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-12 + r^2*\[Kappa]*P[r] + r^2*
                \[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             8*(1 + 3*r^2*\[Kappa]*P[r] + 3*r^2*\[Kappa]*\[Rho][r] + r^3*
                \[Kappa]*Derivative[1][P][r] + r^3*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
             8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
              Derivative[2][\[Omega]1][r]) + r*M[r]*
            (32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 
             48*r^3*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) + 24*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
             4*r*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*
                r*Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
               6*r*Derivative[1][\[Omega]1][r]) + 4*r*\[Kappa]*P[r]*
              (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
              Derivative[1][P][r]*(-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (4*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                 r]) - 3*(9*Derivative[1][\[Omega]1][r] + r*
                Derivative[2][\[Omega]1][r]) - 2*r^2*\[Kappa]*\[Rho][r]*
              (-2*Derivative[1][\[Omega]1][r] + 6*r*Derivative[2][\[Omega]1][
                 r]) + 2*r^2*\[Kappa]*P[r]*(\[Omega]1[r]*(44*r*\[Kappa]*
                  \[Rho][r] + 22*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
               (-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
               (8 + 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
               r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] + r*
                (-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])) + r^2*(60*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
             16*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 30*r^6*\[Kappa]^3*
              P[r]^2*\[Omega]1[r]*Derivative[1][P][r] - 8*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
             18*Derivative[1][\[Omega]1][r] + 10*r^6*\[Kappa]^3*P[r]^3*
              Derivative[1][\[Omega]1][r] - 4*r^4*\[Kappa]^2*\[Rho][r]^2*
              Derivative[1][\[Omega]1][r] + 8*r^3*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
             2*r*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 2*
                r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
               2*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
              (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][
                P][r]*(15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
              (\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
               (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
               3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (-4*Derivative[1][\[Omega]1][r] + 2*r*Derivative[2][\[Omega]1][
                 r]) + r^2*\[Kappa]*P[r]*(-6*\[Omega]1[r]*(4*r*\[Kappa]*
                  \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 6*
                (1 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
               (3 - 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*
                  Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
               (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r]))))/r^2))/E^\[Nu][r] + 
     2*((-4*Sqrt[35])/(E^\[Nu][r]*r^2) - (4*Sqrt[35]*Derivative[1][\[Nu]][r])/
        (E^\[Nu][r]*r))*((1 - 2*Derivative[1][M][r])*
        (-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
         M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
           6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
             (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
           3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
        Derivative[1][h000[2]][r] + (r - 2*M[r])*Derivative[1][h000[2]][r]*
        (6*\[CapitalOmega] - 6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*
          (3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r]) - 3*r*Derivative[1][\[Omega]1][r] - 
         r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
         10*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
         r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
             r]) + Derivative[1][M][r]*(-18*\[CapitalOmega] - 
           2*(-9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
         5*M[r]^2*Derivative[2][\[Omega]1][r] + 
         M[r]*(-2*\[Omega]1[r]*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
             2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
           (9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r] + r*(4*r*\[Kappa]*P[r] + 
             4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
             2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*
            Derivative[1][\[Omega]1][r] + r*(9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r]) + 
         r*(-4*r*\[Kappa]*P[r]*(3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r]) - 2*r^2*\[Kappa]*
            (3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r])*Derivative[1][P][r] - 9*Derivative[1][\[Omega]1][
             r] - 3*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
           r^3*\[Kappa]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
             r] + 4*r^3*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + 
             r*Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r]*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
               r]) - 2*r^2*\[Kappa]*P[r]*(\[Omega]1[r]*(4*r*\[Kappa]*
                \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             (-3 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
           3*r*Derivative[2][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
            Derivative[2][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
            (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
               r]))) + (r - 2*M[r])*(-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
         M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
           r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
           6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
             (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
           3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
            (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
        Derivative[2][h000[2]][r]) + 2*((-35*(r - 2*M[r]))/r^2 + 
       (35*(1 - 2*Derivative[1][M][r]))/r)*
      ((2 + 3*r^2*\[Kappa]*P[r] - 3*r^2*\[Kappa]*\[Rho][r] - 
         2*Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r] - 
         r^3*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][H001[3]][r] + 
       (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        Derivative[2][H001[3]][r]) - 
     (35*(2*(2*r*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
            5*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 
            5*r^2*\[Kappa]*\[Rho][r]) + 8*M[r]*Derivative[1][M][r] + 
          2*r*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][M][r] + r^2*(-18*r*\[Kappa]*P[r] + 
            16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
            9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
             Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
          2*r*M[r]*(26*r*\[Kappa]*P[r] + 10*r*\[Kappa]*\[Rho][r] + 
            13*r^2*\[Kappa]*Derivative[1][P][r] + 5*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]))*Derivative[1][H001[3]][r] + 
        H001[3][r]*(2*(12 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
            5*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-18*r*\[Kappa]*P[r] + 
            16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
            9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
             Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
          4*((-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][M][r] + M[r]*(26*r*\[Kappa]*P[r] + 
              10*r*\[Kappa]*\[Rho][r] + 13*r^2*\[Kappa]*Derivative[1][P][r] + 
              5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
          4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
          r^2*(-18*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
            10*\[Kappa]*\[Rho][r] - 36*r*\[Kappa]*Derivative[1][P][r] + 
            64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 20*r*\[Kappa]*
             Derivative[1][\[Rho]][r] - 9*r^2*\[Kappa]*Derivative[2][P][r] + 
            4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][
                 P][r]) - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
          2*r*(2*Derivative[1][M][r]*(26*r*\[Kappa]*P[r] + 10*r*\[Kappa]*
               \[Rho][r] + 13*r^2*\[Kappa]*Derivative[1][P][r] + 
              5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
            (-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r])*
             Derivative[2][M][r] + M[r]*(26*\[Kappa]*P[r] + 
              10*\[Kappa]*\[Rho][r] + 52*r*\[Kappa]*Derivative[1][P][r] + 
              20*r*\[Kappa]*Derivative[1][\[Rho]][r] + 13*r^2*\[Kappa]*
               Derivative[2][P][r] + 5*r^2*\[Kappa]*Derivative[2][\[Rho]][
                r]))) + (4*M[r]^2 + r^2*(12 - 9*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(-12 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*\[Rho][r]))*
         Derivative[2][H001[3]][r]))/r^2 + 
     (\[Kappa]*(2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
         (35*E^\[Nu][r]*(r - 2*M[r])*H001[3][r] + 35*E^\[Nu][r]*r*H001[3][r]*
           (1 - 2*Derivative[1][M][r]) + 35*E^\[Nu][r]*r*(r - 2*M[r])*
           H001[3][r]*Derivative[1][\[Nu]][r] + 4*Sqrt[35]*h000[2][r]*
           (6*r*\[CapitalOmega] + 12*r^5*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
            4*M[r]*\[Omega]1[r]*Derivative[1][M][r] + 
            (-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r])*
             Derivative[1][M][r] + 4*r^6*\[Kappa]^2*P[r]*\[Omega]1[r]*
             Derivative[1][P][r] + 2*M[r]^2*Derivative[1][\[Omega]1][r] + 
            2*r^6*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] + 
            M[r]*(-6*\[CapitalOmega] + 12*r^2*\[Kappa]*P[r]*\[Omega]1[r] + 
              4*r^3*\[Kappa]*\[Omega]1[r]*Derivative[1][P][r] + 
              4*r^3*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r])) + 
          4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
            2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
            M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
           Derivative[1][h000[2]][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*
           Derivative[1][H001[3]][r]) + 
        (4*Sqrt[35]*(3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 
            2*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
            M[r]*(-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*
           h000[2][r] + 35*E^\[Nu][r]*r*(r - 2*M[r])*H001[3][r])*
         (Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
        (P[r] + \[Rho][r])*(2*(35*E^\[Nu][r] + 35*E^\[Nu][r]*r*
             Derivative[1][\[Nu]][r])*(H001[3][r]*(1 - 2*Derivative[1][M][
                r]) + (r - 2*M[r])*Derivative[1][H001[3]][r]) + 
          (r - 2*M[r])*H001[3][r]*(70*E^\[Nu][r]*Derivative[1][\[Nu]][r] + 
            35*r*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
               Derivative[2][\[Nu]][r])) + 4*Sqrt[35]*
           (2*(6*r*\[CapitalOmega] + 12*r^5*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 
              4*M[r]*\[Omega]1[r]*Derivative[1][M][r] + 
              (-6*r*\[CapitalOmega] + 4*r^3*\[Kappa]*P[r]*\[Omega]1[r])*
               Derivative[1][M][r] + 4*r^6*\[Kappa]^2*P[r]*\[Omega]1[r]*
               Derivative[1][P][r] + 2*M[r]^2*Derivative[1][\[Omega]1][r] + 
              2*r^6*\[Kappa]^2*P[r]^2*Derivative[1][\[Omega]1][r] + 
              M[r]*(-6*\[CapitalOmega] + 12*r^2*\[Kappa]*P[r]*\[Omega]1[r] + 
                4*r^3*\[Kappa]*\[Omega]1[r]*Derivative[1][P][r] + 
                4*r^3*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r]))*
             Derivative[1][h000[2]][r] + h000[2][r]*(6*\[CapitalOmega] + 
              60*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r] + 8*M[r]*Derivative[1][M][
                r]*Derivative[1][\[Omega]1][r] + 2*Derivative[1][M][r]*(
                -6*\[CapitalOmega] + 12*r^2*\[Kappa]*P[r]*\[Omega]1[r] + 
                4*r^3*\[Kappa]*\[Omega]1[r]*Derivative[1][P][r] + 
                4*r^3*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r]) + 
              24*r^5*\[Kappa]^2*(2*P[r]*\[Omega]1[r]*Derivative[1][P][r] + 
                P[r]^2*Derivative[1][\[Omega]1][r]) + (-6*r*\[CapitalOmega] + 
                4*r^3*\[Kappa]*P[r]*\[Omega]1[r])*Derivative[2][M][r] + 
              2*\[Omega]1[r]*(2*Derivative[1][M][r]^2 + 2*M[r]*
                 Derivative[2][M][r]) + 2*M[r]^2*Derivative[2][\[Omega]1][
                r] + 2*r^6*\[Kappa]^2*(4*P[r]*Derivative[1][P][r]*
                 Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                 (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 
                P[r]^2*Derivative[2][\[Omega]1][r]) + M[r]*(24*r*\[Kappa]*
                 P[r]*\[Omega]1[r] + 24*r^2*\[Kappa]*(\[Omega]1[r]*
                   Derivative[1][P][r] + P[r]*Derivative[1][\[Omega]1][r]) + 
                4*r^3*\[Kappa]*(2*Derivative[1][P][r]*Derivative[1][
                     \[Omega]1][r] + \[Omega]1[r]*Derivative[2][P][r] + 
                  P[r]*Derivative[2][\[Omega]1][r]))) + 
            (3*r^2*\[CapitalOmega] + 2*M[r]^2*\[Omega]1[r] + 2*r^6*\[Kappa]^
                2*P[r]^2*\[Omega]1[r] + M[r]*(-6*r*\[CapitalOmega] + 
                4*r^3*\[Kappa]*P[r]*\[Omega]1[r]))*Derivative[2][h000[2]][
              r]) + 35*E^\[Nu][r]*r*(2*(1 - 2*Derivative[1][M][r])*
             Derivative[1][H001[3]][r] - 2*H001[3][r]*Derivative[2][M][r] + 
            (r - 2*M[r])*Derivative[2][H001[3]][r]))))/(E^\[Nu][r]*CC[r]^2) + 
     (4*Sqrt[35]*(2*((-2*h000[2][r])/r^3 + Derivative[1][h000[2]][r]/r^2)*
         (-60*M[r]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
          4*M[r]*Derivative[1][M][r]*(12*\[CapitalOmega] + 
            (-12 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]) + 
          M[r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
            12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][
                 \[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 8*\[Omega]1[r] + 
              r*Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*\[Rho][r]*
             (15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*r*Derivative[1][
                 \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(-15*\[CapitalOmega] + 
              (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                r])) + r*Derivative[1][M][r]*(8*r^4*\[Kappa]^2*\[Rho][r]^2*
             \[Omega]1[r] + 12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
              r*Derivative[1][\[Omega]1][r]) - 3*(-8*\[CapitalOmega] + 
              8*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
            2*r^2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
              6*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*
             (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r])) + 2*r*(10*r^6*\[Kappa]^3*P[r]^3*
             \[Omega]1[r] - 4*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
            18*(-\[CapitalOmega] + \[Omega]1[r]) + 2*r^4*\[Kappa]^2*P[r]^2*
             ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
             (15*\[CapitalOmega] - 6*\[Omega]1[r] + 2*r*Derivative[1][
                 \[Omega]1][r]) + r^2*\[Kappa]*P[r]*(15*\[CapitalOmega] - 
              6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                r])) - 20*M[r]^3*Derivative[2][\[Omega]1][r] + 
          2*M[r]^2*(\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][
                r] + r^2*\[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
               Derivative[1][\[Rho]][r]) + (-12 + r^2*\[Kappa]*P[r] + 
              r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
            8*(1 + 3*r^2*\[Kappa]*P[r] + 3*r^2*\[Kappa]*\[Rho][r] + 
              r^3*\[Kappa]*Derivative[1][P][r] + r^3*\[Kappa]*Derivative[1][
                 \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
            8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
             Derivative[2][\[Omega]1][r]) + r*M[r]*
           (32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 16*r^4*\[Kappa]^2*
             \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
            8*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 
            48*r^3*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][
                 \[Omega]1][r]) + 24*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
             (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
            4*r*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
              6*r*Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
              6*r*Derivative[1][\[Omega]1][r]) + 4*r*\[Kappa]*P[r]*
             (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r]) + 2*r^2*\[Kappa]*Derivative[1][P][r]*
             (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
             (4*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                r]) - 3*(9*Derivative[1][\[Omega]1][r] + 
              r*Derivative[2][\[Omega]1][r]) - 2*r^2*\[Kappa]*\[Rho][r]*
             (-2*Derivative[1][\[Omega]1][r] + 6*r*Derivative[2][\[Omega]1][
                r]) + 2*r^2*\[Kappa]*P[r]*(\[Omega]1[r]*(44*r*\[Kappa]*
                 \[Rho][r] + 22*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
              (-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
              (8 + 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
              r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                   \[Rho]][r])*Derivative[1][\[Omega]1][r] + 
              r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                r])) + r^2*(60*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
            16*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 30*r^6*\[Kappa]^3*
             P[r]^2*\[Omega]1[r]*Derivative[1][P][r] - 8*r^4*\[Kappa]^2*
             \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
            18*Derivative[1][\[Omega]1][r] + 10*r^6*\[Kappa]^3*P[r]^3*
             Derivative[1][\[Omega]1][r] - 4*r^4*\[Kappa]^2*\[Rho][r]^2*
             Derivative[1][\[Omega]1][r] + 8*r^3*\[Kappa]^2*P[r]^2*
             ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              3*r*Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
             Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] - 3*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*
             \[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
              2*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
              2*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
             (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
             (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
             (\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
                 Derivative[1][\[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
              (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
              3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
             (-4*Derivative[1][\[Omega]1][r] + 2*r*Derivative[2][\[Omega]1][
                r]) + r^2*\[Kappa]*P[r]*(-6*\[Omega]1[r]*(4*r*\[Kappa]*
                 \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
              6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
              (3 - 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*
                 Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
              (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                r]))) + (-20*M[r]^3*Derivative[1][\[Omega]1][r] + 
          2*M[r]^2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + 
              r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]) + r*M[r]*
           (8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 12*r^4*\[Kappa]^2*
             P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
            3*(-8*\[CapitalOmega] + 8*\[Omega]1[r] + r*Derivative[1][
                 \[Omega]1][r]) - 2*r^2*\[Kappa]*\[Rho][r]*
             (15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*r*Derivative[1][
                 \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(-15*\[CapitalOmega] + 
              (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                r])) + r^2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
            4*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
            18*(-\[CapitalOmega] + \[Omega]1[r]) + 2*r^4*\[Kappa]^2*P[r]^2*
             ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
              3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
             (15*\[CapitalOmega] - 6*\[Omega]1[r] + 2*r*Derivative[1][
                 \[Omega]1][r]) + r^2*\[Kappa]*P[r]*(15*\[CapitalOmega] - 
              6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])))*
         ((6*h000[2][r])/r^4 - (4*Derivative[1][h000[2]][r])/r^3 + 
          Derivative[2][h000[2]][r]/r^2) + 
        (h000[2][r]*(2*(10*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
             4*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             18*(-\[CapitalOmega] + \[Omega]1[r]) + 2*r^4*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (15*\[CapitalOmega] - 6*\[Omega]1[r] + 2*r*Derivative[1][
                  \[Omega]1][r]) + r^2*\[Kappa]*P[r]*(15*\[CapitalOmega] - 6*
                (1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + (3*r - 
                 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])) + 
           (8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 12*r^4*\[Kappa]^2*
              P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
             3*(-8*\[CapitalOmega] + 8*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 2*r^2*\[Kappa]*\[Rho][r]*
              (15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*r*Derivative[1][
                  \[Omega]1][r]) + 2*r^2*\[Kappa]*P[r]*(-15*\[CapitalOmega] + 
               (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + r*
                (-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))*
            (2*Derivative[1][M][r] + r*Derivative[2][M][r]) + 
           2*(12*\[CapitalOmega] + (-12 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] + 8*(r + r^3*\[Kappa]*P[r] + r^3*
                \[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])*
            (2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) - 
           20*Derivative[1][\[Omega]1][r]*(6*M[r]*Derivative[1][M][r]^2 + 
             3*M[r]^2*Derivative[2][M][r]) - 120*M[r]^2*Derivative[1][M][r]*
            Derivative[2][\[Omega]1][r] + 8*M[r]*Derivative[1][M][r]*
            (\[Omega]1[r]*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) + (-12 + r^2*\[Kappa]*P[r] + r^2*
                \[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
             8*(1 + 3*r^2*\[Kappa]*P[r] + 3*r^2*\[Kappa]*\[Rho][r] + r^3*
                \[Kappa]*Derivative[1][P][r] + r^3*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
             8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*\[Rho][r])*
              Derivative[2][\[Omega]1][r]) + 2*(M[r] + r*Derivative[1][M][r])*
            (32*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 16*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
             8*r^4*\[Kappa]^2*\[Rho][r]^2*Derivative[1][\[Omega]1][r] + 
             48*r^3*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) + 24*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*
              (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
             4*r*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*
                r*Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 8*\[Omega]1[r] + 
               6*r*Derivative[1][\[Omega]1][r]) + 4*r*\[Kappa]*P[r]*
              (-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*
              Derivative[1][P][r]*(-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
              (4*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                 r]) - 3*(9*Derivative[1][\[Omega]1][r] + r*
                Derivative[2][\[Omega]1][r]) - 2*r^2*\[Kappa]*\[Rho][r]*
              (-2*Derivative[1][\[Omega]1][r] + 6*r*Derivative[2][\[Omega]1][
                 r]) + 2*r^2*\[Kappa]*P[r]*(\[Omega]1[r]*(44*r*\[Kappa]*
                  \[Rho][r] + 22*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
               (-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
               (8 + 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
               r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                    \[Rho]][r])*Derivative[1][\[Omega]1][r] + r*
                (-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])) + 4*r*(60*r^5*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 
             16*r^3*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 30*r^6*\[Kappa]^3*
              P[r]^2*\[Omega]1[r]*Derivative[1][P][r] - 8*r^4*\[Kappa]^2*
              \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
             18*Derivative[1][\[Omega]1][r] + 10*r^6*\[Kappa]^3*P[r]^3*
              Derivative[1][\[Omega]1][r] - 4*r^4*\[Kappa]^2*\[Rho][r]^2*
              Derivative[1][\[Omega]1][r] + 8*r^3*\[Kappa]^2*P[r]^2*
              ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 3*r*
                Derivative[1][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r]*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
             2*r*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 2*
                r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 
               2*r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
              (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][
                P][r]*(15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 2*r^4*\[Kappa]^2*P[r]^2*
              (\[Omega]1[r]*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*
                  Derivative[1][\[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
               (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] - 
               3*r*Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
              (-4*Derivative[1][\[Omega]1][r] + 2*r*Derivative[2][\[Omega]1][
                 r]) + r^2*\[Kappa]*P[r]*(-6*\[Omega]1[r]*(4*r*\[Kappa]*
                  \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 6*
                (1 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
               (3 - 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*
                  Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
               (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                 r])) - 20*M[r]^3*Derivative[3][\[Omega]1][r] + 
           2*M[r]^2*(2*(2*r*\[Kappa]*P[r] + 2*r*\[Kappa]*\[Rho][r] + r^2*
                \[Kappa]*Derivative[1][P][r] + r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
             \[Omega]1[r]*(2*\[Kappa]*P[r] + 2*\[Kappa]*\[Rho][r] + 4*r*
                \[Kappa]*Derivative[1][P][r] + 4*r*\[Kappa]*
                Derivative[1][\[Rho]][r] + r^2*\[Kappa]*Derivative[2][P][r] + 
               r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
             8*Derivative[1][\[Omega]1][r]*(6*r*\[Kappa]*P[r] + 6*r*\[Kappa]*
                \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 6*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r] + r^3*\[Kappa]*
                Derivative[2][P][r] + r^3*\[Kappa]*Derivative[2][\[Rho]][
                 r]) + (-12 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
              Derivative[2][\[Omega]1][r] + 16*(1 + 3*r^2*\[Kappa]*P[r] + 3*
                r^2*\[Kappa]*\[Rho][r] + r^3*\[Kappa]*Derivative[1][P][r] + 
               r^3*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[2][
                \[Omega]1][r] + 8*(r + r^3*\[Kappa]*P[r] + r^3*\[Kappa]*
                \[Rho][r])*Derivative[3][\[Omega]1][r]) + 
           r*M[r]*(96*r^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             144*r^2*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]) - 4*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 
               8*\[Omega]1[r] + 6*r*Derivative[1][\[Omega]1][r]) + 
             64*r^3*\[Kappa]^2*(2*\[Rho][r]*\[Omega]1[r]*Derivative[1][
                  \[Rho]][r] + \[Rho][r]^2*Derivative[1][\[Omega]1][r]) + 
             4*\[Kappa]*P[r]*(-15*\[CapitalOmega] + (8 + 22*r^2*\[Kappa]*
                  \[Rho][r])*\[Omega]1[r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 8*r^4*\[Kappa]^2*
              (4*\[Rho][r]*Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][
                 r] + \[Omega]1[r]*(2*Derivative[1][\[Rho]][r]^2 + 
                 2*\[Rho][r]*Derivative[2][\[Rho]][r]) + \[Rho][r]^2*
                Derivative[2][\[Omega]1][r]) + 96*r^3*\[Kappa]^2*
              (2*P[r]*Derivative[1][P][r]*(3*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r]) + P[r]^2*
                (4*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r])) - 8*r*\[Kappa]*(Derivative[1][\[Rho]][r]*
                (15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*r*Derivative[1][
                    \[Omega]1][r]) + \[Rho][r]*(-2*Derivative[1][\[Omega]1][
                   r] + 6*r*Derivative[2][\[Omega]1][r])) + 
             8*r*\[Kappa]*(Derivative[1][P][r]*(-15*\[CapitalOmega] + 
                 (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                 r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r]) + P[r]*(\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 
                   22*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                 (-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r] + (8 + 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                    \[Omega]1][r] + r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*
                    \[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                    \[Omega]1][r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r])) - 
             3*(10*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
                 r]) + 12*r^4*\[Kappa]^2*((3*\[Omega]1[r] + 
                 r*Derivative[1][\[Omega]1][r])*(2*Derivative[1][P][r]^2 + 
                 2*P[r]*Derivative[2][P][r]) + 4*P[r]*Derivative[1][P][r]*
                (4*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                   r]) + P[r]^2*(5*Derivative[2][\[Omega]1][r] + 
                 r*Derivative[3][\[Omega]1][r])) - 2*r^2*\[Kappa]*
              ((15*\[CapitalOmega] - 8*\[Omega]1[r] + 6*r*Derivative[1][
                    \[Omega]1][r])*Derivative[2][\[Rho]][r] + 2*
                Derivative[1][\[Rho]][r]*(-2*Derivative[1][\[Omega]1][r] + 
                 6*r*Derivative[2][\[Omega]1][r]) + \[Rho][r]*
                (4*Derivative[2][\[Omega]1][r] + 6*r*Derivative[3][\[Omega]1][
                   r])) + 2*r^2*\[Kappa]*((-15*\[CapitalOmega] + 
                 (8 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                 r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r])*Derivative[2][P][r] + 2*Derivative[1][P][r]*
                (\[Omega]1[r]*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r]) + (-7 + 4*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r] + 
                 (8 + 22*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r] + r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                 r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                   r]) + P[r]*(2*(44*r*\[Kappa]*\[Rho][r] + 22*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                 \[Omega]1[r]*(44*\[Kappa]*\[Rho][r] + 88*r*\[Kappa]*
                    Derivative[1][\[Rho]][r] + 22*r^2*\[Kappa]*Derivative[2][
                      \[Rho]][r]) + Derivative[1][\[Omega]1][r]*
                  (2*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*Derivative[1][
                        \[Rho]][r]) + r*(8*\[Kappa]*\[Rho][r] + 16*r*\[Kappa]*
                      Derivative[1][\[Rho]][r] + 4*r^2*\[Kappa]*Derivative[2][
                        \[Rho]][r])) + (8 + 22*r^2*\[Kappa]*\[Rho][r])*
                  Derivative[2][\[Omega]1][r] + 2*(-7 + 4*r^2*\[Kappa]*
                    \[Rho][r] + r*(8*r*\[Kappa]*\[Rho][r] + 4*r^2*\[Kappa]*
                      Derivative[1][\[Rho]][r]))*Derivative[2][\[Omega]1][
                   r] + r*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[3][
                    \[Omega]1][r]))) + r^2*(300*r^4*\[Kappa]^3*P[r]^3*
              \[Omega]1[r] - 48*r^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] + 
             24*r^2*\[Kappa]^2*P[r]^2*((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]) + 
             2*\[Kappa]*\[Rho][r]*(15*\[CapitalOmega] - 6*\[Omega]1[r] + 2*r*
                Derivative[1][\[Omega]1][r]) + 120*r^5*\[Kappa]^3*
              (3*P[r]^2*\[Omega]1[r]*Derivative[1][P][r] + P[r]^3*
                Derivative[1][\[Omega]1][r]) - 32*r^3*\[Kappa]^2*
              (2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Rho]][r] + 
               \[Rho][r]^2*Derivative[1][\[Omega]1][r]) + 2*\[Kappa]*P[r]*
              (15*\[CapitalOmega] - 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*
                \[Omega]1[r] + (3*r - 4*r^3*\[Kappa]*\[Rho][r])*
                Derivative[1][\[Omega]1][r]) + 18*Derivative[2][\[Omega]1][
               r] + 10*r^6*\[Kappa]^3*(6*P[r]^2*Derivative[1][P][r]*
                Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                (6*P[r]*Derivative[1][P][r]^2 + 3*P[r]^2*Derivative[2][P][
                   r]) + P[r]^3*Derivative[2][\[Omega]1][r]) - 
             4*r^4*\[Kappa]^2*(4*\[Rho][r]*Derivative[1][\[Rho]][r]*
                Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                (2*Derivative[1][\[Rho]][r]^2 + 2*\[Rho][r]*Derivative[2][
                    \[Rho]][r]) + \[Rho][r]^2*Derivative[2][\[Omega]1][r]) + 
             16*r^3*\[Kappa]^2*(2*P[r]*Derivative[1][P][r]*
                ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
                 3*r*Derivative[1][\[Omega]1][r]) + P[r]^2*(\[Omega]1[r]*
                  (10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r]) - 3*Derivative[1][\[Omega]1][r] + 
                 (-4 + 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r] - 3*r*Derivative[2][\[Omega]1][r])) + 
             4*r*\[Kappa]*(Derivative[1][\[Rho]][r]*(15*\[CapitalOmega] - 
                 6*\[Omega]1[r] + 2*r*Derivative[1][\[Omega]1][r]) + 
               \[Rho][r]*(-4*Derivative[1][\[Omega]1][r] + 
                 2*r*Derivative[2][\[Omega]1][r])) + 4*r*\[Kappa]*
              (Derivative[1][P][r]*(15*\[CapitalOmega] - 
                 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                 (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r]) + P[r]*(-6*\[Omega]1[r]*(4*r*\[Kappa]*\[Rho][r] + 
                   2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
                 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r] + (3 - 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*
                    Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                 (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                   r])) + 2*r^4*\[Kappa]^2*(((-4 + 5*r^2*\[Kappa]*\[Rho][r])*
                  \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r])*
                (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 4*
                P[r]*Derivative[1][P][r]*(\[Omega]1[r]*(10*r*\[Kappa]*
                    \[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
                 3*Derivative[1][\[Omega]1][r] + (-4 + 5*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r] - 
                 3*r*Derivative[2][\[Omega]1][r]) + P[r]^2*
                (2*(10*r*\[Kappa]*\[Rho][r] + 5*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r])*Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                  (10*\[Kappa]*\[Rho][r] + 20*r*\[Kappa]*Derivative[1][
                      \[Rho]][r] + 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) - 
                 6*Derivative[2][\[Omega]1][r] + (-4 + 5*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[2][\[Omega]1][r] - 
                 3*r*Derivative[3][\[Omega]1][r])) + r^2*\[Kappa]*
              ((15*\[CapitalOmega] - 6*\[Omega]1[r] + 2*r*Derivative[1][
                    \[Omega]1][r])*Derivative[2][\[Rho]][r] + 2*
                Derivative[1][\[Rho]][r]*(-4*Derivative[1][\[Omega]1][r] + 
                 2*r*Derivative[2][\[Omega]1][r]) + \[Rho][r]*
                (-2*Derivative[2][\[Omega]1][r] + 2*r*Derivative[3][
                    \[Omega]1][r])) + r^2*\[Kappa]*((15*\[CapitalOmega] - 
                 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
                 (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                   r])*Derivative[2][P][r] + 2*Derivative[1][P][r]*
                (-6*\[Omega]1[r]*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r]) - 6*(1 + 2*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[1][\[Omega]1][r] + 
                 (3 - 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*
                    Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
                 (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                   r]) + P[r]*(-12*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
                 6*\[Omega]1[r]*(4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*
                    Derivative[1][\[Rho]][r] + 2*r^2*\[Kappa]*Derivative[2][
                      \[Rho]][r]) + Derivative[1][\[Omega]1][r]*
                  (-24*r*\[Kappa]*\[Rho][r] - 24*r^2*\[Kappa]*Derivative[1][
                      \[Rho]][r] - 4*r^3*\[Kappa]*Derivative[2][\[Rho]][r]) - 
                 6*(1 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                   r] + 2*(3 - 12*r^2*\[Kappa]*\[Rho][r] - 4*r^3*\[Kappa]*
                    Derivative[1][\[Rho]][r])*Derivative[2][\[Omega]1][r] + 
                 (3*r - 4*r^3*\[Kappa]*\[Rho][r])*Derivative[3][\[Omega]1][
                   r])))))/r^2))/E^\[Nu][r] + 
     (4*Sqrt[35]*(2*((1 - 2*Derivative[1][M][r])*
           (-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
            M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
                2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
               Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
              6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
                (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
              3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
               Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*(
                -4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))) + 
          (r - 2*M[r])*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
            2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r]) - 3*r*Derivative[1][\[Omega]1][r] - 
            r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
            10*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
            r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                 \[Omega]1][r]) + Derivative[1][M][r]*(-18*\[CapitalOmega] - 
              2*(-9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
               \[Omega]1[r] + r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
            5*M[r]^2*Derivative[2][\[Omega]1][r] + 
            M[r]*(-2*\[Omega]1[r]*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                 \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
                2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
              2*(-9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
               Derivative[1][\[Omega]1][r] + (9 + 2*r^2*\[Kappa]*P[r] + 
                2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
              r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                 Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                  r])*Derivative[1][\[Omega]1][r] + r*(9 + 2*r^2*\[Kappa]*
                 P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                r]) + r*(-4*r*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
                (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
              2*r^2*\[Kappa]*(3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*
                   \[Rho][r])*\[Omega]1[r])*Derivative[1][P][r] - 
              9*Derivative[1][\[Omega]1][r] - 3*r^2*\[Kappa]*\[Rho][r]*
               Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*Derivative[1][
                 \[Rho]][r]*Derivative[1][\[Omega]1][r] + 4*r^3*\[Kappa]^
                2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
              2*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(-4*\[Omega]1[r] + 
                r*Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*P[r]*(
                \[Omega]1[r]*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                   Derivative[1][\[Rho]][r]) + (-3 + 2*r^2*\[Kappa]*
                   \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
              3*r*Derivative[2][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
               Derivative[2][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*(
                -3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                  r]))))*Derivative[2][h000[2]][r] + 
        Derivative[1][h000[2]][r]*
         (-2*(-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
            M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
                2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
              r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
               Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
              6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
                (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
              3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
               Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*(
                -4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
           Derivative[2][M][r] + 2*(1 - 2*Derivative[1][M][r])*
           (6*\[CapitalOmega] - 6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*
             (3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[
                r]) - 3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*
             \[Rho][r]*Derivative[1][\[Omega]1][r] - 
            10*M[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
            r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                 \[Omega]1][r]) + Derivative[1][M][r]*(-18*\[CapitalOmega] - 
              2*(-9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
               \[Omega]1[r] + r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
            5*M[r]^2*Derivative[2][\[Omega]1][r] + 
            M[r]*(-2*\[Omega]1[r]*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                 \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
                2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) - 
              2*(-9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
               Derivative[1][\[Omega]1][r] + (9 + 2*r^2*\[Kappa]*P[r] + 
                2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
              r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                 Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                  r])*Derivative[1][\[Omega]1][r] + r*(9 + 2*r^2*\[Kappa]*
                 P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                r]) + r*(-4*r*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
                (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
              2*r^2*\[Kappa]*(3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*
                   \[Rho][r])*\[Omega]1[r])*Derivative[1][P][r] - 
              9*Derivative[1][\[Omega]1][r] - 3*r^2*\[Kappa]*\[Rho][r]*
               Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*Derivative[1][
                 \[Rho]][r]*Derivative[1][\[Omega]1][r] + 4*r^3*\[Kappa]^
                2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
              2*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(-4*\[Omega]1[r] + 
                r*Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*P[r]*(
                \[Omega]1[r]*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                   Derivative[1][\[Rho]][r]) + (-3 + 2*r^2*\[Kappa]*
                   \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
              3*r*Derivative[2][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
               Derivative[2][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*(
                -3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                  r]))) + (r - 2*M[r])*((-18*\[CapitalOmega] - 
              2*(-9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
               \[Omega]1[r] + r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][\[Omega]1][r])*Derivative[2][M][
              r] - 5*Derivative[1][\[Omega]1][r]*(2*Derivative[1][M][r]^2 + 
              2*M[r]*Derivative[2][M][r]) - 20*M[r]*Derivative[1][M][r]*
             Derivative[2][\[Omega]1][r] + 2*Derivative[1][M][r]*
             (-2*\[Omega]1[r]*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                 Derivative[1][\[Rho]][r]) - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
                2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r] + 
              (9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
               Derivative[1][\[Omega]1][r] + r*(4*r*\[Kappa]*P[r] + 
                4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
                2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][
                 \[Omega]1][r] + r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[2][\[Omega]1][r]) + 
            2*(-4*r*\[Kappa]*P[r]*(3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*
                   \[Rho][r])*\[Omega]1[r]) - 2*r^2*\[Kappa]*(
                3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*\[Rho][r])*
                 \[Omega]1[r])*Derivative[1][P][r] - 9*Derivative[1][
                 \[Omega]1][r] - 3*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                 \[Omega]1][r] - r^3*\[Kappa]*Derivative[1][\[Rho]][r]*
               Derivative[1][\[Omega]1][r] + 4*r^3*\[Kappa]^2*P[r]^2*(
                -4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
              2*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r]*(-4*\[Omega]1[r] + 
                r*Derivative[1][\[Omega]1][r]) - 2*r^2*\[Kappa]*P[r]*(
                \[Omega]1[r]*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                   Derivative[1][\[Rho]][r]) + (-3 + 2*r^2*\[Kappa]*
                   \[Rho][r])*Derivative[1][\[Omega]1][r]) - 
              3*r*Derivative[2][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
               Derivative[2][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*(
                -3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                  r])) - 5*M[r]^2*Derivative[3][\[Omega]1][r] + 
            M[r]*(-4*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                 Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] - 
              2*\[Omega]1[r]*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 
                8*r*\[Kappa]*Derivative[1][P][r] + 8*r*\[Kappa]*
                 Derivative[1][\[Rho]][r] + 2*r^2*\[Kappa]*Derivative[2][P][
                  r] + 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
              Derivative[1][\[Omega]1][r]*(2*(4*r*\[Kappa]*P[r] + 
                  4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][
                    r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                r*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*
                   Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][
                    r] + 2*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*\[Kappa]*
                   Derivative[2][\[Rho]][r])) - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
                2*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][r] + 
              2*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] + 
                r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                   Derivative[1][\[Rho]][r]))*Derivative[2][\[Omega]1][r] + 
              r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
               Derivative[3][\[Omega]1][r]) + 
            r*(-4*\[Kappa]*P[r]*(3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*
                   \[Rho][r])*\[Omega]1[r]) - 6*r*\[Kappa]*\[Rho][r]*
               Derivative[1][\[Omega]1][r] + 12*r^2*\[Kappa]^2*P[r]^2*(
                -4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
              8*r*\[Kappa]*((3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*
                     \[Rho][r])*\[Omega]1[r])*Derivative[1][P][r] + 
                P[r]*(\[Omega]1[r]*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r]) + (-3 + 2*r^2*\[Kappa]*
                     \[Rho][r])*Derivative[1][\[Omega]1][r])) - 
              12*Derivative[2][\[Omega]1][r] - 6*r^2*\[Kappa]*(
                Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] + 
                \[Rho][r]*Derivative[2][\[Omega]1][r]) + 8*r^3*\[Kappa]^2*(
                2*P[r]*Derivative[1][P][r]*(-4*\[Omega]1[r] + 
                  r*Derivative[1][\[Omega]1][r]) + P[r]^2*
                 (-3*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
                    r])) - 2*r^2*\[Kappa]*(2*Derivative[1][P][r]*
                 (\[Omega]1[r]*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r]) + (-3 + 2*r^2*\[Kappa]*
                     \[Rho][r])*Derivative[1][\[Omega]1][r]) + 
                (3*\[CapitalOmega] + (-3 + 2*r^2*\[Kappa]*\[Rho][r])*
                   \[Omega]1[r])*Derivative[2][P][r] + P[r]*
                 (2*(4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][
                       \[Rho]][r])*Derivative[1][\[Omega]1][r] + \[Omega]1[r]*
                   (4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][
                      r] + 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
                  (-3 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[2][\[Omega]1][
                    r])) - 3*r*Derivative[3][\[Omega]1][r] - r^3*\[Kappa]*(
                Derivative[1][\[Omega]1][r]*Derivative[2][\[Rho]][r] + 
                2*Derivative[1][\[Rho]][r]*Derivative[2][\[Omega]1][r] + 
                \[Rho][r]*Derivative[3][\[Omega]1][r]) + r^4*\[Kappa]^2*(
                (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
                 (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 
                4*P[r]*Derivative[1][P][r]*(-3*Derivative[1][\[Omega]1][r] + 
                  r*Derivative[2][\[Omega]1][r]) + P[r]^2*
                 (-2*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
                    r]))))) + (r - 2*M[r])*
         (-5*M[r]^2*Derivative[1][\[Omega]1][r] + 
          M[r]*(-18*\[CapitalOmega] - 2*(-9 + 2*r^2*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            r*(9 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]) + r*(6*\[CapitalOmega] - 
            6*\[Omega]1[r] - 2*r^2*\[Kappa]*P[r]*(3*\[CapitalOmega] + 
              (-3 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) - 
            3*r*Derivative[1][\[Omega]1][r] - r^3*\[Kappa]*\[Rho][r]*
             Derivative[1][\[Omega]1][r] + r^4*\[Kappa]^2*P[r]^2*
             (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))*
         Derivative[3][h000[2]][r]))/(E^\[Nu][r]*r) + 
     (35*(r - 2*M[r])*(Derivative[1][H001[3]][r]*(6*r*\[Kappa]*P[r] - 
          6*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] - 
          6*r^2*\[Kappa]*Derivative[1][\[Rho]][r] - 2*Derivative[2][M][r] + 
          r^3*\[Kappa]*Derivative[2][P][r] - r^3*\[Kappa]*
           Derivative[2][\[Rho]][r]) + 2*(2 + 3*r^2*\[Kappa]*P[r] - 
          3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
           Derivative[1][\[Rho]][r])*Derivative[2][H001[3]][r] + 
        (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
         Derivative[3][H001[3]][r]))/r)/(35*(r - 2*M[r])^2), 
 Derivative[5][h000[2]][r] -> 
  3*(6/(r^4*(r - 2*M[r])) + (4*(1 - 2*Derivative[1][M][r]))/
      (r^3*(r - 2*M[r])^2) + ((2*(1 - 2*Derivative[1][M][r])^2)/
        (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r^2)*
    (h000[2][r]*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] - 
       4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 
         4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
         2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
     (-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[1][h000[2]][r] + 3*r^2*(4*E^\[Nu][r]*U00[2][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r]) + 
     r^3*(4*E^\[Nu][r]*U00[2][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[2]][r] + 4*E^\[Nu][r]*Derivative[1][U00[2]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[2]][r])) + 
   ((-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      h000[2][r] + r^3*(4*E^\[Nu][r]*U00[2][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r]))*
    (-24/(r^5*(r - 2*M[r])) - (18*(1 - 2*Derivative[1][M][r]))/
      (r^4*(r - 2*M[r])^2) - 
     (6*((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
        (2*Derivative[2][M][r])/(r - 2*M[r])^2))/r^3 + 
     ((-6*(1 - 2*Derivative[1][M][r])^3)/(r - 2*M[r])^4 - 
       (12*(1 - 2*Derivative[1][M][r])*Derivative[2][M][r])/(r - 2*M[r])^3 + 
       (2*Derivative[3][M][r])/(r - 2*M[r])^2)/r^2) + 
   3*(-2/(r^3*(r - 2*M[r])) - (1 - 2*Derivative[1][M][r])/
      (r^2*(r - 2*M[r])^2))*(2*(6 + 2*r^2*\[Kappa]*P[r] + 
       2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
       r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]))*Derivative[1][h000[2]][r] + 
     6*r*(4*E^\[Nu][r]*U00[2][r] + r*\[Kappa]*(P[r] + \[Rho][r])*
        Derivative[1][h000[2]][r]) + h000[2][r]*
      (2*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) - 4*Derivative[2][M][r] + 
       r*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*
          Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
         2*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*\[Kappa]*
          Derivative[2][\[Rho]][r])) + 
     (-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[2][h000[2]][r] + 
     6*r^2*(4*E^\[Nu][r]*U00[2][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[2]][r] + 4*E^\[Nu][r]*Derivative[1][U00[2]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[2]][r]) + 
     r^3*(8*E^\[Nu][r]*Derivative[1][\[Nu]][r]*Derivative[1][U00[2]][r] + 
       4*U00[2][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 
       2*\[Kappa]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[1][h000[2]][r] + (P[r] + \[Rho][r])*
          Derivative[2][h000[2]][r]) + 4*E^\[Nu][r]*Derivative[2][U00[2]][
         r] + r*\[Kappa]*(Derivative[1][h000[2]][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + 2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r])*Derivative[2][h000[2]][r] + 
         (P[r] + \[Rho][r])*Derivative[3][h000[2]][r]))) + 
   (6*(4*E^\[Nu][r]*U00[2][r] + r*\[Kappa]*(P[r] + \[Rho][r])*
        Derivative[1][h000[2]][r]) + 3*Derivative[1][h000[2]][r]*
      (2*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) - 4*Derivative[2][M][r] + 
       r*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*
          Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
         2*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*\[Kappa]*
          Derivative[2][\[Rho]][r])) + 3*(6 + 2*r^2*\[Kappa]*P[r] + 
       2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
       r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]))*Derivative[2][h000[2]][r] + 
     18*r*(4*E^\[Nu][r]*U00[2][r]*Derivative[1][\[Nu]][r] + 
       \[Kappa]*(P[r] + \[Rho][r])*Derivative[1][h000[2]][r] + 
       r*\[Kappa]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[1][h000[2]][r] + 4*E^\[Nu][r]*Derivative[1][U00[2]][r] + 
       r*\[Kappa]*(P[r] + \[Rho][r])*Derivative[2][h000[2]][r]) + 
     h000[2][r]*(3*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 
         8*r*\[Kappa]*Derivative[1][P][r] + 8*r*\[Kappa]*
          Derivative[1][\[Rho]][r] + 2*r^2*\[Kappa]*Derivative[2][P][r] + 
         2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) - 4*Derivative[3][M][r] + 
       r*(12*\[Kappa]*Derivative[1][P][r] + 12*\[Kappa]*Derivative[1][\[Rho]][
           r] + 12*r*\[Kappa]*Derivative[2][P][r] + 12*r*\[Kappa]*
          Derivative[2][\[Rho]][r] + 2*r^2*\[Kappa]*Derivative[3][P][r] + 
         2*r^2*\[Kappa]*Derivative[3][\[Rho]][r])) + 
     (-4*M[r] + r*(6 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[3][h000[2]][r] + 9*r^2*(8*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
        Derivative[1][U00[2]][r] + 4*U00[2][r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 2*\[Kappa]*
        ((Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[1][h000[2]][r] + (P[r] + \[Rho][r])*
          Derivative[2][h000[2]][r]) + 4*E^\[Nu][r]*Derivative[2][U00[2]][
         r] + r*\[Kappa]*(Derivative[1][h000[2]][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + 2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r])*Derivative[2][h000[2]][r] + 
         (P[r] + \[Rho][r])*Derivative[3][h000[2]][r])) + 
     r^3*(12*Derivative[1][U00[2]][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 12*E^\[Nu][r]*
        Derivative[1][\[Nu]][r]*Derivative[2][U00[2]][r] + 
       4*U00[2][r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^3 + 
         3*E^\[Nu][r]*Derivative[1][\[Nu]][r]*Derivative[2][\[Nu]][r] + 
         E^\[Nu][r]*Derivative[3][\[Nu]][r]) + 
       3*\[Kappa]*(Derivative[1][h000[2]][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + 2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r])*Derivative[2][h000[2]][r] + 
         (P[r] + \[Rho][r])*Derivative[3][h000[2]][r]) + 
       4*E^\[Nu][r]*Derivative[3][U00[2]][r] + 
       r*\[Kappa]*(3*(Derivative[2][P][r] + Derivative[2][\[Rho]][r])*
          Derivative[2][h000[2]][r] + Derivative[1][h000[2]][r]*
          (Derivative[3][P][r] + Derivative[3][\[Rho]][r]) + 
         3*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[3][h000[2]][r] + (P[r] + \[Rho][r])*
          Derivative[4][h000[2]][r])))/(r^2*(r - 2*M[r]))}


==> anc/final_eqs_polar-led.m <==
{h00[-1 + L] -> Function[r, \[Epsilon]a*h001[L - 1][r]], 
 h00[1 + L] -> Function[r, \[Epsilon]a*h001[L + 1][r]], 
 H00[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 H00[L] -> Function[r, H000[L][r] + \[Epsilon]a^1*H001[L][r] + 
    \[Epsilon]a^2*H002[L][r]], H00[2 + L] -> 
  Function[r, \[Epsilon]a*WE[L + 2][r]], 
 h10[-1 + L] -> Function[r, \[Epsilon]a*h101[L - 1][r]], 
 h10[1 + L] -> Function[r, \[Epsilon]a*h101[L + 1][r]], 
 H10[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 H10[L] -> Function[r, H100[L][r] + \[Epsilon]a^1*H101[L][r] + 
    \[Epsilon]a^2*H102[L][r]], H10[2 + L] -> 
  Function[r, \[Epsilon]a*WE[L + 2][r]], 
 H20[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 H20[L] -> Function[r, H200[L][r] + \[Epsilon]a^1*H201[L][r] + 
    \[Epsilon]a^2*H202[L][r]], H20[2 + L] -> 
  Function[r, \[Epsilon]a*WE[L + 2][r]], 
 K0[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 K0[L] -> Function[r, K00[L][r] + \[Epsilon]a^1*K01[L][r] + 
    \[Epsilon]a^2*K02[L][r]], K0[2 + L] -> 
  Function[r, \[Epsilon]a*WE[L + 2][r]], 
 m2[r] -> ((r - 2*M[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
     r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]), 
 p2[r] -> -\[Eta]2[r] - (r^2*\[Omega]1[r]^2)/(3*E^\[Nu][r]), 
 Q[l_] -> Sqrt[(l^2 - m^2)/(-1 + 4*l^2)], 
 R0[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 R0[2 + L] -> Function[r, \[Epsilon]a*WE[L + 2][r]], 
 T0[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 T0[2 + L] -> Function[r, \[Epsilon]a*WE[L + 2][r]], 
 V0[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 V0[2 + L] -> Function[r, \[Epsilon]a*WE[L + 2][r]], 
 \[Delta]p0[-2 + L] -> Function[r, \[Epsilon]a*WE[L - 2][r]], 
 \[Delta]p0[L] -> Function[r, \[Delta]p00[L][r] + 
    \[Epsilon]a^1*\[Delta]p01[L][r] + \[Epsilon]a^2*\[Delta]p02[L][r]], 
 \[Delta]p0[2 + L] -> Function[r, \[Epsilon]a*WE[L + 2][r]], 
 \[Delta]\[Rho]0[l_] -> Function[r, \[Delta]p0[l][r]/CC[r]^2], 
 \[Xi]00[r] -> -((p0[r]*(P[r] + \[Rho][r]))/Derivative[1][P][r]), 
 \[Xi]22[r] -> -((p2[r]*(P[r] + \[Rho][r]))/Derivative[1][P][r]), 
 H001[L][r] -> 0, H100[L][r] -> 0, h101[-1 + L][r] -> 0, h101[1 + L][r] -> 0, 
 H101[L][r] -> 
  (I*m*r*(H000[L][r]*(M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
         2*r*Derivative[1][\[Omega]1][r]) + 
       r*(-2*\[CapitalOmega] + 2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
           \[Omega]1[r]) + 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
     r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*
      Derivative[1][H000[L]][r]))/(L*(1 + L)*(r - 2*M[r])), 
 H200[L][r] -> H000[L][r], H201[L][r] -> 0, 
 K00[L][r] -> 
  ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
        4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
      2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
         \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*
     Derivative[1][H000[L]][r])/((-2 + L + L^2)*r*(r - 2*M[r])), 
 K01[L][r] -> 0, R0[L][r] -> \[Epsilon]a*R01[L][r], R01[L][r] -> 0, 
 T0[L][r] -> \[Epsilon]a*T01[L][r], U0[-1 + L][r] -> 
  \[Epsilon]a*U01[-1 + L][r], U0[1 + L][r] -> \[Epsilon]a*U01[1 + L][r], 
 U01[-1 + L][r] -> 0, U01[1 + L][r] -> 0, V0[L][r] -> \[Epsilon]a*V01[L][r], 
 V01[L][r] -> ((I/2)*m*r^2*\[Kappa]*\[CapitalOmega]*
    (P[r]*H000[L][r] + \[Rho][r]*H000[L][r] + ((P[r] + \[Rho][r])*H000[L][r])/
      CC[r]^2 + (2*(P[r] + \[Rho][r])*
       ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
      ((-2 + L + L^2)*r*(r - 2*M[r]))))/(E^\[Nu][r]*L*(1 + L)), 
 \[Delta]p00[L][r] -> ((P[r] + \[Rho][r])*H000[L][r])/2, 
 \[Delta]p01[L][r] -> 0, Derivative[1][M][r] -> r^2*\[Kappa]*\[Rho][r], 
 Derivative[1][m0][r] -> 
  (r^3*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
      (M[r] + r^3*\[Kappa]*P[r]) + 
     (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/12, 
 Derivative[1][m2][r] -> 
  ((1 - 2*Derivative[1][M][r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]) - 
   ((r - 2*M[r])*Derivative[1][\[Nu]][r]*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]) + 
   ((r - 2*M[r])*(-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 
      6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
      3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
      r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])))/(6*E^\[Nu][r]), Derivative[1][P][r] -> 
  -(((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r*(r - 2*M[r]))), 
 Derivative[1][p0][r] -> 
  (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
      r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
    r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
    8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
       \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))/
   (12*E^\[Nu][r]*(r - 2*M[r])^2), Derivative[1][p2][r] -> 
  (-2*r*\[Omega]1[r]^2)/(3*E^\[Nu][r]) - Derivative[1][\[Eta]2][r] + 
   (r^2*\[Omega]1[r]^2*Derivative[1][\[Nu]][r])/(3*E^\[Nu][r]) - 
   (2*r^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r])/(3*E^\[Nu][r]), 
 Derivative[1][v2][r] -> (-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
     \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
     (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
      (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
   (6*E^\[Nu][r]*r*(r - 2*M[r])), Derivative[1][\[Eta]0][r] -> 
  (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*
       p0[r]*(P[r] + \[Rho][r])) - r^3*(r - 2*M[r])^2*
     Derivative[1][\[Omega]1][r]^2)/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[1][\[Eta]2][r] -> 
  (-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
      (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
      M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
    r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
      r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
          M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
          4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
         Derivative[1][\[Omega]1][r]^2)))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
    (M[r] + r^3*\[Kappa]*P[r])), Derivative[1][\[Nu]][r] -> 
  (2*(M[r] + r^3*\[Kappa]*P[r]))/(r*(r - 2*M[r])), 
 Derivative[1][\[Xi]00][r] -> 
  -(((P[r] + \[Rho][r])*Derivative[1][p0][r])/Derivative[1][P][r]) - 
   (p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
    Derivative[1][P][r] + (p0[r]*(P[r] + \[Rho][r])*Derivative[2][P][r])/
    Derivative[1][P][r]^2, Derivative[1][\[Xi]22][r] -> 
  -(((P[r] + \[Rho][r])*Derivative[1][p2][r])/Derivative[1][P][r]) - 
   (p2[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
    Derivative[1][P][r] + (p2[r]*(P[r] + \[Rho][r])*Derivative[2][P][r])/
    Derivative[1][P][r]^2, Derivative[1][H001[L]][r] -> 0, 
 Derivative[1][H100[L]][r] -> 0, Derivative[1][h101[-1 + L]][r] -> 0, 
 Derivative[1][h101[1 + L]][r] -> 0, Derivative[1][H101[L]][r] -> 
  (I*m*(H000[L][r]*(M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
          2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
          2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
          2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
      r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][H000[L]][
        r]))/(L*(1 + L)*(r - 2*M[r])) - 
   (I*m*r*(1 - 2*Derivative[1][M][r])*
     (H000[L][r]*(M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
          2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
          2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
          2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
      r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][H000[L]][
        r]))/(L*(1 + L)*(r - 2*M[r])^2) + 
   (I*m*r*((r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*
       Derivative[1][H000[L]][r] + r*(\[CapitalOmega] - \[Omega]1[r])*
       (1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] - 
      r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[1][H000[L]][r] + 
      (M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
          2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
          2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
          2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
       Derivative[1][H000[L]][r] + H000[L][r]*(-2*\[CapitalOmega] + 
        2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
        2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r] + 
        Derivative[1][M][r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
          2*r*Derivative[1][\[Omega]1][r]) + 
        M[r]*(-8*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][\[Omega]1][
            r]) + r*(4*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
          2*r^2*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
            r] + 3*Derivative[1][\[Omega]1][r] - 2*r^2*\[Kappa]*P[r]*
           Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r])) + 
      r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[2][H000[L]][
        r]))/(L*(1 + L)*(r - 2*M[r])), Derivative[1][H200[L]][r] -> 
  Derivative[1][H000[L]][r], Derivative[1][H201[L]][r] -> 0, 
 Derivative[1][K00[L]][r] -> 
  -(((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
        2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
           \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r])/
     ((-2 + L + L^2)*r^2*(r - 2*M[r]))) - 
   ((1 - 2*Derivative[1][M][r])*
     ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
        2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
           \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
    ((-2 + L + L^2)*r*(r - 2*M[r])^2) + 
   (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
         4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
       2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
          \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
       2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
        Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
         16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
       2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
      (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
     (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
         4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
       2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
          \[Rho][r]))*Derivative[1][H000[L]][r] + 
     2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
      Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + 
       Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
      Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*
      Derivative[2][H000[L]][r])/((-2 + L + L^2)*r*(r - 2*M[r])), 
 Derivative[1][K01[L]][r] -> 0, Derivative[1][R0[L]][r] -> 
  \[Epsilon]a*Derivative[1][R01[L]][r], Derivative[1][R01[L]][r] -> 0, 
 Derivative[1][T0[L]][r] -> \[Epsilon]a*Derivative[1][T01[L]][r], 
 Derivative[1][U0[-1 + L]][r] -> \[Epsilon]a*Derivative[1][U01[-1 + L]][r], 
 Derivative[1][U0[1 + L]][r] -> \[Epsilon]a*Derivative[1][U01[1 + L]][r], 
 Derivative[1][U01[-1 + L]][r] -> 0, Derivative[1][U01[1 + L]][r] -> 0, 
 Derivative[1][V0[L]][r] -> \[Epsilon]a*Derivative[1][V01[L]][r], 
 Derivative[1][V01[L]][r] -> 
  (I*m*r*\[Kappa]*\[CapitalOmega]*(P[r]*H000[L][r] + \[Rho][r]*H000[L][r] + 
      ((P[r] + \[Rho][r])*H000[L][r])/CC[r]^2 + 
      (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 
             2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
             2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 
             6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
         2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][
           r]))/((-2 + L + L^2)*r*(r - 2*M[r]))))/(E^\[Nu][r]*L*(1 + L)) - 
   ((I/2)*m*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Nu]][r]*
     (P[r]*H000[L][r] + \[Rho][r]*H000[L][r] + 
      ((P[r] + \[Rho][r])*H000[L][r])/CC[r]^2 + 
      (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 
             2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
             2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 
             6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
         2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][
           r]))/((-2 + L + L^2)*r*(r - 2*M[r]))))/(E^\[Nu][r]*L*(1 + L)) + 
   ((I/2)*m*r^2*\[Kappa]*\[CapitalOmega]*
     ((-2*(P[r] + \[Rho][r])*H000[L][r]*Derivative[1][CC][r])/CC[r]^3 + 
      H000[L][r]*Derivative[1][P][r] + H000[L][r]*Derivative[1][\[Rho]][r] + 
      (H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/CC[r]^2 + 
      P[r]*Derivative[1][H000[L]][r] + \[Rho][r]*Derivative[1][H000[L]][r] + 
      ((P[r] + \[Rho][r])*Derivative[1][H000[L]][r])/CC[r]^2 - 
      (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 
             2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
             2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 
             6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
         2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][
           r]))/((-2 + L + L^2)*r^2*(r - 2*M[r])) - 
      (2*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r])*
        ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
           2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
          (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
       ((-2 + L + L^2)*r*(r - 2*M[r])^2) + 
      (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
           2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
          (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
       ((-2 + L + L^2)*r*(r - 2*M[r])) + 
      (2*(P[r] + \[Rho][r])*(H000[L][r]*
          (2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
              P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
           2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
           2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
              P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
              Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][
               r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
             6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
          (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
         (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
           2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r]))*Derivative[1][H000[L]][r] + 
         2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
          Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + 
           Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
          Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
          (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]))/
       ((-2 + L + L^2)*r*(r - 2*M[r]))))/(E^\[Nu][r]*L*(1 + L)), 
 Derivative[1][\[Delta]p00[L]][r] -> 
  (H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/2 + 
   ((P[r] + \[Rho][r])*Derivative[1][H000[L]][r])/2, 
 Derivative[1][\[Delta]p01[L]][r] -> 0, Derivative[2][M][r] -> 
  2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r], 
 Derivative[2][m0][r] -> 
  (r^2*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/4 + 
   (r^3*((-12*\[Kappa]*p0[r]*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
      (12*\[Kappa]*(r - 2*M[r])*p0[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])^2 - 
      (12*\[Kappa]*(r - 2*M[r])*Derivative[1][p0][r]*Derivative[1][\[Rho]][
         r])/(M[r] + r^3*\[Kappa]*P[r]) - 
      (Derivative[1][\[Nu]][r]*(8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
       E^\[Nu][r] - (12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[2][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])/E^\[Nu][r]))/12, Derivative[2][m2][r] -> 
  ((r - 2*M[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/6 - (Derivative[1][\[Nu]][r]*
     ((1 - 2*Derivative[1][M][r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
        r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)) + 
      (r - 2*M[r])*(-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 
        6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
        3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
          2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
            r]))))/(3*E^\[Nu][r]) + 
   (-2*(-6*E^\[Nu][r]*\[Eta]2[r] + r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
      Derivative[2][M][r] + 2*(1 - 2*Derivative[1][M][r])*
      (-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*\[Eta]2[r]*
        Derivative[1][\[Nu]][r] + 3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r])) + (r - 2*M[r])*(-12*E^\[Nu][r]*Derivative[1][\[Eta]2][r]*
        Derivative[1][\[Nu]][r] + 6*r*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) - 
       6*E^\[Nu][r]*Derivative[2][\[Eta]2][r] - 6*\[Eta]2[r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 6*r^2*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]) + r^3*(8*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
         4*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
           (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
             2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
         (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
           2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))))/
    (6*E^\[Nu][r]), Derivative[2][P][r] -> 
  ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r^2*(r - 2*M[r])) + 
   ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*
     (1 - 2*Derivative[1][M][r]))/(r*(r - 2*M[r])^2) - 
   ((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r]))/(r*(r - 2*M[r])) - 
   ((M[r] + r^3*\[Kappa]*P[r])*(Derivative[1][P][r] + 
      Derivative[1][\[Rho]][r]))/(r*(r - 2*M[r])), 
 Derivative[2][p0][r] -> 
  -((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
        (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r])) + r^3*(r - 2*M[r])^2*
        Derivative[1][\[Omega]1][r]^2 + 8*r*(r - 2*M[r])*\[Omega]1[r]*
        ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
         r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
    (6*E^\[Nu][r]*(r - 2*M[r])^3) - 
   (Derivative[1][\[Nu]][r]*(-12*E^\[Nu][r]*
       (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
         (P[r] + \[Rho][r])) + r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^
        2 + 8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
         \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
    (12*E^\[Nu][r]*(r - 2*M[r])^2) + 
   (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
      Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*
      (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
       r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
       (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
       m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
      Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
      (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
     8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
        \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
      ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
      ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
     2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
      Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
      (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
         r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
        Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
        Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*Derivative[2][\[Omega]1][
         r]))/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[2][p2][r] -> 
  (2*Derivative[1][\[Nu]][r]*(2*r*\[Omega]1[r]^2 + 2*r^2*\[Omega]1[r]*
       Derivative[1][\[Omega]1][r]))/(3*E^\[Nu][r]) - 
   Derivative[2][\[Eta]2][r] + 
   (r^2*\[Omega]1[r]^2*(-(Derivative[1][\[Nu]][r]^2/E^\[Nu][r]) + 
      Derivative[2][\[Nu]][r]/E^\[Nu][r]))/3 - 
   (2*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
     r^2*(2*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]*
        Derivative[2][\[Omega]1][r]))/(3*E^\[Nu][r]), 
 Derivative[2][v2][r] -> 
  -(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
      r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
    (6*E^\[Nu][r]*r^2*(r - 2*M[r])) - 
   ((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
       \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
    (6*E^\[Nu][r]*r*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
       \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
    (6*E^\[Nu][r]*r*(r - 2*M[r])) + 
   (-12*E^\[Nu][r]*\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]) - 12*E^\[Nu][r]*
      (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r] - 
     12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
      Derivative[1][\[Nu]][r] + 3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
      (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
     r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
     r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
        \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
       (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
       2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
         r]))/(6*E^\[Nu][r]*r*(r - 2*M[r])), Derivative[2][\[Eta]0][r] -> 
  -((1 - 2*Derivative[1][M][r])*
      (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/
    (6*E^\[Nu][r]*(r - 2*M[r])^3) - 
   (Derivative[1][\[Nu]][r]*(12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/
    (12*E^\[Nu][r]*(r - 2*M[r])^2) + 
   (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
      Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
      (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
       r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
       (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
       m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
      Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
      (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
     2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
      Derivative[2][\[Omega]1][r])/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
 Derivative[2][\[Eta]2][r] -> 
  -(-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2)))/(12*E^\[Nu][r]*r^2*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])) - ((1 - 2*Derivative[1][M][r])*
     (-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])^2*
     (M[r] + r^3*\[Kappa]*P[r])) - 
   ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
       (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
           \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])^2) - 
   (Derivative[1][\[Nu]][r]*(-24*E^\[Nu][r]*\[Eta]2[r]*
       (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
           \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])) + (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 
     24*E^\[Nu][r]*(-M[r]^2 + (r^4*\[Kappa]*
         (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
       M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
      Derivative[1][\[Eta]2][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
      (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/
        2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
      Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
      (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
       2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
        Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
           Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][r]))/
        2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
         r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]))) + 
     r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
         M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
        \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
         4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
        Derivative[1][\[Omega]1][r]^2) + 
     r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
       24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
       24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
       2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
          (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
           (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
           4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
           M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][
                P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
          (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
         8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r] + (-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         (r - 2*M[r])*(-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*
            P[r]^2 + 2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
            Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
           4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
            Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
            P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
          Derivative[2][\[Omega]1][r])))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])), Derivative[2][\[Nu]][r] -> 
  (-2*(M[r] + r^3*\[Kappa]*P[r]))/(r^2*(r - 2*M[r])) - 
   (2*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r]))/
    (r*(r - 2*M[r])^2) + (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
      r^3*\[Kappa]*Derivative[1][P][r]))/(r*(r - 2*M[r])), 
 Derivative[2][\[Xi]00][r] -> 
  -2*Derivative[1][p0][r]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
      Derivative[1][P][r] - ((P[r] + \[Rho][r])*Derivative[2][P][r])/
      Derivative[1][P][r]^2) - ((P[r] + \[Rho][r])*Derivative[2][p0][r])/
    Derivative[1][P][r] - 
   p0[r]*((-2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
       Derivative[2][P][r])/Derivative[1][P][r]^2 + 
     (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/Derivative[1][P][r] + 
     (P[r] + \[Rho][r])*((2*Derivative[2][P][r]^2)/Derivative[1][P][r]^3 - 
       Derivative[3][P][r]/Derivative[1][P][r]^2)), 
 Derivative[2][\[Xi]22][r] -> 
  -2*Derivative[1][p2][r]*((Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
      Derivative[1][P][r] - ((P[r] + \[Rho][r])*Derivative[2][P][r])/
      Derivative[1][P][r]^2) - ((P[r] + \[Rho][r])*Derivative[2][p2][r])/
    Derivative[1][P][r] - 
   p2[r]*((-2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
       Derivative[2][P][r])/Derivative[1][P][r]^2 + 
     (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/Derivative[1][P][r] + 
     (P[r] + \[Rho][r])*((2*Derivative[2][P][r]^2)/Derivative[1][P][r]^3 - 
       Derivative[3][P][r]/Derivative[1][P][r]^2)), 
 Derivative[2][\[Omega]1][r] -> 
  (-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
    r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
    r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))/
   (r*(r - 2*M[r])), Derivative[2][H000[L]][r] -> 
  -((r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r] - 
     CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
         5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
         4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
     r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
       r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r])/
    (r^2*CC[r]^2*(r - 2*M[r])^2)), Derivative[2][h001[-1 + L]][r] -> 
  -(((2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
      (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r] - 
     Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*
      (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
         4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r])) + 
       r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
          (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
          ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
            \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
       2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
         2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
         r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
           (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
          ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
      H000[L][r] - L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*
      (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
          \[Rho][r]))*h001[-1 + L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
      CC[r]^2*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
         (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
       M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
           \[Omega]1[r])))*Derivative[1][H000[L]][r] - 
     L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
      Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*
      (r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r])/
    (L*(-2 + L + L^2)*r^2*CC[r]^2*(r - 2*M[r])^2)), 
 Derivative[2][h001[1 + L]][r] -> 
  ((2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*\[Kappa]*
     (r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
     H000[L][r] - Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
     (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
        4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
         (\[CapitalOmega] - \[Omega]1[r])) + 
      2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
        8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
        2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
        r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
          32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
           \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
         ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
           \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
        8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
        2*L*(-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
        4*r^4*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
          4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
          L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
         ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
           \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
         ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*
           \[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r] + 
    (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*
     (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
        2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r] - 
    2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*(r - 2*M[r])*
     (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
         (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
          L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
        (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
      M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
         \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
          \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
    (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
     Derivative[1][h001[1 + L]][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
     CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[1 + L]][r])/
   ((-2 - L + 2*L^2 + L^3)*r^2*CC[r]^2*(r - 2*M[r])^2), 
 Derivative[2][H001[L]][r] -> 0, Derivative[2][H100[L]][r] -> 0, 
 Derivative[2][h101[-1 + L]][r] -> 0, Derivative[2][h101[1 + L]][r] -> 0, 
 Derivative[2][H101[L]][r] -> 
  (I*m*((H000[L][r]*(M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
           2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
           2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
       r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][H000[L]][
         r])*((-2*(1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^2 + 
       r*((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
         (2*Derivative[2][M][r])/(r - 2*M[r])^2)) + 
     2*((r - 2*M[r])^(-1) - (r*(1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^2)*
      ((r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][H000[L]][
         r] + r*(\[CapitalOmega] - \[Omega]1[r])*(1 - 2*Derivative[1][M][r])*
        Derivative[1][H000[L]][r] - r*(r - 2*M[r])*Derivative[1][\[Omega]1][
         r]*Derivative[1][H000[L]][r] + 
       (M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
           2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
           2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
        Derivative[1][H000[L]][r] + H000[L][r]*(-2*\[CapitalOmega] + 
         2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
         2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r] + 
         Derivative[1][M][r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
           2*r*Derivative[1][\[Omega]1][r]) + 
         M[r]*(-8*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][\[Omega]1][
             r]) + r*(4*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           2*r^2*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
             r] + 3*Derivative[1][\[Omega]1][r] - 2*r^2*\[Kappa]*P[r]*
            Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r])) + 
       r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[2][H000[L]][
         r]) + (r*((\[CapitalOmega] - \[Omega]1[r])*Derivative[1][H000[L]][r]*
         (2*(1 - 2*Derivative[1][M][r]) - 2*r*Derivative[2][M][r]) + 
        2*Derivative[1][H000[L]][r]*(-2*\[CapitalOmega] + 
          2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
          2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r] + 
          Derivative[1][M][r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
            2*r*Derivative[1][\[Omega]1][r]) + 
          M[r]*(-8*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][\[Omega]1][
              r]) + r*(4*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            2*r^2*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
              r] + 3*Derivative[1][\[Omega]1][r] - 2*r^2*\[Kappa]*P[r]*
             Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r])) + 
        (M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
            2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
            2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
         Derivative[2][H000[L]][r] + 2*(r - 2*M[r] + 
          r*(1 - 2*Derivative[1][M][r]))*(-(Derivative[1][\[Omega]1][r]*
            Derivative[1][H000[L]][r]) + (\[CapitalOmega] - \[Omega]1[r])*
           Derivative[2][H000[L]][r]) + H000[L][r]*
         ((6*\[CapitalOmega] - 6*\[Omega]1[r] - 2*r*Derivative[1][\[Omega]1][
              r])*Derivative[2][M][r] + 2*Derivative[1][M][r]*
           (-8*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][\[Omega]1][
              r]) + 2*(4*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            2*r^2*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
              r] + 3*Derivative[1][\[Omega]1][r] - 2*r^2*\[Kappa]*P[r]*
             Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
          M[r]*(-10*Derivative[2][\[Omega]1][r] - 
            2*r*Derivative[3][\[Omega]1][r]) + 
          r*(4*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            8*r*\[Kappa]*((\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
                r] - P[r]*Derivative[1][\[Omega]1][r]) + 
            4*Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*
             (-2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
              (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][P][r] - 
              P[r]*Derivative[2][\[Omega]1][r]) + r*Derivative[3][\[Omega]1][
              r])) + r*(r - 2*M[r])*(-(Derivative[1][H000[L]][r]*
            Derivative[2][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]*
           Derivative[2][H000[L]][r] + (\[CapitalOmega] - \[Omega]1[r])*
           Derivative[3][H000[L]][r])))/(r - 2*M[r])))/(L*(1 + L)), 
 Derivative[2][H200[L]][r] -> Derivative[2][H000[L]][r], 
 Derivative[2][H201[L]][r] -> 0, Derivative[2][K00[L]][r] -> 
  (2*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
        2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
           \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
    ((-2 + L + L^2)*r^3*(r - 2*M[r])) - 
   (2*(-(((1 - 2*Derivative[1][M][r])*
         ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
              4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
            2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
               \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
           (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
        (r - 2*M[r])^2) + 
      (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
          2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
             P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
             Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][
              r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
          2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
            6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
        (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]))*Derivative[1][H000[L]][r] + 
        2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
         Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
         Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r])/(r - 2*M[r])))/
    ((-2 + L + L^2)*r^2) + 
   (((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r])*
      ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
       (2*Derivative[2][M][r])/(r - 2*M[r])^2) - 
     (2*(1 - 2*Derivative[1][M][r])*
       (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
          2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
             P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
             Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][
              r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
          2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
            6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
        (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]))*Derivative[1][H000[L]][r] + 
        2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
         Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
         Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]))/
      (r - 2*M[r])^2 + 
     (2*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
           2*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(4 - L - L^2 + 
           6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]) - 
         8*M[r]*Derivative[1][M][r] + 2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*
            P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + 
         r^2*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 
           4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 
           8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 2*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 
           4*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[1][H000[L]][
         r] + (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]*
        (4*(1 - 2*Derivative[1][M][r]) - 4*r*Derivative[2][M][r]) + 
       H000[L][r]*(2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
         4*r*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 
           4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 
           8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 2*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + 
         4*((4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][M][r] + M[r]*(12*r*\[Kappa]*P[r] + 
             4*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
             2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
         4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
         r^2*(-4*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
           4*\[Kappa]*\[Rho][r] - 8*r*\[Kappa]*Derivative[1][P][r] + 
           64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 8*r*\[Kappa]*
            Derivative[1][\[Rho]][r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 
           4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 
             2*P[r]*Derivative[2][P][r]) - 2*r^2*\[Kappa]*
            Derivative[2][\[Rho]][r]) + 2*r*(2*Derivative[1][M][r]*
            (12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*
              Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) + (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r])*Derivative[2][M][r] + M[r]*(12*\[Kappa]*P[r] + 
             4*\[Kappa]*\[Rho][r] + 24*r*\[Kappa]*Derivative[1][P][r] + 
             8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 6*r^2*\[Kappa]*
              Derivative[2][P][r] + 2*r^2*\[Kappa]*Derivative[2][\[Rho]][
               r]))) + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            \[Rho][r]))*Derivative[2][H000[L]][r] + 
       2*(2*(r - 2*M[r]) + 2*r*(1 - 2*Derivative[1][M][r]))*
        ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
            Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
       2*r*(r - 2*M[r])*(Derivative[1][H000[L]][r]*(6*r*\[Kappa]*P[r] + 
           6*r^2*\[Kappa]*Derivative[1][P][r] + Derivative[2][M][r] + 
           r^3*\[Kappa]*Derivative[2][P][r]) + 2*(3*r^2*\[Kappa]*P[r] + 
           Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
          Derivative[2][H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*
          Derivative[3][H000[L]][r]))/(r - 2*M[r]))/((-2 + L + L^2)*r), 
 Derivative[2][K01[L]][r] -> 0, Derivative[2][R01[L]][r] -> 0, 
 Derivative[2][U01[-1 + L]][r] -> 0, Derivative[2][U01[1 + L]][r] -> 0, 
 Derivative[2][V01[L]][r] -> 
  ((I/2)*m*r^2*\[Kappa]*\[CapitalOmega]*(P[r]*H000[L][r] + 
      \[Rho][r]*H000[L][r] + ((P[r] + \[Rho][r])*H000[L][r])/CC[r]^2 + 
      (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 
             2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
             2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 
             6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
         2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][
           r]))/((-2 + L + L^2)*r*(r - 2*M[r])))*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(L*(1 + L)) - (I*m*Derivative[1][\[Nu]][r]*
     (2*r*\[Kappa]*\[CapitalOmega]*(P[r]*H000[L][r] + \[Rho][r]*H000[L][r] + 
        ((P[r] + \[Rho][r])*H000[L][r])/CC[r]^2 + 
        (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*
                \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r]))) + r^2*\[Kappa]*\[CapitalOmega]*
       ((-2*(P[r] + \[Rho][r])*H000[L][r]*Derivative[1][CC][r])/CC[r]^3 + 
        H000[L][r]*Derivative[1][P][r] + H000[L][r]*Derivative[1][\[Rho]][
          r] + (H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
         CC[r]^2 + P[r]*Derivative[1][H000[L]][r] + 
        \[Rho][r]*Derivative[1][H000[L]][r] + 
        ((P[r] + \[Rho][r])*Derivative[1][H000[L]][r])/CC[r]^2 - 
        (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*
                \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r^2*(r - 2*M[r])) - 
        (2*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r])^2) + 
        (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r])) + (2*(P[r] + \[Rho][r])*
          (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
             2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*
                r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*
                \[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
           (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*Derivative[1][H000[L]][r] + 
           2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
            Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
            (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
           2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][
             r]))/((-2 + L + L^2)*r*(r - 2*M[r])))))/(E^\[Nu][r]*L*(1 + L)) + 
   ((I/2)*m*(2*\[Kappa]*\[CapitalOmega]*(P[r]*H000[L][r] + 
        \[Rho][r]*H000[L][r] + ((P[r] + \[Rho][r])*H000[L][r])/CC[r]^2 + 
        (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*
                \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r]))) + 4*r*\[Kappa]*\[CapitalOmega]*
       ((-2*(P[r] + \[Rho][r])*H000[L][r]*Derivative[1][CC][r])/CC[r]^3 + 
        H000[L][r]*Derivative[1][P][r] + H000[L][r]*Derivative[1][\[Rho]][
          r] + (H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
         CC[r]^2 + P[r]*Derivative[1][H000[L]][r] + 
        \[Rho][r]*Derivative[1][H000[L]][r] + 
        ((P[r] + \[Rho][r])*Derivative[1][H000[L]][r])/CC[r]^2 - 
        (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*
                \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r^2*(r - 2*M[r])) - 
        (2*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r])^2) + 
        (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r])) + (2*(P[r] + \[Rho][r])*
          (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
             2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*
                r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*
                \[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
           (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*Derivative[1][H000[L]][r] + 
           2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
            Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
            (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
           2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][
             r]))/((-2 + L + L^2)*r*(r - 2*M[r]))) + 
      r^2*\[Kappa]*\[CapitalOmega]*(2*Derivative[1][P][r]*
         Derivative[1][H000[L]][r] + 2*Derivative[1][\[Rho]][r]*
         Derivative[1][H000[L]][r] + 
        2*((-2*(P[r] + \[Rho][r])*Derivative[1][CC][r])/CC[r]^3 + 
          (Derivative[1][P][r] + Derivative[1][\[Rho]][r])/CC[r]^2)*
         Derivative[1][H000[L]][r] + (4*(P[r] + \[Rho][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r^3*(r - 2*M[r])) + H000[L][r]*Derivative[2][P][r] + 
        H000[L][r]*Derivative[2][\[Rho]][r] + H000[L][r]*
         ((-4*Derivative[1][CC][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]))/CC[r]^3 + (P[r] + \[Rho][r])*
           ((6*Derivative[1][CC][r]^2)/CC[r]^4 - (2*Derivative[2][CC][r])/
             CC[r]^3) + (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/
           CC[r]^2) + P[r]*Derivative[2][H000[L]][r] + 
        \[Rho][r]*Derivative[2][H000[L]][r] + 
        ((P[r] + \[Rho][r])*Derivative[2][H000[L]][r])/CC[r]^2 - 
        (4*(-(((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r])*
              ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                   4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                    \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + 
                 r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
             (r - 2*M[r])^2) + ((Derivative[1][P][r] + Derivative[1][\[Rho]][
               r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                  4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + 
                r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/(r - 2*M[r]) + 
           ((P[r] + \[Rho][r])*(H000[L][r]*(2*r*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]) - 
                8*M[r]*Derivative[1][M][r] + 2*r*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                 Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                   \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
              2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][
                 H000[L]][r] + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
               Derivative[1][H000[L]][r] + 2*r*(M[r] + r^3*\[Kappa]*P[r])*(
                1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] + 
              2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
                r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
              2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[2][
                 H000[L]][r]))/(r - 2*M[r])))/((-2 + L + L^2)*r^2) + 
        (2*(((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*
                M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + r^3*
                \[Kappa]*P[r])*Derivative[1][H000[L]][r])*
            ((-2*(1 - 2*Derivative[1][M][r])*(Derivative[1][P][r] + 
                Derivative[1][\[Rho]][r]))/(r - 2*M[r])^2 + 
             (P[r] + \[Rho][r])*((2*(1 - 2*Derivative[1][M][r])^2)/
                (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
             (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/(r - 2*M[r])) + 
           2*(-(((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^
                2) + (Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
              (r - 2*M[r]))*(H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*
                  P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                  \[Rho][r]) + 2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 2*r*
                (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                 16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                   r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                  \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
             2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][
               r] + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*
                M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]))*Derivative[1][H000[L]][r] + 
             2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
              Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*
                P[r] + Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][
                 r])*Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
              (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
           ((P[r] + \[Rho][r])*(2*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                  4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
                2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                   \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[1][
                 H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][
                 H000[L]][r]*(4*(1 - 2*Derivative[1][M][r]) - 
                4*r*Derivative[2][M][r]) + H000[L][r]*(2*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 4*((4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                    2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + 
                  M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                    6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - 4*(2*Derivative[1][M][r]^
                    2 + 2*M[r]*Derivative[2][M][r]) + r^2*(-4*\[Kappa]*P[r] + 
                  48*r^2*\[Kappa]^2*P[r]^2 - 4*\[Kappa]*\[Rho][r] - 
                  8*r*\[Kappa]*Derivative[1][P][r] + 64*r^3*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 8*r*\[Kappa]*Derivative[1][\[Rho]][
                    r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 4*r^4*
                   \[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][
                       P][r]) - 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
                2*r*(2*Derivative[1][M][r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                     \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                    2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                  (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                     \[Rho][r])*Derivative[2][M][r] + M[r]*(12*\[Kappa]*
                     P[r] + 4*\[Kappa]*\[Rho][r] + 24*r*\[Kappa]*
                     Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][
                      r] + 6*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*
                     \[Kappa]*Derivative[2][\[Rho]][r]))) + (-4*M[r]^2 + 
                r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
                   P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
                 (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]))*Derivative[2][H000[L]][r] + 
              2*(2*(r - 2*M[r]) + 2*r*(1 - 2*Derivative[1][M][r]))*(
                (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
                   Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
                (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
              2*r*(r - 2*M[r])*(Derivative[1][H000[L]][r]*(6*r*\[Kappa]*
                   P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
                2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
                   Derivative[1][P][r])*Derivative[2][H000[L]][r] + 
                (M[r] + r^3*\[Kappa]*P[r])*Derivative[3][H000[L]][r])))/
            (r - 2*M[r])))/((-2 + L + L^2)*r))))/(E^\[Nu][r]*L*(1 + L)), 
 Derivative[2][\[Delta]p00[L]][r] -> 
  (Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
    Derivative[1][H000[L]][r] + 
   (H000[L][r]*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]))/2 + 
   ((P[r] + \[Rho][r])*Derivative[2][H000[L]][r])/2, 
 Derivative[2][\[Delta]p01[L]][r] -> 0, Derivative[3][M][r] -> 
  2*\[Kappa]*\[Rho][r] + 4*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
   r^2*\[Kappa]*Derivative[2][\[Rho]][r], Derivative[3][m0][r] -> 
  (r*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/2 + 
   (r^2*((-12*\[Kappa]*p0[r]*(1 - 2*Derivative[1][M][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
      (12*\[Kappa]*(r - 2*M[r])*p0[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
        Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])^2 - 
      (12*\[Kappa]*(r - 2*M[r])*Derivative[1][p0][r]*Derivative[1][\[Rho]][
         r])/(M[r] + r^3*\[Kappa]*P[r]) - 
      (Derivative[1][\[Nu]][r]*(8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
       E^\[Nu][r] - (12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[2][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r])/E^\[Nu][r]))/2 + 
   (r^3*((24*\[Kappa]*p0[r]*Derivative[1][\[Rho]][r]*Derivative[2][M][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)*
       (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r]) - 24*\[Kappa]*(1 - 2*Derivative[1][M][r])*
       (-((p0[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
            r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Rho]][r])/
          (M[r] + r^3*\[Kappa]*P[r])^2) + (Derivative[1][p0][r]*
          Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
        (p0[r]*Derivative[2][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])) - 
      (2*Derivative[1][\[Nu]][r]*(8*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]))/E^\[Nu][r] - 12*\[Kappa]*(r - 2*M[r])*
       (Derivative[1][\[Rho]][r]*((-2*(3*r^2*\[Kappa]*P[r] + 
             Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
            Derivative[1][p0][r])/(M[r] + r^3*\[Kappa]*P[r])^2 + 
          p0[r]*((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
                r^3*\[Kappa]*Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*
                P[r])^3 - (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][
                 P][r] + Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][
                r])/(M[r] + r^3*\[Kappa]*P[r])^2) + Derivative[2][p0][r]/
           (M[r] + r^3*\[Kappa]*P[r])) + 
        2*(-((p0[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
              r^3*\[Kappa]*Derivative[1][P][r]))/(M[r] + r^3*\[Kappa]*P[r])^
             2) + Derivative[1][p0][r]/(M[r] + r^3*\[Kappa]*P[r]))*
         Derivative[2][\[Rho]][r] + (p0[r]*Derivative[3][\[Rho]][r])/
         (M[r] + r^3*\[Kappa]*P[r])) + 
      (16*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
         Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
         Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
        8*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
          \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
          (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
            2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
        (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
          2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))/
       E^\[Nu][r]))/12, Derivative[3][P][r] -> 
  2*(1/(r^2*(r - 2*M[r])) + (1 - 2*Derivative[1][M][r])/(r*(r - 2*M[r])^2))*
    ((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]) + (M[r] + r^3*\[Kappa]*P[r])*
      (Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
   (M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*(-2/(r^3*(r - 2*M[r])) - 
     (2*(1 - 2*Derivative[1][M][r]))/(r^2*(r - 2*M[r])^2) - 
     ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
       (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r) - 
   (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r])*(Derivative[1][P][r] + 
       Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
      (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
       Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
     (M[r] + r^3*\[Kappa]*P[r])*(Derivative[2][P][r] + 
       Derivative[2][\[Rho]][r]))/(r*(r - 2*M[r])), 
 Derivative[3][p0][r] -> 
  ((-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
      8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
         \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(12*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*((-2*(1 - 2*Derivative[1][M][r])*
        (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
           r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
         r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
         8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
            \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
       (r - 2*M[r])^3 + (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
           \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
         (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
            r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
           Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
           Derivative[2][\[Omega]1][r]))/(r - 2*M[r])^2))/(6*E^\[Nu][r]) + 
   ((-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
       8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
          \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
         (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
           (P[r] + \[Rho][r]))*Derivative[1][\[Nu]][r] - 
        12*E^\[Nu][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
           \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
         (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
            r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
           Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
           Derivative[2][\[Omega]1][r])))/(r - 2*M[r])^3 + 
     (-24*E^\[Nu][r]*Derivative[1][\[Nu]][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]) + r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
          (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*(r - 2*M[r])*
          p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
       \[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
         r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
        (16*(1 - 2*Derivative[1][M][r]) - 16*r*Derivative[2][M][r]) + 
       Derivative[1][\[Omega]1][r]^2*(6*r*(r - 2*M[r])^2 + 
         12*r^2*(r - 2*M[r])*(1 - 2*Derivative[1][M][r]) + 
         r^3*(2*(1 - 2*Derivative[1][M][r])^2 - 4*(r - 2*M[r])*
            Derivative[2][M][r])) - 12*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) - 12*E^\[Nu][r]*
        (2*Derivative[1][m0][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            Derivative[1][P][r]) + 2*(2*r*\[Kappa]*(r - 2*M[r]) + 
           r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
          ((P[r] + \[Rho][r])*Derivative[1][p0][r] + 
           p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
         p0[r]*(P[r] + \[Rho][r])*(2*\[Kappa]*(r - 2*M[r]) + 
           4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^2*\[Kappa]*
            Derivative[2][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[2][m0][r] + m0[r]*(4*\[Kappa]*P[r] + 
           8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
            Derivative[2][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (2*Derivative[1][p0][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
            Derivative[2][p0][r] + p0[r]*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r]))) + 4*(3*r^2*(r - 2*M[r])^2 + 
         2*r^3*(r - 2*M[r])*(1 - 2*Derivative[1][M][r]))*
        Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
       2*(8*(r - 2*M[r]) + 8*r*(1 - 2*Derivative[1][M][r]))*
        (Derivative[1][\[Omega]1][r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
            \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
         \[Omega]1[r]*(\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 
             3*Derivative[1][M][r] - r^3*\[Kappa]*Derivative[1][P][r]) + 
           (r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
           (r - 3*M[r] - r^3*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r] + 
           r*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] + 
           r*(r - 2*M[r])*Derivative[2][\[Omega]1][r])) + 
       r^3*(r - 2*M[r])^2*(2*Derivative[2][\[Omega]1][r]^2 + 
         2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]) + 
       8*r*(r - 2*M[r])*(((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
           r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
          Derivative[2][\[Omega]1][r] + 2*Derivative[1][\[Omega]1][r]*
          (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
             r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
            Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
            Derivative[2][\[Omega]1][r]) + \[Omega]1[r]*
          (2*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
             r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
           Derivative[1][\[Omega]1][r]*(2*(1 - 2*Derivative[1][M][r]) - 
             2*r*Derivative[2][M][r]) + \[Omega]1[r]*(-6*r*\[Kappa]*P[r] - 
             6*r^2*\[Kappa]*Derivative[1][P][r] - 3*Derivative[2][M][r] - 
             r^3*\[Kappa]*Derivative[2][P][r]) + 
           (r - 3*M[r] - r^3*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r] + 
           2*(r - 2*M[r] + r*(1 - 2*Derivative[1][M][r]))*
            Derivative[2][\[Omega]1][r] + r*(r - 2*M[r])*
            Derivative[3][\[Omega]1][r])))/(r - 2*M[r])^2)/(12*E^\[Nu][r]), 
 Derivative[3][v2][r] -> 
  ((-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
      r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
     (1/(3*E^\[Nu][r]*r^3) + Derivative[1][\[Nu]][r]/(3*E^\[Nu][r]*r^2) + 
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r])/(6*r)))/(r - 2*M[r]) + 
   2*(-1/(6*E^\[Nu][r]*r^2) - Derivative[1][\[Nu]][r]/(6*E^\[Nu][r]*r))*
    (-(((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
          (M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
         r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
       (r - 2*M[r])^2) + (-12*E^\[Nu][r]*\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) - 
       12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r] - 
       12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
        Derivative[1][\[Nu]][r] + 3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
        (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]))/(r - 2*M[r])) + 
   ((-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
       r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
      ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
       (2*Derivative[2][M][r])/(r - 2*M[r])^2) - 
     (2*(1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*\[Eta]2[r]*
         (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
           Derivative[1][P][r]) - 12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
         Derivative[1][\[Eta]2][r] - 12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
         \[Eta]2[r]*Derivative[1][\[Nu]][r] + 
        3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*
           (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
          8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r] + (1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r])))/
      (r - 2*M[r])^2 + 
     (-24*E^\[Nu][r]*(\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]) + (M[r] + r^3*\[Kappa]*P[r])*
          Derivative[1][\[Eta]2][r])*Derivative[1][\[Nu]][r] + 
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)*
        (6*r*(r - M[r] + r^3*\[Kappa]*P[r]) + 
         6*r^2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]) + r^3*(6*r*\[Kappa]*P[r] + 
           6*r^2*\[Kappa]*Derivative[1][P][r] - Derivative[2][M][r] + 
           r^3*\[Kappa]*Derivative[2][P][r])) - 12*E^\[Nu][r]*
        (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
            Derivative[1][P][r])*Derivative[1][\[Eta]2][r] + 
         \[Eta]2[r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][\[Eta]2][r]) - 
       12*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) + 
       2*(3*r^2*(r - M[r] + r^3*\[Kappa]*P[r]) + 
         r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r]))*(4*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r]) + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
        (8*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
         4*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
           (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
             2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
         (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
           2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r])))/
      (r - 2*M[r]))/(6*E^\[Nu][r]*r), Derivative[3][\[Eta]0][r] -> 
  ((12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
      r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2)*
     (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
       E^\[Nu][r]))/(12*(r - 2*M[r])^2) - 
   (Derivative[1][\[Nu]][r]*((-2*(1 - 2*Derivative[1][M][r])*
        (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
           r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
         r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/(r - 2*M[r])^3 + 
      (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r])/(r - 2*M[r])^2))/(6*E^\[Nu][r]) + 
   ((12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2)*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*
       (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
        2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r]))/(r - 2*M[r])^3 + 
     (24*E^\[Nu][r]*Derivative[1][\[Nu]][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]) + r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
          (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*(r - 2*M[r])*
          p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) - 
       6*r*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
       12*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r]))*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
         E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 12*E^\[Nu][r]*
        (2*Derivative[1][m0][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            Derivative[1][P][r]) + 2*(2*r*\[Kappa]*(r - 2*M[r]) + 
           r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
          ((P[r] + \[Rho][r])*Derivative[1][p0][r] + 
           p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
         p0[r]*(P[r] + \[Rho][r])*(2*\[Kappa]*(r - 2*M[r]) + 
           4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^2*\[Kappa]*
            Derivative[2][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
          Derivative[2][m0][r] + m0[r]*(4*\[Kappa]*P[r] + 
           8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
            Derivative[2][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
          (2*Derivative[1][p0][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
            Derivative[2][p0][r] + p0[r]*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r]))) - 
       6*r^2*(2*(r - 2*M[r])*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])^2*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r]) - 
       r^3*(Derivative[1][\[Omega]1][r]^2*(2*(1 - 2*Derivative[1][M][r])^2 - 
           4*(r - 2*M[r])*Derivative[2][M][r]) + 8*(r - 2*M[r])*
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]*
          Derivative[2][\[Omega]1][r] + (r - 2*M[r])^2*
          (2*Derivative[2][\[Omega]1][r]^2 + 2*Derivative[1][\[Omega]1][r]*
            Derivative[3][\[Omega]1][r])))/(r - 2*M[r])^2)/(12*E^\[Nu][r]), 
 Derivative[3][\[Eta]2][r] -> 
  ((-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
      r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
        r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2)))*(1/(6*E^\[Nu][r]*r^3) + 
      Derivative[1][\[Nu]][r]/(6*E^\[Nu][r]*r^2) + 
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
         E^\[Nu][r])/(12*r)))/((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) + 
   2*(-1/(12*E^\[Nu][r]*r^2) - Derivative[1][\[Nu]][r]/(12*E^\[Nu][r]*r))*
    (-(((1 - 2*Derivative[1][M][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
          (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
         r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
           r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
              \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*
                \[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
              Derivative[1][\[Omega]1][r]^2))))/((r - 2*M[r])^2*
        (M[r] + r^3*\[Kappa]*P[r]))) - 
     ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
         Derivative[1][P][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
         (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
             \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
        r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
          r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
              4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]^2))))/((r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r])^2) + (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 
       24*E^\[Nu][r]*(-M[r]^2 + (r^4*\[Kappa]*
           (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*Derivative[1][\[Eta]2][
         r] - 24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*Derivative[1][\[Nu]][
         r] - 24*E^\[Nu][r]*\[Eta]2[r]*(2*r^3*\[Kappa]*
          (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
         2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
          Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][
             r]))/2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
           r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][
              r]))) + r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
         24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
         24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
         2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r])))/((r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r]))) + 
   ((-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
       r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
         r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2)))*
      ((2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
        ((r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])^2) + 
       ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
         (2*Derivative[2][M][r])/(r - 2*M[r])^2)/(M[r] + r^3*\[Kappa]*P[r]) + 
       ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*P[r])^3 - 
         (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
          (M[r] + r^3*\[Kappa]*P[r])^2)/(r - 2*M[r])) + 
     2*(-((1 - 2*Derivative[1][M][r])/((r - 2*M[r])^2*
          (M[r] + r^3*\[Kappa]*P[r]))) - (3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])/
        ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2))*
      (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 24*E^\[Nu][r]*
        (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
            \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        Derivative[1][\[Eta]2][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
        (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
            \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
        (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
         2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
          Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
             Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][
             r]))/2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
           r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][
              r]))) + r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
            P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2) + 
       r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
         24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
         24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
         2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r]))) + 
     (-48*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
        ((-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
          Derivative[1][\[Eta]2][r] + \[Eta]2[r]*
          (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[1][M][r] + (r^4*\[Kappa]*
             ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
              P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
              Derivative[1][\[Rho]][r]))/2 + 
           M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r])))) - 
       24*\[Eta]2[r]*(-M[r]^2 + (r^4*\[Kappa]*
           (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
        (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
          Derivative[2][\[Nu]][r]) - 24*E^\[Nu][r]*
        (2*Derivative[1][\[Eta]2][r]*(2*r^3*\[Kappa]*
            (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[1][M][r] + (r^4*\[Kappa]*
             ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
              P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
              Derivative[1][\[Rho]][r]))/2 + 
           M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]))) + 
         (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
          Derivative[2][\[Eta]2][r] + \[Eta]2[r]*
          (6*r^2*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
           2*Derivative[1][M][r]^2 + 4*r^3*\[Kappa]*
            ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
             P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
             Derivative[1][\[Rho]][r]) + 2*Derivative[1][M][r]*
            (1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r])) - 
           2*M[r]*Derivative[2][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][
                r]))*Derivative[2][M][r] + (r^4*\[Kappa]*
             (2*Derivative[1][P][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                 Derivative[1][P][r]) + (-1 + 2*r^2*\[Kappa]*P[r])*
               Derivative[2][P][r] + P[r]*(4*\[Kappa]*P[r] + 8*r*\[Kappa]*
                 Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[2][P][r]) - 
              Derivative[2][\[Rho]][r]))/2 + 
           M[r]*(6*r*\[Kappa]*(3*P[r] + \[Rho][r]) + 6*r^2*\[Kappa]*
              (3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
             r^3*\[Kappa]*(3*Derivative[2][P][r] + Derivative[2][\[Rho]][
                r])))) + 2*(-24*E^\[Nu][r]*v2[r]*
          (1 - 2*Derivative[1][M][r]) - 24*E^\[Nu][r]*(r - 2*M[r])*
          Derivative[1][v2][r] - 24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*
          Derivative[1][\[Nu]][r] + 2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            (P[r] + \[Rho][r])*\[Omega]1[r]^2 + (r - 2*M[r])*
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]^2) + 
         r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r])) + 
       r*(-48*E^\[Nu][r]*(v2[r]*(1 - 2*Derivative[1][M][r]) + 
           (r - 2*M[r])*Derivative[1][v2][r])*Derivative[1][\[Nu]][r] + 
         2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2) - 24*E^\[Nu][r]*
          (2*(1 - 2*Derivative[1][M][r])*Derivative[1][v2][r] - 
           2*v2[r]*Derivative[2][M][r] + (r - 2*M[r])*Derivative[2][v2][r]) - 
         24*(r - 2*M[r])*v2[r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
           E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 
         4*r*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
            (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
             (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
             4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
             M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                Derivative[1][P][r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
             2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
            \[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
            (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
             2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
              Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
             4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
              Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
              P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r]) + 
         r^2*(8*\[Kappa]*((P[r] + \[Rho][r])*\[Omega]1[r]^2*(2*r + 12*r^5*
                \[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
               (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 4*r^6*
                \[Kappa]^2*P[r]*Derivative[1][P][r] + M[r]*(-2 + 
                 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][
                   r])) + (r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
              (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
             2*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*\[Omega]1[r]*
              Derivative[1][\[Omega]1][r]) + Derivative[1][\[Omega]1][r]^2*
            (2*(1 - 2*Derivative[1][M][r])*(-2*r + 12*r^2*\[Kappa]*M[r]*
                P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 2*(r + M[r])*
                Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*Derivative[1][M][
                 r] + 2*M[r]*(1 + Derivative[1][M][r]) + 4*r^3*\[Kappa]*M[r]*
                Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][
                 r]) - 2*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
                P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[2][M][r] + 
             (r - 2*M[r])*(-2 + 24*r*\[Kappa]*M[r]*P[r] + 60*r^4*\[Kappa]^2*
                P[r]^2 + 4*Derivative[1][M][r]*(1 + Derivative[1][M][r]) + 48*
                r^5*\[Kappa]^2*P[r]*Derivative[1][P][r] + 24*r^2*\[Kappa]*
                (P[r]*Derivative[1][M][r] + M[r]*Derivative[1][P][r]) + 2*
                M[r]*Derivative[2][M][r] + 2*(r + M[r])*Derivative[2][M][r] + 
               4*r^3*\[Kappa]*(2*Derivative[1][M][r]*Derivative[1][P][r] + 
                 P[r]*Derivative[2][M][r] + M[r]*Derivative[2][P][r]) + 2*r^6*
                \[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][
                   r]))) + 4*((-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
                P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r]) + 
             (r - 2*M[r])*(-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*
                \[Kappa]^2*P[r]^2 + 2*(r + M[r])*Derivative[1][M][r] + 4*r^3*
                \[Kappa]*P[r]*Derivative[1][M][r] + 2*M[r]*
                (1 + Derivative[1][M][r]) + 4*r^3*\[Kappa]*M[r]*
                Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][
                 r]))*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
             r] + 4*r*\[Kappa]*(4*\[Omega]1[r]*((P[r] + \[Rho][r])*
                (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][
                   r] + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                 M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                    Derivative[1][P][r])) + (r^2 + 2*M[r]^2 + 2*r^6*
                  \[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
                (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))*
              Derivative[1][\[Omega]1][r] + \[Omega]1[r]^2*
              (2*(2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][
                   r] + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                 M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                    Derivative[1][P][r]))*(Derivative[1][P][r] + 
                 Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
                (2 + 60*r^4*\[Kappa]^2*P[r]^2 + 48*r^5*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] + 2*Derivative[1][M][r]*(-2 + 
                   12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][
                     r]) + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[2][M][r] + 
                 2*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
                 M[r]*(24*r*\[Kappa]*P[r] + 24*r^2*\[Kappa]*Derivative[1][P][
                     r] + 4*r^3*\[Kappa]*Derivative[2][P][r]) + 
                 2*r^6*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                    Derivative[2][P][r])) + (r^2 + 2*M[r]^2 + 2*r^6*
                  \[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
                (Derivative[2][P][r] + Derivative[2][\[Rho]][r])) + 
             (r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 
                 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
              (2*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]*
                Derivative[2][\[Omega]1][r])) + (r - 2*M[r])*
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
             2*r^6*\[Kappa]^2*P[r]^2)*(2*Derivative[2][\[Omega]1][r]^2 + 
             2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))))/
      ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])))/(12*E^\[Nu][r]*r), 
 Derivative[3][\[Nu]][r] -> (4*(M[r] + r^3*\[Kappa]*P[r]))/
    (r^3*(r - 2*M[r])) - 
   (4*(-(((M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r]))/
        (r - 2*M[r])^2) + (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
        r^3*\[Kappa]*Derivative[1][P][r])/(r - 2*M[r])))/r^2 + 
   (2*((-2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
       (r - 2*M[r])^2 + (M[r] + r^3*\[Kappa]*P[r])*
       ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
        (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
      (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
        Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
       (r - 2*M[r])))/r, Derivative[3][\[Omega]1][r] -> 
  -((-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]))/(r^2*(r - 2*M[r]))) - 
   ((1 - 2*Derivative[1][M][r])*(-4*(r - 2*M[r])*Derivative[1][\[Omega]1][
        r] + r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))/
    (r*(r - 2*M[r])^2) + (-4*(1 - 2*Derivative[1][M][r])*
      Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*r*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) - 4*(r - 2*M[r])*
      Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
       r*Derivative[2][\[Omega]1][r]))/(r*(r - 2*M[r])), 
 Derivative[3][H000[L]][r] -> 
  (2*(r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r] - 
      CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
          5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
      r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
        r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r]))/
    (r^3*CC[r]^2*(r - 2*M[r])^2) + 
   (2*Derivative[1][CC][r]*(r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*
       H000[L][r] - CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 
          13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*\[Rho][r]) + 
        r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
          5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + r*CC[r]^2*(r - 2*M[r])*
       (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
       Derivative[1][H000[L]][r]))/(r^2*CC[r]^3*(r - 2*M[r])^2) + 
   (2*(1 - 2*Derivative[1][M][r])*(r^3*\[Kappa]*(r - 2*M[r])*
       (P[r] + \[Rho][r])*H000[L][r] - 
      CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
          5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
      r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
        r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r]))/
    (r^2*CC[r]^2*(r - 2*M[r])^3) - 
   (3*r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r] - 
     2*CC[r]*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
         5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
         4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r]*
      Derivative[1][CC][r] + r^3*\[Kappa]*(P[r] + \[Rho][r])*H000[L][r]*
      (1 - 2*Derivative[1][M][r]) + r^3*\[Kappa]*(r - 2*M[r])*H000[L][r]*
      (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) - 
     CC[r]^2*H000[L][r]*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
         5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
         4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
       8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
         5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
       2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
         13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
         16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
         9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
          Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
     r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][H000[L]][r] + 
     CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
       r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r] - 
     CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
         5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
         4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[1][H000[L]][r] + 2*r*CC[r]*(r - 2*M[r])*
      (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
      Derivative[1][CC][r]*Derivative[1][H000[L]][r] + 
     r*CC[r]^2*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
      (1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] + 
     r*CC[r]^2*(r - 2*M[r])*(2 + 3*r^2*\[Kappa]*P[r] - 
       3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*Derivative[1][\[Rho]][
         r])*Derivative[1][H000[L]][r] + r*CC[r]^2*(r - 2*M[r])*
      (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
      Derivative[2][H000[L]][r])/(r^2*CC[r]^2*(r - 2*M[r])^2), 
 Derivative[3][h001[-1 + L]][r] -> 
  (2*((2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
       (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r] - 
      Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*
       (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
          4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
           \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
           (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
           ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
             \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
             \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
        2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
          2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
          r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
            (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
           ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
       H000[L][r] - L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*
       (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
           \[Rho][r]))*h001[-1 + L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
       CC[r]^2*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
          (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
        M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
           \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
            \[Omega]1[r])))*Derivative[1][H000[L]][r] - 
      L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
       Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*
       (r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r]))/
    (L*(-2 + L + L^2)*r^3*CC[r]^2*(r - 2*M[r])^2) + 
   (2*Derivative[1][CC][r]*((2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*
       \[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + 
        \[Omega]1[r])*H000[L][r] - Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*
       (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
          4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
           \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
           (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
           ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
             \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
             \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
        2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
          2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
          r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
            (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
           ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
       H000[L][r] - L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*
       (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
           \[Rho][r]))*h001[-1 + L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
       CC[r]^2*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
          (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
        M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
           \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
            \[Omega]1[r])))*Derivative[1][H000[L]][r] - 
      L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
       Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*
       (r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r]))/
    (L*(-2 + L + L^2)*r^2*CC[r]^3*(r - 2*M[r])^2) + 
   (2*(1 - 2*Derivative[1][M][r])*
     ((2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
       (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r] - 
      Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*
       (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
          4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
           \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
           (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
           ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
             \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
             \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
        2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
          2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
          r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
            (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
           ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
       H000[L][r] - L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*
       (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
           \[Rho][r]))*h001[-1 + L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
       CC[r]^2*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
          (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
        M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
           \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
            \[Omega]1[r])))*Derivative[1][H000[L]][r] - 
      L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
       Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*
       (r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r]))/
    (L*(-2 + L + L^2)*r^2*CC[r]^2*(r - 2*M[r])^3) - 
   (5*(2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^4*\[Kappa]*(r - 2*M[r])*
      (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r] - 
     2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r*CC[r]^2*
      (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
         4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r])) + 
       r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
          (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
          ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
            \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
       2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
         2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
         r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
           (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
          ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
      H000[L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]*
      (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
         4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r])) + 
       r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
          (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
          ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
            \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
       2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
         2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
         r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
           (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
          ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
      H000[L][r]*Derivative[1][CC][r] - 2*L*(-2 + L + L^2)*CC[r]*(r - 2*M[r])*
      (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
          \[Rho][r]))*h001[-1 + L][r]*Derivative[1][CC][r] + 
     (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*
      (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*
      (1 - 2*Derivative[1][M][r]) - L*(-2 + L + L^2)*CC[r]^2*
      (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
          \[Rho][r]))*h001[-1 + L][r]*(1 - 2*Derivative[1][M][r]) + 
     (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
      (\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*(Derivative[1][P][r] + 
       Derivative[1][\[Rho]][r]) - L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*
      h001[-1 + L][r]*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 
       2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
       r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r])) + (2 - L - L^2)*
      Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
      (P[r] + \[Rho][r])*H000[L][r]*Derivative[1][\[Omega]1][r] - 
     Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*H000[L][r]*
      (2*r*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
          (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
          ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
            \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
       2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
         2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
         r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
           (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
          ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])) + 
       8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*(\[CapitalOmega] - 
           \[Omega]1[r]))*Derivative[1][M][r] + 
       2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]^2 + 2*(-2 - 3*L + 2*L^2 + L^3)*
          (\[CapitalOmega] - \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
          ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
            \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*
            \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
           (-26 + L + 13*L^2)*\[Omega]1[r]))*Derivative[1][M][r] + 
       4*M[r]^2*(-8*r*\[Kappa]*\[CapitalOmega]*P[r] - 
         8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 4*r^2*\[Kappa]*
          \[CapitalOmega]*Derivative[1][P][r] - 4*r^2*\[Kappa]*
          \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 + 3*L + L^2)*
          Derivative[1][\[Omega]1][r]) + 
       r^2*(96*r^5*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*
          ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*\[Rho][r]*
          ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
            \[Omega]1[r]) + 2*r*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-18 + 5*L + 9*L^2)*\[Omega]1[r]) + 48*r^6*\[Kappa]^3*
          \[CapitalOmega]*P[r]^2*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
          ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] + (2 + L - L^2)*\[Omega]1[r])*Derivative[1][P][r] + 
         r^2*\[Kappa]*((-2 + 5*L + L^2)*\[CapitalOmega] - 
           16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
            \[Omega]1[r])*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] + 
         r^2*\[Kappa]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
           (-10 + L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] + 
         2*(-2 - L + 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] + 
         (-10 + L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
           r] + 4*r^4*\[Kappa]^2*P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][
             r] + (2 + L - L^2)*Derivative[1][\[Omega]1][r]) + 
         r^2*\[Kappa]*P[r]*(-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
           16*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
           (-18 + 5*L + 9*L^2)*Derivative[1][\[Omega]1][r])) + 
       2*r*M[r]*(96*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
         2*r*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
           (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
          ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r]) + 
         48*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*Derivative[1][P][r] + 
         r^2*\[Kappa]*((2 - 9*L + 3*L^2)*\[CapitalOmega] + 
           32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*
            \[Omega]1[r])*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] - 
         r^2*\[Kappa]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
           (-10 + L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] - 
         2*(-2 - 3*L + 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
         (-10 + L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
           r] + r^2*\[Kappa]*P[r]*(64*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           32*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] - 
           (-26 + L + 13*L^2)*Derivative[1][\[Omega]1][r]))) - 
     6*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*(r - 2*M[r])*
      (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r])) + 
       M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
           \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
     (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
      (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
      Derivative[1][H000[L]][r] - Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*
      (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
         4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r])) + 
       r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
          (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
          ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
            \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
       2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
         2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
         r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
           (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
          ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
      Derivative[1][H000[L]][r] - 4*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*CC[r]*
      (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
         (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
       M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
           \[Omega]1[r])))*Derivative[1][CC][r]*Derivative[1][H000[L]][r] - 
     2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*CC[r]^2*
      (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r])) + 
       M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
           \[Omega]1[r])))*(1 - 2*Derivative[1][M][r])*
      Derivative[1][H000[L]][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
      CC[r]^2*(r - 2*M[r])*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
       r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
         (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
       (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
       (4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
          \[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - \[Omega]1[r]))*
        Derivative[1][M][r] + M[r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 
         8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-6 + L + 3*L^2)*
          Derivative[1][\[Omega]1][r]) + 
       r*(16*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 8*r^4*\[Kappa]^2*
          \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][r] + 
         (-2 + L + L^2)*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
          (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 - L + L^2)*
            Derivative[1][\[Omega]1][r])))*Derivative[1][H000[L]][r] - 
     4*L*(-2 + L + L^2)*r^3*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
      Derivative[1][h001[-1 + L]][r] - 4*L*(-2 + L + L^2)*r^3*\[Kappa]*
      CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r] - 
     L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*(-4*M[r] + 
       r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
      Derivative[1][h001[-1 + L]][r] - 2*L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]*
      (r - 2*M[r])*P[r]*Derivative[1][CC][r]*Derivative[1][h001[-1 + L]][r] - 
     2*L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]*(r - 2*M[r])*\[Rho][r]*
      Derivative[1][CC][r]*Derivative[1][h001[-1 + L]][r] - 
     L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*P[r]*(1 - 2*Derivative[1][M][r])*
      Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*
      \[Rho][r]*(1 - 2*Derivative[1][M][r])*Derivative[1][h001[-1 + L]][r] - 
     L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*Derivative[1][P][r]*
      Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*
      (r - 2*M[r])*Derivative[1][\[Rho]][r]*Derivative[1][h001[-1 + L]][r] - 
     2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*CC[r]^2*(r - 2*M[r])*
      (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r])) + 
       M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
           \[Omega]1[r])))*Derivative[2][H000[L]][r] - 
     L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
      Derivative[2][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*
      (r - 2*M[r])*\[Rho][r]*Derivative[2][h001[-1 + L]][r])/
    (L*(-2 + L + L^2)*r^2*CC[r]^2*(r - 2*M[r])^2), 
 Derivative[3][h001[1 + L]][r] -> 
  (-2*((2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*
       \[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + 
        \[Omega]1[r])*H000[L][r] - 
      Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
       (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
          4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
          2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
          r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
            32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
             \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
           ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
             \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
           ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
             \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
             \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r] + 
      (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*
       (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
          2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r] - 
      2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
       (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
          (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
        M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
           \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
            \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
      (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
       Derivative[1][h001[1 + L]][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
       CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[1 + L]][r]))/
    ((-2 - L + 2*L^2 + L^3)*r^3*CC[r]^2*(r - 2*M[r])^2) - 
   (2*Derivative[1][CC][r]*((2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/
         (3 + 8*L + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*
       (\[CapitalOmega] + \[Omega]1[r])*H000[L][r] - 
      Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
       (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
          4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
          2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
          r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
            32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
             \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
           ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
             \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
           ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
             \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
             \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r] + 
      (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*
       (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
          2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r] - 
      2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
       (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
          (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
        M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
           \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
            \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
      (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
       Derivative[1][h001[1 + L]][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
       CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[1 + L]][r]))/
    ((-2 - L + 2*L^2 + L^3)*r^2*CC[r]^3*(r - 2*M[r])^2) - 
   (2*(1 - 2*Derivative[1][M][r])*
     ((2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*
       \[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + 
        \[Omega]1[r])*H000[L][r] - 
      Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
       (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
          4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
          2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
          r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
            32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
             \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
           ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
             \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
           ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
             \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
             \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r] + 
      (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*
       (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
          2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r] - 
      2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
       (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
          (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
        M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
           \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
            \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
      (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
       Derivative[1][h001[1 + L]][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
       CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[1 + L]][r]))/
    ((-2 - L + 2*L^2 + L^3)*r^2*CC[r]^2*(r - 2*M[r])^3) + 
   (5*(2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^4*
      \[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + 
       \[Omega]1[r])*H000[L][r] - 
     2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r*CC[r]^2*
      (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
         4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r])) + 
       2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
         2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
         r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
           32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
            \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
          ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
            \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
          ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
            \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r] - 
     2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]*
      (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
         4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r])) + 
       2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
         2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
         r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
           32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
            \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
          ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
            \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
          ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
            \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r]*
      Derivative[1][CC][r] + 2*(-2 - L + 2*L^2 + L^3)*CC[r]*(r - 2*M[r])*
      (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
         2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r]*Derivative[1][CC][r] + 
     (2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*\[Kappa]*
      (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*
      (1 - 2*Derivative[1][M][r]) + (-2 - L + 2*L^2 + L^3)*CC[r]^2*
      (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
         2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r]*
      (1 - 2*Derivative[1][M][r]) + (2 - L - L^2)*
      Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
      (\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*(Derivative[1][P][r] + 
       Derivative[1][\[Rho]][r]) + (-2 - L + 2*L^2 + L^3)*CC[r]^2*
      (r - 2*M[r])*h001[1 + L][r]*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
       2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
       r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
         2*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
          Derivative[1][\[Rho]][r])) + (2 - L - L^2)*
      Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
      (P[r] + \[Rho][r])*H000[L][r]*Derivative[1][\[Omega]1][r] - 
     Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*H000[L][r]*
      (2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
         2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
         r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
           32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
            \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
          ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
            \[Omega]1[r])) + 2*r*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
          ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
            \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-14 + 13*L + 9*L^2)*\[Omega]1[r])) + 
       8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*(\[CapitalOmega] - 
           \[Omega]1[r]))*Derivative[1][M][r] + 
       2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
          (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
          ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[r]) - 
         r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
           (-6 + 9*L + 5*L^2)*\[Omega]1[r]))*Derivative[1][M][r] + 
       4*M[r]^2*(-8*r*\[Kappa]*\[CapitalOmega]*P[r] - 
         8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 4*r^2*\[Kappa]*
          \[CapitalOmega]*Derivative[1][P][r] - 4*r^2*\[Kappa]*
          \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-4 - L + L^2)*
          Derivative[1][\[Omega]1][r]) + 2*r*M[r]*
        (96*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 32*r^3*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]^2 + 2*r*\[Kappa]*P[r]*
          ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[r]) - 
         2*r*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
           (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 48*r^4*\[Kappa]^2*
          \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
          ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[r])*
          Derivative[1][P][r] + 16*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]*
          Derivative[1][\[Rho]][r] - r^2*\[Kappa]*
          ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
            \[Omega]1[r])*Derivative[1][\[Rho]][r] + 2*(-2 - 4*L + L^2 + L^3)*
          Derivative[1][\[Omega]1][r] - (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*
          \[Rho][r]*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
          (64*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*
            \[CapitalOmega]*Derivative[1][\[Rho]][r] + (14 - 25*L - 13*L^2)*
            Derivative[1][\[Omega]1][r])) + 
       r^2*(96*r^5*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*
          ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 2*r*\[Kappa]*\[Rho][r]*
          ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
            \[Omega]1[r]) + 2*r*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-14 + 13*L + 9*L^2)*\[Omega]1[r]) + 48*r^6*\[Kappa]^3*
          \[CapitalOmega]*P[r]^2*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
          ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] - L*(3 + L)*\[Omega]1[r])*Derivative[1][P][r] + 
         r^2*\[Kappa]*((-6 - 3*L + L^2)*\[CapitalOmega] - 
           16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
            \[Omega]1[r])*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*
          \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] + 
         r^2*\[Kappa]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
           (-6 + 9*L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] - 
         2*L*(-2 + L + L^2)*Derivative[1][\[Omega]1][r] + 
         (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
           r] + 4*r^4*\[Kappa]^2*P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][
             r] - L*(3 + L)*Derivative[1][\[Omega]1][r]) + 
         r^2*\[Kappa]*P[r]*(-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
           16*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
           (-14 + 13*L + 9*L^2)*Derivative[1][\[Omega]1][r]))) - 
     6*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*(r - 2*M[r])*
      (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
         (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
       M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
           \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
     (2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*\[Kappa]*
      (r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
      Derivative[1][H000[L]][r] - 
     Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
      (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
         4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r])) + 
       2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
         2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
         r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
           32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
            \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
          ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
            \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
          (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
          ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
          ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
            \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
            \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*Derivative[1][H000[L]][r] - 
     4*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]*(r - 2*M[r])*
      (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
         (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
       M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
           \[Omega]1[r])))*Derivative[1][CC][r]*Derivative[1][H000[L]][r] - 
     2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
      (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
         (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
       M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
           \[Omega]1[r])))*(1 - 2*Derivative[1][M][r])*
      Derivative[1][H000[L]][r] - 
     2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*(r - 2*M[r])*
      (4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
        (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
         L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
       (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
       (4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
          \[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - \[Omega]1[r]))*
        Derivative[1][M][r] + M[r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 
         8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-4 + 5*L + 3*L^2)*
          Derivative[1][\[Omega]1][r]) + 
       r*(16*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) + 
         8*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*Derivative[1][P][r] + 
         r^2*\[Kappa]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][r] + 
         (-2 + L + L^2)*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
          (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*Derivative[1][\[Rho]][r] - 
           L*(3 + L)*Derivative[1][\[Omega]1][r])))*Derivative[1][H000[L]][
       r] + 4*(-2 - L + 2*L^2 + L^3)*r^3*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
      Derivative[1][h001[1 + L]][r] + 4*(-2 - L + 2*L^2 + L^3)*r^3*\[Kappa]*
      CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[1 + L]][r] + 
     (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*
      (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
         2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][h001[1 + L]][r] + 
     2*(-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]*(r - 2*M[r])*P[r]*
      Derivative[1][CC][r]*Derivative[1][h001[1 + L]][r] + 
     2*(-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]*(r - 2*M[r])*\[Rho][r]*
      Derivative[1][CC][r]*Derivative[1][h001[1 + L]][r] + 
     (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*P[r]*
      (1 - 2*Derivative[1][M][r])*Derivative[1][h001[1 + L]][r] + 
     (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*\[Rho][r]*
      (1 - 2*Derivative[1][M][r])*Derivative[1][h001[1 + L]][r] + 
     (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*
      Derivative[1][P][r]*Derivative[1][h001[1 + L]][r] + 
     (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*
      Derivative[1][\[Rho]][r]*Derivative[1][h001[1 + L]][r] - 
     2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*(r - 2*M[r])*
      (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
         (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
       M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
          \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
           \[Omega]1[r])))*Derivative[2][H000[L]][r] + 
     (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
      Derivative[2][h001[1 + L]][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
      CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[2][h001[1 + L]][r])/
    ((-2 - L + 2*L^2 + L^3)*r^2*CC[r]^2*(r - 2*M[r])^2), 
 Derivative[3][H001[L]][r] -> 0, Derivative[3][H100[L]][r] -> 0, 
 Derivative[3][H101[L]][r] -> 
  (I*m*(3*((-2*(1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^2 + 
       r*((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
         (2*Derivative[2][M][r])/(r - 2*M[r])^2))*
      ((r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][H000[L]][
         r] + r*(\[CapitalOmega] - \[Omega]1[r])*(1 - 2*Derivative[1][M][r])*
        Derivative[1][H000[L]][r] - r*(r - 2*M[r])*Derivative[1][\[Omega]1][
         r]*Derivative[1][H000[L]][r] + 
       (M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
           2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
           2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
        Derivative[1][H000[L]][r] + H000[L][r]*(-2*\[CapitalOmega] + 
         2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
         2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r] + 
         Derivative[1][M][r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
           2*r*Derivative[1][\[Omega]1][r]) + 
         M[r]*(-8*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][\[Omega]1][
             r]) + r*(4*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           2*r^2*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
             r] + 3*Derivative[1][\[Omega]1][r] - 2*r^2*\[Kappa]*P[r]*
            Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r])) + 
       r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[2][H000[L]][
         r]) + (H000[L][r]*(M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
           2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
           2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
       r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][H000[L]][
         r])*(3*((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
         (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
       r*((-6*(1 - 2*Derivative[1][M][r])^3)/(r - 2*M[r])^4 - 
         (12*(1 - 2*Derivative[1][M][r])*Derivative[2][M][r])/
          (r - 2*M[r])^3 + (2*Derivative[3][M][r])/(r - 2*M[r])^2)) + 
     3*((r - 2*M[r])^(-1) - (r*(1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^2)*
      ((\[CapitalOmega] - \[Omega]1[r])*Derivative[1][H000[L]][r]*
        (2*(1 - 2*Derivative[1][M][r]) - 2*r*Derivative[2][M][r]) + 
       2*Derivative[1][H000[L]][r]*(-2*\[CapitalOmega] + 
         2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
         2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r] + 
         Derivative[1][M][r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
           2*r*Derivative[1][\[Omega]1][r]) + 
         M[r]*(-8*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][\[Omega]1][
             r]) + r*(4*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           2*r^2*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
             r] + 3*Derivative[1][\[Omega]1][r] - 2*r^2*\[Kappa]*P[r]*
            Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r])) + 
       (M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
           2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
           2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
        Derivative[2][H000[L]][r] + 2*(r - 2*M[r] + 
         r*(1 - 2*Derivative[1][M][r]))*
        (-(Derivative[1][\[Omega]1][r]*Derivative[1][H000[L]][r]) + 
         (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][H000[L]][r]) + 
       H000[L][r]*((6*\[CapitalOmega] - 6*\[Omega]1[r] - 
           2*r*Derivative[1][\[Omega]1][r])*Derivative[2][M][r] + 
         2*Derivative[1][M][r]*(-8*Derivative[1][\[Omega]1][r] - 
           2*r*Derivative[2][\[Omega]1][r]) + 
         2*(4*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           2*r^2*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
             r] + 3*Derivative[1][\[Omega]1][r] - 2*r^2*\[Kappa]*P[r]*
            Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
         M[r]*(-10*Derivative[2][\[Omega]1][r] - 2*r*Derivative[3][\[Omega]1][
             r]) + r*(4*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           8*r*\[Kappa]*((\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
               r] - P[r]*Derivative[1][\[Omega]1][r]) + 
           4*Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*
            (-2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
             (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][P][r] - 
             P[r]*Derivative[2][\[Omega]1][r]) + r*Derivative[3][\[Omega]1][
             r])) + r*(r - 2*M[r])*(-(Derivative[1][H000[L]][r]*
           Derivative[2][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]*
          Derivative[2][H000[L]][r] + (\[CapitalOmega] - \[Omega]1[r])*
          Derivative[3][H000[L]][r])) + 
     (r*(3*(-2*\[CapitalOmega] + 2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
            \[Omega]1[r]) + 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r] + 
          Derivative[1][M][r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
            2*r*Derivative[1][\[Omega]1][r]) + 
          M[r]*(-8*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][\[Omega]1][
              r]) + r*(4*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            2*r^2*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
              r] + 3*Derivative[1][\[Omega]1][r] - 2*r^2*\[Kappa]*P[r]*
             Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]))*
         Derivative[2][H000[L]][r] + 3*(2*(1 - 2*Derivative[1][M][r]) - 
          2*r*Derivative[2][M][r])*(-(Derivative[1][\[Omega]1][r]*
            Derivative[1][H000[L]][r]) + (\[CapitalOmega] - \[Omega]1[r])*
           Derivative[2][H000[L]][r]) + (\[CapitalOmega] - \[Omega]1[r])*
         Derivative[1][H000[L]][r]*(-6*Derivative[2][M][r] - 
          2*r*Derivative[3][M][r]) + 3*Derivative[1][H000[L]][r]*
         ((6*\[CapitalOmega] - 6*\[Omega]1[r] - 2*r*Derivative[1][\[Omega]1][
              r])*Derivative[2][M][r] + 2*Derivative[1][M][r]*
           (-8*Derivative[1][\[Omega]1][r] - 2*r*Derivative[2][\[Omega]1][
              r]) + 2*(4*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            2*r^2*\[Kappa]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
              r] + 3*Derivative[1][\[Omega]1][r] - 2*r^2*\[Kappa]*P[r]*
             Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
          M[r]*(-10*Derivative[2][\[Omega]1][r] - 
            2*r*Derivative[3][\[Omega]1][r]) + 
          r*(4*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            8*r*\[Kappa]*((\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
                r] - P[r]*Derivative[1][\[Omega]1][r]) + 
            4*Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*
             (-2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
              (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][P][r] - 
              P[r]*Derivative[2][\[Omega]1][r]) + r*Derivative[3][\[Omega]1][
              r])) + (M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
            2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
            2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
         Derivative[3][H000[L]][r] + 3*(r - 2*M[r] + 
          r*(1 - 2*Derivative[1][M][r]))*(-(Derivative[1][H000[L]][r]*
            Derivative[2][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]*
           Derivative[2][H000[L]][r] + (\[CapitalOmega] - \[Omega]1[r])*
           Derivative[3][H000[L]][r]) + H000[L][r]*
         (3*Derivative[2][M][r]*(-8*Derivative[1][\[Omega]1][r] - 
            2*r*Derivative[2][\[Omega]1][r]) + (6*\[CapitalOmega] - 
            6*\[Omega]1[r] - 2*r*Derivative[1][\[Omega]1][r])*
           Derivative[3][M][r] + 3*Derivative[1][M][r]*
           (-10*Derivative[2][\[Omega]1][r] - 2*r*Derivative[3][\[Omega]1][
              r]) + 3*(4*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            8*r*\[Kappa]*((\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
                r] - P[r]*Derivative[1][\[Omega]1][r]) + 
            4*Derivative[2][\[Omega]1][r] + 2*r^2*\[Kappa]*
             (-2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
              (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][P][r] - 
              P[r]*Derivative[2][\[Omega]1][r]) + r*Derivative[3][\[Omega]1][
              r]) + M[r]*(-12*Derivative[3][\[Omega]1][r] - 
            2*r*Derivative[4][\[Omega]1][r]) + 
          r*(12*\[Kappa]*((\[CapitalOmega] - \[Omega]1[r])*Derivative[1][P][
                r] - P[r]*Derivative[1][\[Omega]1][r]) + 12*r*\[Kappa]*
             (-2*Derivative[1][P][r]*Derivative[1][\[Omega]1][r] + 
              (\[CapitalOmega] - \[Omega]1[r])*Derivative[2][P][r] - 
              P[r]*Derivative[2][\[Omega]1][r]) + 5*Derivative[3][\[Omega]1][
              r] + 2*r^2*\[Kappa]*(-3*Derivative[1][\[Omega]1][r]*
               Derivative[2][P][r] - 3*Derivative[1][P][r]*Derivative[2][
                 \[Omega]1][r] + (\[CapitalOmega] - \[Omega]1[r])*
               Derivative[3][P][r] - P[r]*Derivative[3][\[Omega]1][r]) + 
            r*Derivative[4][\[Omega]1][r])) + r*(r - 2*M[r])*
         (-3*Derivative[2][\[Omega]1][r]*Derivative[2][H000[L]][r] - 
          Derivative[1][H000[L]][r]*Derivative[3][\[Omega]1][r] - 
          3*Derivative[1][\[Omega]1][r]*Derivative[3][H000[L]][r] + 
          (\[CapitalOmega] - \[Omega]1[r])*Derivative[4][H000[L]][r])))/
      (r - 2*M[r])))/(L*(1 + L)), Derivative[3][H200[L]][r] -> 
  Derivative[3][H000[L]][r], Derivative[3][H201[L]][r] -> 0, 
 Derivative[3][K00[L]][r] -> 
  (-6*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
        2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
           \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
       (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
    ((-2 + L + L^2)*r^4*(r - 2*M[r])) + 
   (6*(-(((1 - 2*Derivative[1][M][r])*
         ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
              4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
            2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
               \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
           (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
        (r - 2*M[r])^2) + 
      (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
          2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
             P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
             Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][
              r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
          2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
            6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
        (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]))*Derivative[1][H000[L]][r] + 
        2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
         Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
         Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r])/(r - 2*M[r])))/
    ((-2 + L + L^2)*r^3) - 
   (3*(((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r])*
       ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
        (2*Derivative[2][M][r])/(r - 2*M[r])^2) - 
      (2*(1 - 2*Derivative[1][M][r])*
        (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
           2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
           2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
              P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
              Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][
               r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
             6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
          (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
         (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
           2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r]))*Derivative[1][H000[L]][r] + 
         2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
          Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + 
           Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
          Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
          (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]))/
       (r - 2*M[r])^2 + 
      (2*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
            2*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(4 - L - L^2 + 
            6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]) - 
          8*M[r]*Derivative[1][M][r] + 2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*
             P[r] + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + 
          r^2*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 
            4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 
            8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 2*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 
            4*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
            2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[1][H000[L]][
          r] + (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]*
         (4*(1 - 2*Derivative[1][M][r]) - 4*r*Derivative[2][M][r]) + 
        H000[L][r]*(2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          4*r*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 
            4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 
            8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 2*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]) + 
          4*((4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][M][r] + M[r]*(12*r*\[Kappa]*P[r] + 
              4*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
              2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
          4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
          r^2*(-4*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
            4*\[Kappa]*\[Rho][r] - 8*r*\[Kappa]*Derivative[1][P][r] + 
            64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 8*r*\[Kappa]*
             Derivative[1][\[Rho]][r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 
            4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][
                 P][r]) - 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
          2*r*(2*Derivative[1][M][r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
               \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
              2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
            (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
             Derivative[2][M][r] + M[r]*(12*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][
                r] + 24*r*\[Kappa]*Derivative[1][P][r] + 8*r*\[Kappa]*
               Derivative[1][\[Rho]][r] + 6*r^2*\[Kappa]*Derivative[2][P][
                r] + 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]))) + 
        (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]))*Derivative[2][H000[L]][r] + 
        2*(2*(r - 2*M[r]) + 2*r*(1 - 2*Derivative[1][M][r]))*
         ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
             Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
          (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
        2*r*(r - 2*M[r])*(Derivative[1][H000[L]][r]*(6*r*\[Kappa]*P[r] + 
            6*r^2*\[Kappa]*Derivative[1][P][r] + Derivative[2][M][r] + 
            r^3*\[Kappa]*Derivative[2][P][r]) + 2*(3*r^2*\[Kappa]*P[r] + 
            Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
           Derivative[2][H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*
           Derivative[3][H000[L]][r]))/(r - 2*M[r])))/((-2 + L + L^2)*r^2) + 
   (3*((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
       (2*Derivative[2][M][r])/(r - 2*M[r])^2)*
      (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
         2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
         2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
            P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
            Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
           2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
         2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
           6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
       (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            \[Rho][r]))*Derivative[1][H000[L]][r] + 
       2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
        Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + 
         Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
        Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
     ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r])*
      ((-6*(1 - 2*Derivative[1][M][r])^3)/(r - 2*M[r])^4 - 
       (12*(1 - 2*Derivative[1][M][r])*Derivative[2][M][r])/(r - 2*M[r])^3 + 
       (2*Derivative[3][M][r])/(r - 2*M[r])^2) - 
     (3*(1 - 2*Derivative[1][M][r])*
       (2*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
             P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
          2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
             P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
             Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][
              r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
          2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
            6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]))*Derivative[1][H000[L]][r] + 
        (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]*
         (4*(1 - 2*Derivative[1][M][r]) - 4*r*Derivative[2][M][r]) + 
        H000[L][r]*(2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          4*r*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 
            4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 
            8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 2*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]) + 
          4*((4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][M][r] + M[r]*(12*r*\[Kappa]*P[r] + 
              4*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
              2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
          4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
          r^2*(-4*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
            4*\[Kappa]*\[Rho][r] - 8*r*\[Kappa]*Derivative[1][P][r] + 
            64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 8*r*\[Kappa]*
             Derivative[1][\[Rho]][r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 
            4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][
                 P][r]) - 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
          2*r*(2*Derivative[1][M][r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
               \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
              2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
            (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
             Derivative[2][M][r] + M[r]*(12*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][
                r] + 24*r*\[Kappa]*Derivative[1][P][r] + 8*r*\[Kappa]*
               Derivative[1][\[Rho]][r] + 6*r^2*\[Kappa]*Derivative[2][P][
                r] + 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]))) + 
        (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]))*Derivative[2][H000[L]][r] + 
        2*(2*(r - 2*M[r]) + 2*r*(1 - 2*Derivative[1][M][r]))*
         ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
             Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
          (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
        2*r*(r - 2*M[r])*(Derivative[1][H000[L]][r]*(6*r*\[Kappa]*P[r] + 
            6*r^2*\[Kappa]*Derivative[1][P][r] + Derivative[2][M][r] + 
            r^3*\[Kappa]*Derivative[2][P][r]) + 2*(3*r^2*\[Kappa]*P[r] + 
            Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
           Derivative[2][H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*
           Derivative[3][H000[L]][r])))/(r - 2*M[r])^2 + 
     (3*Derivative[1][H000[L]][r]*(2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
         4*r*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 
           4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 
           8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 2*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + 
         4*((4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][M][r] + M[r]*(12*r*\[Kappa]*P[r] + 
             4*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
             2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) - 
         4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
         r^2*(-4*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
           4*\[Kappa]*\[Rho][r] - 8*r*\[Kappa]*Derivative[1][P][r] + 
           64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 8*r*\[Kappa]*
            Derivative[1][\[Rho]][r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 
           4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 
             2*P[r]*Derivative[2][P][r]) - 2*r^2*\[Kappa]*
            Derivative[2][\[Rho]][r]) + 2*r*(2*Derivative[1][M][r]*
            (12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*
              Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) + (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r])*Derivative[2][M][r] + M[r]*(12*\[Kappa]*P[r] + 
             4*\[Kappa]*\[Rho][r] + 24*r*\[Kappa]*Derivative[1][P][r] + 
             8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 6*r^2*\[Kappa]*
              Derivative[2][P][r] + 2*r^2*\[Kappa]*Derivative[2][\[Rho]][
               r]))) + 3*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
         2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
         2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
          Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
            P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
            Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
           2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
         2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
           6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]))*Derivative[2][H000[L]][r] + 
       3*(4*(1 - 2*Derivative[1][M][r]) - 4*r*Derivative[2][M][r])*
        ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
            Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
         (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
       (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]*
        (-12*Derivative[2][M][r] - 4*r*Derivative[3][M][r]) + 
       H000[L][r]*(6*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 
           4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*Derivative[1][P][r] + 
           8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 2*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + 6*r*(-4*\[Kappa]*P[r] + 
           48*r^2*\[Kappa]^2*P[r]^2 - 4*\[Kappa]*\[Rho][r] - 
           8*r*\[Kappa]*Derivative[1][P][r] + 64*r^3*\[Kappa]^2*P[r]*
            Derivative[1][P][r] - 8*r*\[Kappa]*Derivative[1][\[Rho]][r] - 
           2*r^2*\[Kappa]*Derivative[2][P][r] + 4*r^4*\[Kappa]^2*
            (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) - 
           2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
         6*(2*Derivative[1][M][r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
              \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
             2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[2][M][r] + M[r]*(12*\[Kappa]*P[r] + 
             4*\[Kappa]*\[Rho][r] + 24*r*\[Kappa]*Derivative[1][P][r] + 
             8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 6*r^2*\[Kappa]*
              Derivative[2][P][r] + 2*r^2*\[Kappa]*Derivative[2][\[Rho]][
               r])) - 4*(6*Derivative[1][M][r]*Derivative[2][M][r] + 
           2*M[r]*Derivative[3][M][r]) + r^2*(96*r*\[Kappa]^2*P[r]^2 - 
           12*\[Kappa]*Derivative[1][P][r] + 288*r^2*\[Kappa]^2*P[r]*
            Derivative[1][P][r] - 12*\[Kappa]*Derivative[1][\[Rho]][r] - 
           12*r*\[Kappa]*Derivative[2][P][r] + 48*r^3*\[Kappa]^2*
            (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) - 
           12*r*\[Kappa]*Derivative[2][\[Rho]][r] - 2*r^2*\[Kappa]*
            Derivative[3][P][r] + 4*r^4*\[Kappa]^2*(6*Derivative[1][P][r]*
              Derivative[2][P][r] + 2*P[r]*Derivative[3][P][r]) - 
           2*r^2*\[Kappa]*Derivative[3][\[Rho]][r]) + 
         2*r*(3*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
             6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r])*Derivative[2][M][r] + 
           3*Derivative[1][M][r]*(12*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 
             24*r*\[Kappa]*Derivative[1][P][r] + 8*r*\[Kappa]*
              Derivative[1][\[Rho]][r] + 6*r^2*\[Kappa]*Derivative[2][P][r] + 
             2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
           (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
            Derivative[3][M][r] + M[r]*(36*\[Kappa]*Derivative[1][P][r] + 
             12*\[Kappa]*Derivative[1][\[Rho]][r] + 36*r*\[Kappa]*
              Derivative[2][P][r] + 12*r*\[Kappa]*Derivative[2][\[Rho]][r] + 
             6*r^2*\[Kappa]*Derivative[3][P][r] + 2*r^2*\[Kappa]*
              Derivative[3][\[Rho]][r]))) + 
       (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            \[Rho][r]))*Derivative[3][H000[L]][r] + 
       3*(2*(r - 2*M[r]) + 2*r*(1 - 2*Derivative[1][M][r]))*
        (Derivative[1][H000[L]][r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*
            Derivative[1][P][r] + Derivative[2][M][r] + r^3*\[Kappa]*
            Derivative[2][P][r]) + 2*(3*r^2*\[Kappa]*P[r] + 
           Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
          Derivative[2][H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*
          Derivative[3][H000[L]][r]) + 2*r*(r - 2*M[r])*
        (3*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
           Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])*
          Derivative[2][H000[L]][r] + Derivative[1][H000[L]][r]*
          (6*\[Kappa]*P[r] + 18*r*\[Kappa]*Derivative[1][P][r] + 
           9*r^2*\[Kappa]*Derivative[2][P][r] + Derivative[3][M][r] + 
           r^3*\[Kappa]*Derivative[3][P][r]) + 3*(3*r^2*\[Kappa]*P[r] + 
           Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
          Derivative[3][H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*
          Derivative[4][H000[L]][r]))/(r - 2*M[r]))/((-2 + L + L^2)*r), 
 Derivative[3][K01[L]][r] -> 0, Derivative[3][R01[L]][r] -> 0, 
 Derivative[3][V01[L]][r] -> 
  (((3*I)/2)*m*(Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - 
      Derivative[2][\[Nu]][r]/E^\[Nu][r])*
     (2*r*\[Kappa]*\[CapitalOmega]*(P[r]*H000[L][r] + \[Rho][r]*H000[L][r] + 
        ((P[r] + \[Rho][r])*H000[L][r])/CC[r]^2 + 
        (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*
                \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r]))) + r^2*\[Kappa]*\[CapitalOmega]*
       ((-2*(P[r] + \[Rho][r])*H000[L][r]*Derivative[1][CC][r])/CC[r]^3 + 
        H000[L][r]*Derivative[1][P][r] + H000[L][r]*Derivative[1][\[Rho]][
          r] + (H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
         CC[r]^2 + P[r]*Derivative[1][H000[L]][r] + 
        \[Rho][r]*Derivative[1][H000[L]][r] + 
        ((P[r] + \[Rho][r])*Derivative[1][H000[L]][r])/CC[r]^2 - 
        (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*
                \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r^2*(r - 2*M[r])) - 
        (2*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r])^2) + 
        (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r])) + (2*(P[r] + \[Rho][r])*
          (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
             2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*
                r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*
                \[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
           (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*Derivative[1][H000[L]][r] + 
           2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
            Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
            (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
           2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][
             r]))/((-2 + L + L^2)*r*(r - 2*M[r])))))/(L*(1 + L)) + 
   ((I/2)*m*r^2*\[Kappa]*\[CapitalOmega]*(P[r]*H000[L][r] + 
      \[Rho][r]*H000[L][r] + ((P[r] + \[Rho][r])*H000[L][r])/CC[r]^2 + 
      (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 
             2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
             2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 
             6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
         2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][
           r]))/((-2 + L + L^2)*r*(r - 2*M[r])))*
     (-(Derivative[1][\[Nu]][r]^3/E^\[Nu][r]) + 
      (3*Derivative[1][\[Nu]][r]*Derivative[2][\[Nu]][r])/E^\[Nu][r] - 
      Derivative[3][\[Nu]][r]/E^\[Nu][r]))/(L*(1 + L)) - 
   (((3*I)/2)*m*Derivative[1][\[Nu]][r]*(2*\[Kappa]*\[CapitalOmega]*
       (P[r]*H000[L][r] + \[Rho][r]*H000[L][r] + 
        ((P[r] + \[Rho][r])*H000[L][r])/CC[r]^2 + 
        (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*
                \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r]))) + 4*r*\[Kappa]*\[CapitalOmega]*
       ((-2*(P[r] + \[Rho][r])*H000[L][r]*Derivative[1][CC][r])/CC[r]^3 + 
        H000[L][r]*Derivative[1][P][r] + H000[L][r]*Derivative[1][\[Rho]][
          r] + (H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
         CC[r]^2 + P[r]*Derivative[1][H000[L]][r] + 
        \[Rho][r]*Derivative[1][H000[L]][r] + 
        ((P[r] + \[Rho][r])*Derivative[1][H000[L]][r])/CC[r]^2 - 
        (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*
                \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r^2*(r - 2*M[r])) - 
        (2*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r])^2) + 
        (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r])) + (2*(P[r] + \[Rho][r])*
          (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
             2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*
                r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*
                \[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
           (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*Derivative[1][H000[L]][r] + 
           2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
            Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
            (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
           2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][
             r]))/((-2 + L + L^2)*r*(r - 2*M[r]))) + 
      r^2*\[Kappa]*\[CapitalOmega]*(2*Derivative[1][P][r]*
         Derivative[1][H000[L]][r] + 2*Derivative[1][\[Rho]][r]*
         Derivative[1][H000[L]][r] + 
        2*((-2*(P[r] + \[Rho][r])*Derivative[1][CC][r])/CC[r]^3 + 
          (Derivative[1][P][r] + Derivative[1][\[Rho]][r])/CC[r]^2)*
         Derivative[1][H000[L]][r] + (4*(P[r] + \[Rho][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r^3*(r - 2*M[r])) + H000[L][r]*Derivative[2][P][r] + 
        H000[L][r]*Derivative[2][\[Rho]][r] + H000[L][r]*
         ((-4*Derivative[1][CC][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]))/CC[r]^3 + (P[r] + \[Rho][r])*
           ((6*Derivative[1][CC][r]^2)/CC[r]^4 - (2*Derivative[2][CC][r])/
             CC[r]^3) + (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/
           CC[r]^2) + P[r]*Derivative[2][H000[L]][r] + 
        \[Rho][r]*Derivative[2][H000[L]][r] + 
        ((P[r] + \[Rho][r])*Derivative[2][H000[L]][r])/CC[r]^2 - 
        (4*(-(((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r])*
              ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                   4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                    \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + 
                 r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
             (r - 2*M[r])^2) + ((Derivative[1][P][r] + Derivative[1][\[Rho]][
               r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                  4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + 
                r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/(r - 2*M[r]) + 
           ((P[r] + \[Rho][r])*(H000[L][r]*(2*r*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]) - 
                8*M[r]*Derivative[1][M][r] + 2*r*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                 Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                   \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
              2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][
                 H000[L]][r] + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
               Derivative[1][H000[L]][r] + 2*r*(M[r] + r^3*\[Kappa]*P[r])*(
                1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] + 
              2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
                r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
              2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[2][
                 H000[L]][r]))/(r - 2*M[r])))/((-2 + L + L^2)*r^2) + 
        (2*(((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*
                M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + r^3*
                \[Kappa]*P[r])*Derivative[1][H000[L]][r])*
            ((-2*(1 - 2*Derivative[1][M][r])*(Derivative[1][P][r] + 
                Derivative[1][\[Rho]][r]))/(r - 2*M[r])^2 + 
             (P[r] + \[Rho][r])*((2*(1 - 2*Derivative[1][M][r])^2)/
                (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
             (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/(r - 2*M[r])) + 
           2*(-(((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^
                2) + (Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
              (r - 2*M[r]))*(H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*
                  P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                  \[Rho][r]) + 2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 2*r*
                (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                 16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                   r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                  \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
             2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][
               r] + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*
                M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]))*Derivative[1][H000[L]][r] + 
             2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
              Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*
                P[r] + Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][
                 r])*Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
              (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
           ((P[r] + \[Rho][r])*(2*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                  4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
                2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                   \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[1][
                 H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][
                 H000[L]][r]*(4*(1 - 2*Derivative[1][M][r]) - 
                4*r*Derivative[2][M][r]) + H000[L][r]*(2*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 4*((4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                    2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + 
                  M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                    6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - 4*(2*Derivative[1][M][r]^
                    2 + 2*M[r]*Derivative[2][M][r]) + r^2*(-4*\[Kappa]*P[r] + 
                  48*r^2*\[Kappa]^2*P[r]^2 - 4*\[Kappa]*\[Rho][r] - 
                  8*r*\[Kappa]*Derivative[1][P][r] + 64*r^3*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 8*r*\[Kappa]*Derivative[1][\[Rho]][
                    r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 4*r^4*
                   \[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][
                       P][r]) - 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
                2*r*(2*Derivative[1][M][r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                     \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                    2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                  (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                     \[Rho][r])*Derivative[2][M][r] + M[r]*(12*\[Kappa]*
                     P[r] + 4*\[Kappa]*\[Rho][r] + 24*r*\[Kappa]*
                     Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][
                      r] + 6*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*
                     \[Kappa]*Derivative[2][\[Rho]][r]))) + (-4*M[r]^2 + 
                r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
                   P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
                 (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]))*Derivative[2][H000[L]][r] + 
              2*(2*(r - 2*M[r]) + 2*r*(1 - 2*Derivative[1][M][r]))*(
                (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
                   Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
                (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
              2*r*(r - 2*M[r])*(Derivative[1][H000[L]][r]*(6*r*\[Kappa]*
                   P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
                2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
                   Derivative[1][P][r])*Derivative[2][H000[L]][r] + 
                (M[r] + r^3*\[Kappa]*P[r])*Derivative[3][H000[L]][r])))/
            (r - 2*M[r])))/((-2 + L + L^2)*r))))/(E^\[Nu][r]*L*(1 + L)) + 
   ((I/2)*m*(6*\[Kappa]*\[CapitalOmega]*
       ((-2*(P[r] + \[Rho][r])*H000[L][r]*Derivative[1][CC][r])/CC[r]^3 + 
        H000[L][r]*Derivative[1][P][r] + H000[L][r]*Derivative[1][\[Rho]][
          r] + (H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
         CC[r]^2 + P[r]*Derivative[1][H000[L]][r] + 
        \[Rho][r]*Derivative[1][H000[L]][r] + 
        ((P[r] + \[Rho][r])*Derivative[1][H000[L]][r])/CC[r]^2 - 
        (2*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*
                \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r^2*(r - 2*M[r])) - 
        (2*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r])^2) + 
        (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r*(r - 2*M[r])) + (2*(P[r] + \[Rho][r])*
          (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
             2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 16*
                r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*
                \[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r])) + 2*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r] + 
           (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*Derivative[1][H000[L]][r] + 
           2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
            Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
            (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
              Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
           2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][
             r]))/((-2 + L + L^2)*r*(r - 2*M[r]))) + 
      6*r*\[Kappa]*\[CapitalOmega]*(2*Derivative[1][P][r]*
         Derivative[1][H000[L]][r] + 2*Derivative[1][\[Rho]][r]*
         Derivative[1][H000[L]][r] + 
        2*((-2*(P[r] + \[Rho][r])*Derivative[1][CC][r])/CC[r]^3 + 
          (Derivative[1][P][r] + Derivative[1][\[Rho]][r])/CC[r]^2)*
         Derivative[1][H000[L]][r] + (4*(P[r] + \[Rho][r])*
          ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*
                \[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
             2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r^3*(r - 2*M[r])) + H000[L][r]*Derivative[2][P][r] + 
        H000[L][r]*Derivative[2][\[Rho]][r] + H000[L][r]*
         ((-4*Derivative[1][CC][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]))/CC[r]^3 + (P[r] + \[Rho][r])*
           ((6*Derivative[1][CC][r]^2)/CC[r]^4 - (2*Derivative[2][CC][r])/
             CC[r]^3) + (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/
           CC[r]^2) + P[r]*Derivative[2][H000[L]][r] + 
        \[Rho][r]*Derivative[2][H000[L]][r] + 
        ((P[r] + \[Rho][r])*Derivative[2][H000[L]][r])/CC[r]^2 - 
        (4*(-(((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r])*
              ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                   4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                    \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + 
                 r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
             (r - 2*M[r])^2) + ((Derivative[1][P][r] + Derivative[1][\[Rho]][
               r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                  4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + 
                r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/(r - 2*M[r]) + 
           ((P[r] + \[Rho][r])*(H000[L][r]*(2*r*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]) - 
                8*M[r]*Derivative[1][M][r] + 2*r*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                 Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                   \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
              2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][
                 H000[L]][r] + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
               Derivative[1][H000[L]][r] + 2*r*(M[r] + r^3*\[Kappa]*P[r])*(
                1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] + 
              2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
                r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
              2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[2][
                 H000[L]][r]))/(r - 2*M[r])))/((-2 + L + L^2)*r^2) + 
        (2*(((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*
                M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + r^3*
                \[Kappa]*P[r])*Derivative[1][H000[L]][r])*
            ((-2*(1 - 2*Derivative[1][M][r])*(Derivative[1][P][r] + 
                Derivative[1][\[Rho]][r]))/(r - 2*M[r])^2 + 
             (P[r] + \[Rho][r])*((2*(1 - 2*Derivative[1][M][r])^2)/
                (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
             (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/(r - 2*M[r])) + 
           2*(-(((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^
                2) + (Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
              (r - 2*M[r]))*(H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*
                  P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                  \[Rho][r]) + 2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 2*r*
                (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                 16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                   r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                  \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
             2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][
               r] + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*
                M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]))*Derivative[1][H000[L]][r] + 
             2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
              Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*
                P[r] + Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][
                 r])*Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
              (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
           ((P[r] + \[Rho][r])*(2*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                  4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
                2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                   \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[1][
                 H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][
                 H000[L]][r]*(4*(1 - 2*Derivative[1][M][r]) - 
                4*r*Derivative[2][M][r]) + H000[L][r]*(2*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 4*((4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                    2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + 
                  M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                    6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - 4*(2*Derivative[1][M][r]^
                    2 + 2*M[r]*Derivative[2][M][r]) + r^2*(-4*\[Kappa]*P[r] + 
                  48*r^2*\[Kappa]^2*P[r]^2 - 4*\[Kappa]*\[Rho][r] - 
                  8*r*\[Kappa]*Derivative[1][P][r] + 64*r^3*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 8*r*\[Kappa]*Derivative[1][\[Rho]][
                    r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 4*r^4*
                   \[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][
                       P][r]) - 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
                2*r*(2*Derivative[1][M][r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                     \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                    2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                  (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                     \[Rho][r])*Derivative[2][M][r] + M[r]*(12*\[Kappa]*
                     P[r] + 4*\[Kappa]*\[Rho][r] + 24*r*\[Kappa]*
                     Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][
                      r] + 6*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*
                     \[Kappa]*Derivative[2][\[Rho]][r]))) + (-4*M[r]^2 + 
                r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
                   P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
                 (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]))*Derivative[2][H000[L]][r] + 
              2*(2*(r - 2*M[r]) + 2*r*(1 - 2*Derivative[1][M][r]))*(
                (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
                   Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
                (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
              2*r*(r - 2*M[r])*(Derivative[1][H000[L]][r]*(6*r*\[Kappa]*
                   P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
                2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
                   Derivative[1][P][r])*Derivative[2][H000[L]][r] + 
                (M[r] + r^3*\[Kappa]*P[r])*Derivative[3][H000[L]][r])))/
            (r - 2*M[r])))/((-2 + L + L^2)*r)) + r^2*\[Kappa]*\[CapitalOmega]*
       ((-12*(P[r] + \[Rho][r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*
                \[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                \[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*
            (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
         ((-2 + L + L^2)*r^4*(r - 2*M[r])) + 3*Derivative[1][H000[L]][r]*
         Derivative[2][P][r] + 3*Derivative[1][H000[L]][r]*
         Derivative[2][\[Rho]][r] + 3*Derivative[1][H000[L]][r]*
         ((-4*Derivative[1][CC][r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]))/CC[r]^3 + (P[r] + \[Rho][r])*
           ((6*Derivative[1][CC][r]^2)/CC[r]^4 - (2*Derivative[2][CC][r])/
             CC[r]^3) + (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/
           CC[r]^2) + 3*Derivative[1][P][r]*Derivative[2][H000[L]][r] + 
        3*Derivative[1][\[Rho]][r]*Derivative[2][H000[L]][r] + 
        3*((-2*(P[r] + \[Rho][r])*Derivative[1][CC][r])/CC[r]^3 + 
          (Derivative[1][P][r] + Derivative[1][\[Rho]][r])/CC[r]^2)*
         Derivative[2][H000[L]][r] + 
        (12*(-(((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r])*
              ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                   4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                 2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                    \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + 
                 r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/
             (r - 2*M[r])^2) + ((Derivative[1][P][r] + Derivative[1][\[Rho]][
               r])*((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                  4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                2*r*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + 
                r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][r]))/(r - 2*M[r]) + 
           ((P[r] + \[Rho][r])*(H000[L][r]*(2*r*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]) - 
                8*M[r]*Derivative[1][M][r] + 2*r*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                 Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                   \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
              2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][
                 H000[L]][r] + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
               Derivative[1][H000[L]][r] + 2*r*(M[r] + r^3*\[Kappa]*P[r])*(
                1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] + 
              2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
                r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
              2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[2][
                 H000[L]][r]))/(r - 2*M[r])))/((-2 + L + L^2)*r^3) + 
        H000[L][r]*Derivative[3][P][r] + H000[L][r]*Derivative[3][\[Rho]][
          r] + H000[L][r]*(3*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
           ((6*Derivative[1][CC][r]^2)/CC[r]^4 - (2*Derivative[2][CC][r])/
             CC[r]^3) - (6*Derivative[1][CC][r]*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r]))/CC[r]^3 + (P[r] + \[Rho][r])*
           ((-24*Derivative[1][CC][r]^3)/CC[r]^5 + (18*Derivative[1][CC][r]*
              Derivative[2][CC][r])/CC[r]^4 - (2*Derivative[3][CC][r])/
             CC[r]^3) + (Derivative[3][P][r] + Derivative[3][\[Rho]][r])/
           CC[r]^2) + P[r]*Derivative[3][H000[L]][r] + 
        \[Rho][r]*Derivative[3][H000[L]][r] + 
        ((P[r] + \[Rho][r])*Derivative[3][H000[L]][r])/CC[r]^2 - 
        (6*(((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*
                M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + r^3*
                \[Kappa]*P[r])*Derivative[1][H000[L]][r])*
            ((-2*(1 - 2*Derivative[1][M][r])*(Derivative[1][P][r] + 
                Derivative[1][\[Rho]][r]))/(r - 2*M[r])^2 + 
             (P[r] + \[Rho][r])*((2*(1 - 2*Derivative[1][M][r])^2)/
                (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
             (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/(r - 2*M[r])) + 
           2*(-(((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^
                2) + (Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
              (r - 2*M[r]))*(H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*
                  P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                  \[Rho][r]) + 2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*\[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 2*r*
                (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                 16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                   r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                  \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
             2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][
               r] + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*
                M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]))*Derivative[1][H000[L]][r] + 
             2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
              Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*
                P[r] + Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][
                 r])*Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
              (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
           ((P[r] + \[Rho][r])*(2*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                  4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
                2*M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 
                2*r*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                   \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[1][
                 H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][
                 H000[L]][r]*(4*(1 - 2*Derivative[1][M][r]) - 
                4*r*Derivative[2][M][r]) + H000[L][r]*(2*(-2 + L + L^2 - 
                  2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                  2*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 4*((4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                    2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + 
                  M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                    6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - 4*(2*Derivative[1][M][r]^
                    2 + 2*M[r]*Derivative[2][M][r]) + r^2*(-4*\[Kappa]*P[r] + 
                  48*r^2*\[Kappa]^2*P[r]^2 - 4*\[Kappa]*\[Rho][r] - 
                  8*r*\[Kappa]*Derivative[1][P][r] + 64*r^3*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 8*r*\[Kappa]*Derivative[1][\[Rho]][
                    r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 4*r^4*
                   \[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][
                       P][r]) - 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
                2*r*(2*Derivative[1][M][r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                     \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                    2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                  (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                     \[Rho][r])*Derivative[2][M][r] + M[r]*(12*\[Kappa]*
                     P[r] + 4*\[Kappa]*\[Rho][r] + 24*r*\[Kappa]*
                     Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][
                      r] + 6*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*
                     \[Kappa]*Derivative[2][\[Rho]][r]))) + (-4*M[r]^2 + 
                r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
                   P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
                 (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]))*Derivative[2][H000[L]][r] + 
              2*(2*(r - 2*M[r]) + 2*r*(1 - 2*Derivative[1][M][r]))*(
                (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
                   Derivative[1][P][r])*Derivative[1][H000[L]][r] + 
                (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
              2*r*(r - 2*M[r])*(Derivative[1][H000[L]][r]*(6*r*\[Kappa]*
                   P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
                2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
                   Derivative[1][P][r])*Derivative[2][H000[L]][r] + 
                (M[r] + r^3*\[Kappa]*P[r])*Derivative[3][H000[L]][r])))/
            (r - 2*M[r])))/((-2 + L + L^2)*r^2) + 
        (2*(3*((-2*(1 - 2*Derivative[1][M][r])*(Derivative[1][P][r] + 
                Derivative[1][\[Rho]][r]))/(r - 2*M[r])^2 + 
             (P[r] + \[Rho][r])*((2*(1 - 2*Derivative[1][M][r])^2)/
                (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
             (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/(r - 2*M[r]))*
            (H000[L][r]*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*
                (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 2*r*
                (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                 16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                   r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                  \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
             2*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H000[L]][
               r] + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*
                M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]))*Derivative[1][H000[L]][r] + 
             2*r*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r])*
              Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*(3*r^2*\[Kappa]*
                P[r] + Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][
                 r])*Derivative[1][H000[L]][r] + 2*r*(r - 2*M[r])*
              (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][H000[L]][r]) + 
           ((-4*M[r]^2 + r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*
                M[r]*(4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]))*H000[L][r] + 2*r*(r - 2*M[r])*(M[r] + r^3*
                \[Kappa]*P[r])*Derivative[1][H000[L]][r])*
            (3*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
              ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
               (2*Derivative[2][M][r])/(r - 2*M[r])^2) - 
             (3*(1 - 2*Derivative[1][M][r])*(Derivative[2][P][r] + 
                Derivative[2][\[Rho]][r]))/(r - 2*M[r])^2 + 
             (P[r] + \[Rho][r])*((-6*(1 - 2*Derivative[1][M][r])^3)/
                (r - 2*M[r])^4 - (12*(1 - 2*Derivative[1][M][r])*
                 Derivative[2][M][r])/(r - 2*M[r])^3 + (2*Derivative[3][M][
                  r])/(r - 2*M[r])^2) + (Derivative[3][P][r] + Derivative[3][
                 \[Rho]][r])/(r - 2*M[r])) + 
           3*(-(((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]))/(r - 2*M[r])^
                2) + (Derivative[1][P][r] + Derivative[1][\[Rho]][r])/
              (r - 2*M[r]))*(2*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 
                 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*
                (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r]) - 8*M[r]*Derivative[1][M][r] + 2*r*
                (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                  \[Rho][r])*Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                 16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                   r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                  \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[1][
                H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][
                H000[L]][r]*(4*(1 - 2*Derivative[1][M][r]) - 4*r*
                Derivative[2][M][r]) + H000[L][r]*(2*(-2 + L + L^2 - 
                 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                 2*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-4*r*\[Kappa]*P[r] + 
                 16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                 2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                   r]) + 4*((4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                   2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + 
                 M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                   6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                    Derivative[1][\[Rho]][r])) - 4*(2*Derivative[1][M][r]^2 + 
                 2*M[r]*Derivative[2][M][r]) + r^2*(-4*\[Kappa]*P[r] + 
                 48*r^2*\[Kappa]^2*P[r]^2 - 4*\[Kappa]*\[Rho][r] - 
                 8*r*\[Kappa]*Derivative[1][P][r] + 64*r^3*\[Kappa]^2*P[r]*
                  Derivative[1][P][r] - 8*r*\[Kappa]*Derivative[1][\[Rho]][
                   r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 4*r^4*\[Kappa]^2*
                  (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) - 
                 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 2*r*
                (2*Derivative[1][M][r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                    \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                   2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                 (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                    \[Rho][r])*Derivative[2][M][r] + M[r]*(12*\[Kappa]*P[r] + 
                   4*\[Kappa]*\[Rho][r] + 24*r*\[Kappa]*Derivative[1][P][r] + 
                   8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 6*r^2*\[Kappa]*
                    Derivative[2][P][r] + 2*r^2*\[Kappa]*Derivative[2][
                      \[Rho]][r]))) + (-4*M[r]^2 + r^2*(-2 + L + L^2 - 
                 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
                 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*(4 - L - L^2 + 
                 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
              Derivative[2][H000[L]][r] + 2*(2*(r - 2*M[r]) + 2*r*
                (1 - 2*Derivative[1][M][r]))*((3*r^2*\[Kappa]*P[r] + 
                 Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
                Derivative[1][H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*
                Derivative[2][H000[L]][r]) + 2*r*(r - 2*M[r])*
              (Derivative[1][H000[L]][r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*
                  Derivative[1][P][r] + Derivative[2][M][r] + r^3*\[Kappa]*
                  Derivative[2][P][r]) + 2*(3*r^2*\[Kappa]*P[r] + 
                 Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
                Derivative[2][H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*
                Derivative[3][H000[L]][r])) + ((P[r] + \[Rho][r])*
             (3*Derivative[1][H000[L]][r]*(2*(-2 + L + L^2 - 2*r^2*\[Kappa]*
                   P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*
                   \[Rho][r]) + 4*r*(-4*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*
                   P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 2*r^2*\[Kappa]*
                   Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 4*((4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                    2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] + 
                  M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                    6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])) - 4*(2*Derivative[1][M][r]^
                    2 + 2*M[r]*Derivative[2][M][r]) + r^2*(-4*\[Kappa]*P[r] + 
                  48*r^2*\[Kappa]^2*P[r]^2 - 4*\[Kappa]*\[Rho][r] - 
                  8*r*\[Kappa]*Derivative[1][P][r] + 64*r^3*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 8*r*\[Kappa]*Derivative[1][\[Rho]][
                    r] - 2*r^2*\[Kappa]*Derivative[2][P][r] + 4*r^4*
                   \[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][
                       P][r]) - 2*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
                2*r*(2*Derivative[1][M][r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                     \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                    2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
                  (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                     \[Rho][r])*Derivative[2][M][r] + M[r]*(12*\[Kappa]*
                     P[r] + 4*\[Kappa]*\[Rho][r] + 24*r*\[Kappa]*
                     Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][
                      r] + 6*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*
                     \[Kappa]*Derivative[2][\[Rho]][r]))) + 
              3*(2*r*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
                   P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*M[r]*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]) - 
                8*M[r]*Derivative[1][M][r] + 2*r*(4 - L - L^2 + 
                  6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                 Derivative[1][M][r] + r^2*(-4*r*\[Kappa]*P[r] + 
                  16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 2*r*M[r]*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
                   \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*Derivative[2][
                 H000[L]][r] + 3*(4*(1 - 2*Derivative[1][M][r]) - 
                4*r*Derivative[2][M][r])*((3*r^2*\[Kappa]*P[r] + 
                  Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
                 Derivative[1][H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*
                 Derivative[2][H000[L]][r]) + (M[r] + r^3*\[Kappa]*P[r])*
               Derivative[1][H000[L]][r]*(-12*Derivative[2][M][r] - 
                4*r*Derivative[3][M][r]) + H000[L][r]*(6*(-4*r*\[Kappa]*
                   P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 4*r*\[Kappa]*\[Rho][r] - 
                  2*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] - 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                    r]) + 6*r*(-4*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
                  4*\[Kappa]*\[Rho][r] - 8*r*\[Kappa]*Derivative[1][P][r] + 
                  64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 8*r*\[Kappa]*
                   Derivative[1][\[Rho]][r] - 2*r^2*\[Kappa]*Derivative[2][P][
                    r] + 4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 
                    2*P[r]*Derivative[2][P][r]) - 2*r^2*\[Kappa]*
                   Derivative[2][\[Rho]][r]) + 6*(2*Derivative[1][M][r]*
                   (12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                    6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r]) + (4 - L - L^2 + 6*r^2*
                     \[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
                   Derivative[2][M][r] + M[r]*(12*\[Kappa]*P[r] + 4*\[Kappa]*
                     \[Rho][r] + 24*r*\[Kappa]*Derivative[1][P][r] + 
                    8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 6*r^2*\[Kappa]*
                     Derivative[2][P][r] + 2*r^2*\[Kappa]*Derivative[2][
                       \[Rho]][r])) - 4*(6*Derivative[1][M][r]*
                   Derivative[2][M][r] + 2*M[r]*Derivative[3][M][r]) + 
                r^2*(96*r*\[Kappa]^2*P[r]^2 - 12*\[Kappa]*Derivative[1][P][
                    r] + 288*r^2*\[Kappa]^2*P[r]*Derivative[1][P][r] - 
                  12*\[Kappa]*Derivative[1][\[Rho]][r] - 12*r*\[Kappa]*
                   Derivative[2][P][r] + 48*r^3*\[Kappa]^2*
                   (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) - 
                  12*r*\[Kappa]*Derivative[2][\[Rho]][r] - 2*r^2*\[Kappa]*
                   Derivative[3][P][r] + 4*r^4*\[Kappa]^2*(6*Derivative[1][P][
                      r]*Derivative[2][P][r] + 2*P[r]*Derivative[3][P][r]) - 
                  2*r^2*\[Kappa]*Derivative[3][\[Rho]][r]) + 
                2*r*(3*(12*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 
                    6*r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                     Derivative[1][\[Rho]][r])*Derivative[2][M][r] + 
                  3*Derivative[1][M][r]*(12*\[Kappa]*P[r] + 4*\[Kappa]*
                     \[Rho][r] + 24*r*\[Kappa]*Derivative[1][P][r] + 
                    8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 6*r^2*\[Kappa]*
                     Derivative[2][P][r] + 2*r^2*\[Kappa]*Derivative[2][
                       \[Rho]][r]) + (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 
                    2*r^2*\[Kappa]*\[Rho][r])*Derivative[3][M][r] + 
                  M[r]*(36*\[Kappa]*Derivative[1][P][r] + 12*\[Kappa]*
                     Derivative[1][\[Rho]][r] + 36*r*\[Kappa]*Derivative[2][
                       P][r] + 12*r*\[Kappa]*Derivative[2][\[Rho]][r] + 
                    6*r^2*\[Kappa]*Derivative[3][P][r] + 2*r^2*\[Kappa]*
                     Derivative[3][\[Rho]][r]))) + (-4*M[r]^2 + 
                r^2*(-2 + L + L^2 - 2*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*
                   P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 2*r*M[r]*
                 (4 - L - L^2 + 6*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                   \[Rho][r]))*Derivative[3][H000[L]][r] + 
              3*(2*(r - 2*M[r]) + 2*r*(1 - 2*Derivative[1][M][r]))*(
                Derivative[1][H000[L]][r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*
                   Derivative[1][P][r] + Derivative[2][M][r] + r^3*\[Kappa]*
                   Derivative[2][P][r]) + 2*(3*r^2*\[Kappa]*P[r] + 
                  Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
                 Derivative[2][H000[L]][r] + (M[r] + r^3*\[Kappa]*P[r])*
                 Derivative[3][H000[L]][r]) + 2*r*(r - 2*M[r])*(
                3*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
                  Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])*
                 Derivative[2][H000[L]][r] + Derivative[1][H000[L]][r]*
                 (6*\[Kappa]*P[r] + 18*r*\[Kappa]*Derivative[1][P][r] + 
                  9*r^2*\[Kappa]*Derivative[2][P][r] + Derivative[3][M][r] + 
                  r^3*\[Kappa]*Derivative[3][P][r]) + 3*(3*r^2*\[Kappa]*
                   P[r] + Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][
                    r])*Derivative[3][H000[L]][r] + (M[r] + r^3*\[Kappa]*
                   P[r])*Derivative[4][H000[L]][r])))/(r - 2*M[r])))/
         ((-2 + L + L^2)*r))))/(E^\[Nu][r]*L*(1 + L)), 
 Derivative[3][\[Delta]p00[L]][r] -> 
  (3*Derivative[1][H000[L]][r]*(Derivative[2][P][r] + 
      Derivative[2][\[Rho]][r]))/2 + 
   (3*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
     Derivative[2][H000[L]][r])/2 + 
   (H000[L][r]*(Derivative[3][P][r] + Derivative[3][\[Rho]][r]))/2 + 
   ((P[r] + \[Rho][r])*Derivative[3][H000[L]][r])/2, 
 Derivative[3][\[Delta]p01[L]][r] -> 0, Derivative[4][\[Omega]1][r] -> 
  (-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))*
    (2/(r^3*(r - 2*M[r])) + (2*(1 - 2*Derivative[1][M][r]))/
      (r^2*(r - 2*M[r])^2) + ((2*(1 - 2*Derivative[1][M][r])^2)/
        (r - 2*M[r])^3 + (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r) + 
   2*(-(1/(r^2*(r - 2*M[r]))) - (1 - 2*Derivative[1][M][r])/
      (r*(r - 2*M[r])^2))*(-4*(1 - 2*Derivative[1][M][r])*
      Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*r*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
      (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(4*\[Omega]1[r] + 
       r*Derivative[1][\[Omega]1][r]) - 4*(r - 2*M[r])*
      Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
      (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
       r*Derivative[2][\[Omega]1][r])) + 
   (2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     8*Derivative[1][\[Omega]1][r]*Derivative[2][M][r] - 
     8*(1 - 2*Derivative[1][M][r])*Derivative[2][\[Omega]1][r] + 
     4*r*\[Kappa]*(Derivative[1][P][r]*(4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]) + 
       P[r]*(5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
           r])) + 4*r*\[Kappa]*(Derivative[1][\[Rho]][r]*
        (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
       \[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
         r*Derivative[2][\[Omega]1][r])) - 4*(r - 2*M[r])*
      Derivative[3][\[Omega]1][r] + r^2*\[Kappa]*
      ((4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*Derivative[2][P][r] + 
       2*Derivative[1][P][r]*(5*Derivative[1][\[Omega]1][r] + 
         r*Derivative[2][\[Omega]1][r]) + 
       P[r]*(6*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
           r])) + r^2*\[Kappa]*
      ((4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
        Derivative[2][\[Rho]][r] + 2*Derivative[1][\[Rho]][r]*
        (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
       \[Rho][r]*(6*Derivative[2][\[Omega]1][r] + 
         r*Derivative[3][\[Omega]1][r])))/(r*(r - 2*M[r])), 
 Derivative[4][H000[L]][r] -> 
  ((r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r] - 
      CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
          5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
      r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
        r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r])*
     (-6/(r^4*CC[r]^2) - (8*Derivative[1][CC][r])/(r^3*CC[r]^3) - 
      ((6*Derivative[1][CC][r]^2)/CC[r]^4 - (2*Derivative[2][CC][r])/CC[r]^3)/
       r^2))/(r - 2*M[r])^2 + 2*(2/(r^3*CC[r]^2) + (2*Derivative[1][CC][r])/
      (r^2*CC[r]^3))*((-2*(1 - 2*Derivative[1][M][r])*
       (r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r] - 
        CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
            5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
        r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
          r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r]))/
      (r - 2*M[r])^3 + (3*r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*
        H000[L][r] - 2*CC[r]*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 
           13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*\[Rho][r]) + 
         r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
           5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r]*Derivative[1][CC][r] + 
       r^3*\[Kappa]*(P[r] + \[Rho][r])*H000[L][r]*
        (1 - 2*Derivative[1][M][r]) + r^3*\[Kappa]*(r - 2*M[r])*H000[L][r]*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) - 
       CC[r]^2*H000[L][r]*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
         8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
         2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
           13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
           16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
           9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
       r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][H000[L]][
         r] + CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r] - 
       CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[1][H000[L]][r] + 2*r*CC[r]*(r - 2*M[r])*
        (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        Derivative[1][CC][r]*Derivative[1][H000[L]][r] + 
       r*CC[r]^2*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        (1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] + 
       r*CC[r]^2*(r - 2*M[r])*(2 + 3*r^2*\[Kappa]*P[r] - 
         3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
          Derivative[1][\[Rho]][r])*Derivative[1][H000[L]][r] + 
       r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[2][H000[L]][r])/(r - 2*M[r])^2) - 
   ((r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r] - 
       CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
       r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r])*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*(r - 2*M[r])*
         (P[r] + \[Rho][r])*H000[L][r] - 2*CC[r]*(4*M[r]^2 - 
          2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
             \[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r]*
         Derivative[1][CC][r] + r^3*\[Kappa]*(P[r] + \[Rho][r])*H000[L][r]*
         (1 - 2*Derivative[1][M][r]) + r^3*\[Kappa]*(r - 2*M[r])*H000[L][r]*
         (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) - 
        CC[r]^2*H000[L][r]*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
            5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
          8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
            5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
          2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
            13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
            16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
            9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
             Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
              r])) + r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*
         Derivative[1][H000[L]][r] + CC[r]^2*(r - 2*M[r])*
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
         Derivative[1][H000[L]][r] - CC[r]^2*(4*M[r]^2 - 
          2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
             \[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
         Derivative[1][H000[L]][r] + 2*r*CC[r]*(r - 2*M[r])*
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
         Derivative[1][CC][r]*Derivative[1][H000[L]][r] + 
        r*CC[r]^2*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] + 
        r*CC[r]^2*(r - 2*M[r])*(2 + 3*r^2*\[Kappa]*P[r] - 
          3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
           Derivative[1][\[Rho]][r])*Derivative[1][H000[L]][r] + 
        r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
          r^3*\[Kappa]*\[Rho][r])*Derivative[2][H000[L]][r]))/
      (r - 2*M[r])^3 + (2*(3*r^2*\[Kappa]*(r - 2*M[r]) + 
         r^3*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
        (H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
         (P[r] + \[Rho][r])*Derivative[1][H000[L]][r]) - 
       4*CC[r]*Derivative[1][CC][r]*
        (H000[L][r]*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
           2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
             13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r])) + (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
          Derivative[1][H000[L]][r]) + 
       (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r]*
        (-2*Derivative[1][CC][r]^2 - 2*CC[r]*Derivative[2][CC][r]) + 
       (P[r] + \[Rho][r])*H000[L][r]*(6*r*\[Kappa]*(r - 2*M[r]) + 
         6*r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^3*\[Kappa]*
          Derivative[2][M][r]) + (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r]*
        (2*(CC[r]^2 + 2*r*CC[r]*Derivative[1][CC][r])*
          (1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*
          (4*CC[r]*Derivative[1][CC][r] + r*(2*Derivative[1][CC][r]^2 + 
             2*CC[r]*Derivative[2][CC][r])) - 2*r*CC[r]^2*
          Derivative[2][M][r]) + r^3*\[Kappa]*(r - 2*M[r])*
        (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[1][H000[L]][r] + H000[L][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + (P[r] + \[Rho][r])*
          Derivative[2][H000[L]][r]) + 2*(CC[r]^2*(r - 2*M[r]) + 
         2*r*CC[r]*(r - 2*M[r])*Derivative[1][CC][r] + 
         r*CC[r]^2*(1 - 2*Derivative[1][M][r]))*
        ((2 + 3*r^2*\[Kappa]*P[r] - 3*r^2*\[Kappa]*\[Rho][r] - 
           2*Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r] - 
           r^3*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][H000[L]][r] + 
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
          Derivative[2][H000[L]][r]) - 
       CC[r]^2*(2*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
           2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
             13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
          Derivative[1][H000[L]][r] + H000[L][r]*
          (2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
             5*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) - 4*((L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][M][r] + M[r]*(-26*r*\[Kappa]*P[r] - 
               10*r*\[Kappa]*\[Rho][r] - 13*r^2*\[Kappa]*Derivative[1][P][
                 r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
           4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
           r^2*(-18*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
             10*\[Kappa]*\[Rho][r] - 36*r*\[Kappa]*Derivative[1][P][r] + 
             64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 20*r*\[Kappa]*
              Derivative[1][\[Rho]][r] - 9*r^2*\[Kappa]*Derivative[2][P][r] + 
             4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                Derivative[2][P][r]) - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][
               r]) - 2*r*(2*Derivative[1][M][r]*(-26*r*\[Kappa]*P[r] - 10*r*
                \[Kappa]*\[Rho][r] - 13*r^2*\[Kappa]*Derivative[1][P][r] - 5*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             (L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*\[Rho][r])*
              Derivative[2][M][r] + M[r]*(-26*\[Kappa]*P[r] - 10*\[Kappa]*
                \[Rho][r] - 52*r*\[Kappa]*Derivative[1][P][r] - 20*r*\[Kappa]*
                Derivative[1][\[Rho]][r] - 13*r^2*\[Kappa]*Derivative[2][P][
                 r] - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r]))) + 
         (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
          Derivative[2][H000[L]][r]) + r*CC[r]^2*(r - 2*M[r])*
        (Derivative[1][H000[L]][r]*(6*r*\[Kappa]*P[r] - 6*r*\[Kappa]*
            \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] - 
           6*r^2*\[Kappa]*Derivative[1][\[Rho]][r] - 2*Derivative[2][M][r] + 
           r^3*\[Kappa]*Derivative[2][P][r] - r^3*\[Kappa]*
            Derivative[2][\[Rho]][r]) + 2*(2 + 3*r^2*\[Kappa]*P[r] - 
           3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
            Derivative[1][\[Rho]][r])*Derivative[2][H000[L]][r] + 
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
          Derivative[3][H000[L]][r]))/(r - 2*M[r])^2)/(r^2*CC[r]^2), 
 Derivative[4][h001[-1 + L]][r] -> 
  (-6*((2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
       (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r] - 
      Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*
       (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
          4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
           \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
           (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
           ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
             \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
             \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
        2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
          2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
          r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
            (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
           ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
       H000[L][r] - L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*
       (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
           \[Rho][r]))*h001[-1 + L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
       CC[r]^2*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
          (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
        M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
           \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
            \[Omega]1[r])))*Derivative[1][H000[L]][r] - 
      L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
       Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*
       (r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r]))/
    (L*(-2 + L + L^2)*r^4*CC[r]^2*(r - 2*M[r])^2) + 
   (4*((-2*Derivative[1][CC][r]*((2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*
          r^5*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + 
           \[Omega]1[r])*H000[L][r] - Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*
          CC[r]^2*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 
           r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
              (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 
             r^2*\[Kappa]*\[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                 r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
             2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
             r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                 r])))*H000[L][r] - L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*
          (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r]))*h001[-1 + L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*
          r^3*CC[r]^2*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*
              P[r]^2 + r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[
                  r])) - (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
           M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
               \[Omega]1[r])))*Derivative[1][H000[L]][r] - 
         L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
          Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*
          CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r]))/
       (CC[r]^3*(r - 2*M[r])^2) - (2*(1 - 2*Derivative[1][M][r])*
        ((2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*
          (r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
          H000[L][r] - Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*
          (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 
           r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
              (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 
             r^2*\[Kappa]*\[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                 r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
             2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
             r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                 r])))*H000[L][r] - L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*
          (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r]))*h001[-1 + L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*
          r^3*CC[r]^2*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*
              P[r]^2 + r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[
                  r])) - (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
           M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
               \[Omega]1[r])))*Derivative[1][H000[L]][r] - 
         L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
          Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*
          CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r]))/
       (CC[r]^2*(r - 2*M[r])^3) + 
      (5*(2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^4*\[Kappa]*
         (r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
         H000[L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r*CC[r]^2*
         (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
            4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 
          r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
             (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
             ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
               \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
             \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
            2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
            r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
         H000[L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]*
         (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
            4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 
          r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
             (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
             ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
               \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
             \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
            2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
            r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
         H000[L][r]*Derivative[1][CC][r] - 2*L*(-2 + L + L^2)*CC[r]*
         (r - 2*M[r])*(-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r]))*h001[-1 + L][r]*Derivative[1][CC][r] + 
        (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*
         (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*
         (1 - 2*Derivative[1][M][r]) - L*(-2 + L + L^2)*CC[r]^2*
         (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             \[Rho][r]))*h001[-1 + L][r]*(1 - 2*Derivative[1][M][r]) + 
        (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*
         (r - 2*M[r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*
         (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) - 
        L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*h001[-1 + L][r]*
         (-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] - 
          4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
             \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
            2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
        (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*
         (r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r]*Derivative[1][\[Omega]1][
          r] - Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*H000[L][r]*
         (2*r*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
             (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
             ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
               \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
             \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                r])) + 2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
            2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
            r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                r])) + 8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
            4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][M][r] + 
          2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 + 2*(-2 - 3*L + 2*L^2 + L^3)*
             (\[CapitalOmega] - \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
             ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
               \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*
               \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
              (-26 + L + 13*L^2)*\[Omega]1[r]))*Derivative[1][M][r] + 
          4*M[r]^2*(-8*r*\[Kappa]*\[CapitalOmega]*P[r] - 8*r*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
             Derivative[1][P][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
             Derivative[1][\[Rho]][r] - (-2 + 3*L + L^2)*
             Derivative[1][\[Omega]1][r]) + 
          r^2*(96*r^5*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*
             ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
               \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*
             \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
             ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                r]) + 48*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^2*
             Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
             ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
               \[Rho][r] + (2 + L - L^2)*\[Omega]1[r])*Derivative[1][P][r] + 
            r^2*\[Kappa]*((-2 + 5*L + L^2)*\[CapitalOmega] - 
              16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
               \[Omega]1[r])*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] + 
            r^2*\[Kappa]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] + 
            2*(-2 - L + 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] + 
            (-10 + L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
              r] + 4*r^4*\[Kappa]^2*P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*
               \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][
                 \[Rho]][r] + (2 + L - L^2)*Derivative[1][\[Omega]1][r]) + 
            r^2*\[Kappa]*P[r]*(-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
              16*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
              (-18 + 5*L + 9*L^2)*Derivative[1][\[Omega]1][r])) + 
          2*r*M[r]*(96*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
            2*r*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
             ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r]) + 
            48*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*Derivative[1][P][r] + 
            r^2*\[Kappa]*((2 - 9*L + 3*L^2)*\[CapitalOmega] + 
              32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*
               \[Omega]1[r])*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] - 
            r^2*\[Kappa]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] - 
            2*(-2 - 3*L + 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
            (-10 + L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
              r] + r^2*\[Kappa]*P[r]*(64*r*\[Kappa]*\[CapitalOmega]*\[Rho][
                r] + 32*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][
                r] - (-26 + L + 13*L^2)*Derivative[1][\[Omega]1][r]))) - 
        6*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*(r - 2*M[r])*
         (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
             (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*(
                \[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 
          M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
              \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
        (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*
         (r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
         Derivative[1][H000[L]][r] - Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*
         CC[r]^2*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
            4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 
          r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
             (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
             ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
               \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
             \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
            2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
            r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
              (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
         Derivative[1][H000[L]][r] - 4*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
         CC[r]*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
              (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
            (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
          M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
              \[Omega]1[r])))*Derivative[1][CC][r]*Derivative[1][H000[L]][
          r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*CC[r]^2*
         (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
             (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*(
                \[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 
          M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
              \[Omega]1[r])))*(1 - 2*Derivative[1][M][r])*
         Derivative[1][H000[L]][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
         CC[r]^2*(r - 2*M[r])*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
          (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
          (4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
              \[Omega]1[r]))*Derivative[1][M][r] + 
          M[r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 8*r*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             Derivative[1][P][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             Derivative[1][\[Rho]][r] - (-6 + L + 3*L^2)*
             Derivative[1][\[Omega]1][r]) + 
          r*(16*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*
             (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*(
                \[CapitalOmega] - \[Omega]1[r])) + 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
             (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*(
                \[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][r] + 
            (-2 + L + L^2)*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
             (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
               \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 - L + L^2)*
               Derivative[1][\[Omega]1][r])))*Derivative[1][H000[L]][r] - 
        4*L*(-2 + L + L^2)*r^3*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
         Derivative[1][h001[-1 + L]][r] - 4*L*(-2 + L + L^2)*r^3*\[Kappa]*
         CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r] - 
        L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*(-4*M[r] + 
          r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
         Derivative[1][h001[-1 + L]][r] - 2*L*(-2 + L + L^2)*r^4*\[Kappa]*
         CC[r]*(r - 2*M[r])*P[r]*Derivative[1][CC][r]*
         Derivative[1][h001[-1 + L]][r] - 2*L*(-2 + L + L^2)*r^4*\[Kappa]*
         CC[r]*(r - 2*M[r])*\[Rho][r]*Derivative[1][CC][r]*
         Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*
         CC[r]^2*P[r]*(1 - 2*Derivative[1][M][r])*Derivative[1][h001[-1 + L]][
          r] - L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*\[Rho][r]*
         (1 - 2*Derivative[1][M][r])*Derivative[1][h001[-1 + L]][r] - 
        L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*
         Derivative[1][P][r]*Derivative[1][h001[-1 + L]][r] - 
        L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*
         Derivative[1][\[Rho]][r]*Derivative[1][h001[-1 + L]][r] - 
        2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*CC[r]^2*(r - 2*M[r])*
         (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
             (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*(
                \[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 
          M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
              \[Omega]1[r])))*Derivative[2][H000[L]][r] - 
        L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
         Derivative[2][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*
         CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[2][h001[-1 + L]][r])/
       (CC[r]^2*(r - 2*M[r])^2)))/(L*(-2 + L + L^2)*r^3) - 
   (((2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
        (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r] - 
       Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*
        (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
           4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
            (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
            \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
              \[Omega]1[r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
            P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
           r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
        H000[L][r] - L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*
        (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            \[Rho][r]))*h001[-1 + L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*
        r^3*CC[r]^2*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*
            P[r]^2 + r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
           (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*Derivative[1][H000[L]][r] - 
       L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
        Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*
        CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r])*
      ((8*Derivative[1][CC][r]*(1 - 2*Derivative[1][M][r]))/
        (CC[r]^3*(r - 2*M[r])^3) + ((6*Derivative[1][CC][r]^2)/CC[r]^4 - 
         (2*Derivative[2][CC][r])/CC[r]^3)/(r - 2*M[r])^2 + 
       ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
         (4*Derivative[2][M][r])/(r - 2*M[r])^3)/CC[r]^2) + 
     2*((-2*Derivative[1][CC][r])/(CC[r]^3*(r - 2*M[r])^2) - 
       (2*(1 - 2*Derivative[1][M][r]))/(CC[r]^2*(r - 2*M[r])^3))*
      (5*(2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^4*\[Kappa]*
        (r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
        H000[L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r*CC[r]^2*
        (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
           4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
            (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
            \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
              \[Omega]1[r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
            P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
           r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
        H000[L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]*
        (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
           4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
            (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
            \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
              \[Omega]1[r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
            P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
           r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
        H000[L][r]*Derivative[1][CC][r] - 2*L*(-2 + L + L^2)*CC[r]*
        (r - 2*M[r])*(-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*\[Rho][r]))*h001[-1 + L][r]*Derivative[1][CC][r] + 
       (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*
        (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*
        (1 - 2*Derivative[1][M][r]) - L*(-2 + L + L^2)*CC[r]^2*
        (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
            \[Rho][r]))*h001[-1 + L][r]*(1 - 2*Derivative[1][M][r]) + 
       (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
        (\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*(Derivative[1][P][r] + 
         Derivative[1][\[Rho]][r]) - L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*
        h001[-1 + L][r]*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 
         2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
         r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
            Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
       (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
        (P[r] + \[Rho][r])*H000[L][r]*Derivative[1][\[Omega]1][r] - 
       Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*H000[L][r]*
        (2*r*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
            (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
            \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
              \[Omega]1[r])) + 2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
            P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
           r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])) + 
         8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*(\[CapitalOmega] - 
             \[Omega]1[r]))*Derivative[1][M][r] + 
         2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]^2 + 2*(-2 - 3*L + 2*L^2 + L^3)*
            (\[CapitalOmega] - \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
            ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
              \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*
              \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
             (-26 + L + 13*L^2)*\[Omega]1[r]))*Derivative[1][M][r] + 
         4*M[r]^2*(-8*r*\[Kappa]*\[CapitalOmega]*P[r] - 8*r*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
            Derivative[1][P][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
            Derivative[1][\[Rho]][r] - (-2 + 3*L + L^2)*
            Derivative[1][\[Omega]1][r]) + 
         r^2*(96*r^5*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*
            ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*
            \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
            ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[r]) + 
           48*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^2*Derivative[1][P][r] + 
           8*r^4*\[Kappa]^2*P[r]*((-4 - L + L^2)*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*
              \[Omega]1[r])*Derivative[1][P][r] + r^2*\[Kappa]*
            ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[r])*
            Derivative[1][P][r] - 16*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]*
            Derivative[1][\[Rho]][r] + r^2*\[Kappa]*
            ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
              \[Omega]1[r])*Derivative[1][\[Rho]][r] + 
           2*(-2 - L + 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] + 
           (-10 + L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
             r] + 4*r^4*\[Kappa]^2*P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][
                \[Rho]][r] + (2 + L - L^2)*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
             16*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
             (-18 + 5*L + 9*L^2)*Derivative[1][\[Omega]1][r])) + 
         2*r*M[r]*(96*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
           2*r*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
            ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r]) + 
           48*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*Derivative[1][P][r] + 
           r^2*\[Kappa]*((2 - 9*L + 3*L^2)*\[CapitalOmega] + 
             32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*
              \[Omega]1[r])*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] - 
           r^2*\[Kappa]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] - 
           2*(-2 - 3*L + 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
           (-10 + L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
             r] + r^2*\[Kappa]*P[r]*(64*r*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + 32*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][
                \[Rho]][r] - (-26 + L + 13*L^2)*Derivative[1][\[Omega]1][
               r]))) - 6*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2*
        (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
           (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
       (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*(r - 2*M[r])*
        (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
        Derivative[1][H000[L]][r] - Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*
        CC[r]^2*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
           4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
            (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
            \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
              \[Omega]1[r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
            P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
           r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
        Derivative[1][H000[L]][r] - 4*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
        CC[r]*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
           (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*Derivative[1][CC][r]*Derivative[1][H000[L]][r] - 
       2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*CC[r]^2*
        (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
            (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*(1 - 2*Derivative[1][M][r])*
        Derivative[1][H000[L]][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
        CC[r]^2*(r - 2*M[r])*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
         r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
         (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
         (4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r]))*Derivative[1][M][r] + 
         M[r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 8*r*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            Derivative[1][P][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            Derivative[1][\[Rho]][r] - (-6 + L + 3*L^2)*
            Derivative[1][\[Omega]1][r]) + 
         r*(16*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*
            (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 8*r^4*\[Kappa]^2*
            \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
            (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][r] + 
           (-2 + L + L^2)*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 - L + L^2)*
              Derivative[1][\[Omega]1][r])))*Derivative[1][H000[L]][r] - 
       4*L*(-2 + L + L^2)*r^3*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
        Derivative[1][h001[-1 + L]][r] - 4*L*(-2 + L + L^2)*r^3*\[Kappa]*
        CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[-1 + L]][r] - 
       L*(-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*(-4*M[r] + 
         r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[1][h001[-1 + L]][r] - 2*L*(-2 + L + L^2)*r^4*\[Kappa]*
        CC[r]*(r - 2*M[r])*P[r]*Derivative[1][CC][r]*
        Derivative[1][h001[-1 + L]][r] - 2*L*(-2 + L + L^2)*r^4*\[Kappa]*
        CC[r]*(r - 2*M[r])*\[Rho][r]*Derivative[1][CC][r]*
        Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*
        CC[r]^2*P[r]*(1 - 2*Derivative[1][M][r])*Derivative[1][h001[-1 + L]][
         r] - L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*\[Rho][r]*
        (1 - 2*Derivative[1][M][r])*Derivative[1][h001[-1 + L]][r] - 
       L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*Derivative[1][P][r]*
        Derivative[1][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*
        CC[r]^2*(r - 2*M[r])*Derivative[1][\[Rho]][r]*
        Derivative[1][h001[-1 + L]][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*
        CC[r]^2*(r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
           (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*Derivative[2][H000[L]][r] - 
       L*(-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
        Derivative[2][h001[-1 + L]][r] - L*(-2 + L + L^2)*r^4*\[Kappa]*
        CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[2][h001[-1 + L]][r]) + 
     (20*(2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*\[Kappa]*
        (r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
        H000[L][r] - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*CC[r]^2*
        (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
           4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
            (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
            \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
              \[Omega]1[r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
            P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
           r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
             (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])))*
        H000[L][r] + 10*(2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^4*
        \[Kappa]*((P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
          H000[L][r]*(1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*
          (\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + (r - 2*M[r])*(P[r] + \[Rho][r])*
          H000[L][r]*Derivative[1][\[Omega]1][r] + (r - 2*M[r])*
          (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
          Derivative[1][H000[L]][r]) - 4*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r*
        (2*CC[r]*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 
           r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
              (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 
             r^2*\[Kappa]*\[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                 r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
             2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
             r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                 r])))*H000[L][r]*Derivative[1][CC][r] + 
         CC[r]^2*H000[L][r]*(2*r*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
             8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
             2*(-2 - L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
             4*r^4*\[Kappa]^2*P[r]^2*((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*
                \[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*((-10 + 9*L + 5*L^2)*
                \[CapitalOmega] + (-10 + L + 5*L^2)*\[Omega]1[r]) + 
             r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
                \[Omega]1[r])) + 2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
              P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
             2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
             r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                 r])) + 8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][M][r] + 
           2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 + 2*(-2 - 3*L + 2*L^2 + L^3)*
              (\[CapitalOmega] - \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
              ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*
                \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
               (-26 + L + 13*L^2)*\[Omega]1[r]))*Derivative[1][M][r] + 
           4*M[r]^2*(-8*r*\[Kappa]*\[CapitalOmega]*P[r] - 8*r*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
              Derivative[1][P][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
              Derivative[1][\[Rho]][r] - (-2 + 3*L + L^2)*Derivative[1][
                \[Omega]1][r]) + r^2*(96*r^5*\[Kappa]^3*\[CapitalOmega]*
              P[r]^3 - 32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
             16*r^3*\[Kappa]^2*P[r]^2*((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*
                \[Omega]1[r]) + 2*r*\[Kappa]*\[Rho][r]*((-10 + 9*L + 5*L^2)*
                \[CapitalOmega] + (-10 + L + 5*L^2)*\[Omega]1[r]) + 
             2*r*\[Kappa]*P[r]*((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
                \[Omega]1[r]) + 48*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^2*
              Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*((-4 - L + L^2)*
                \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
               (2 + L - L^2)*\[Omega]1[r])*Derivative[1][P][r] + 
             r^2*\[Kappa]*((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[r])*
              Derivative[1][P][r] - 16*r^4*\[Kappa]^2*\[CapitalOmega]*
              \[Rho][r]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*
              ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                \[Omega]1[r])*Derivative[1][\[Rho]][r] + 
             2*(-2 - L + 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] + 
             (-10 + L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                \[Omega]1][r] + 4*r^4*\[Kappa]^2*P[r]^2*(8*r*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] + (2 + L - L^2)*Derivative[1][
                  \[Omega]1][r]) + r^2*\[Kappa]*P[r]*(-32*r*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] + (-18 + 5*L + 9*L^2)*
                Derivative[1][\[Omega]1][r])) + 2*r*M[r]*
            (96*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 32*r^3*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 - 2*r*\[Kappa]*\[Rho][r]*
              ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                \[Omega]1[r]) + 2*r*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*
                \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
               (-26 + L + 13*L^2)*\[Omega]1[r]) + 48*r^4*\[Kappa]^2*
              \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
              ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])*
              Derivative[1][P][r] + 16*r^4*\[Kappa]^2*\[CapitalOmega]*
              \[Rho][r]*Derivative[1][\[Rho]][r] - r^2*\[Kappa]*
              ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                \[Omega]1[r])*Derivative[1][\[Rho]][r] - 
             2*(-2 - 3*L + 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
             (-10 + L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                \[Omega]1][r] + r^2*\[Kappa]*P[r]*(64*r*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] - (-26 + L + 13*L^2)*
                Derivative[1][\[Omega]1][r]))) + 
         CC[r]^2*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 
           r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
              (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 
             r^2*\[Kappa]*\[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                 r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
             2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
             r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                 r])))*Derivative[1][H000[L]][r]) - 12*L*(-2 + L + L^2)*r^2*
        \[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*Derivative[1][h001[-1 + L]][r] - 
       12*L*(-2 + L + L^2)*r^2*\[Kappa]*CC[r]^2*(r - 2*M[r])*\[Rho][r]*
        Derivative[1][h001[-1 + L]][r] - 4*L*(-2 + L + L^2)*CC[r]*
        Derivative[1][CC][r]*((-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r]))*h001[-1 + L][r]*
          (1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*h001[-1 + L][r]*
          (-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] - 
           4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
              \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
             2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
         (r - 2*M[r])*(-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][h001[-1 + L]][r]) - 
       L*(-2 + L + L^2)*(r - 2*M[r])*(-4*M[r] + 
         r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]))*
        h001[-1 + L][r]*(2*Derivative[1][CC][r]^2 + 
         2*CC[r]*Derivative[2][CC][r]) - 2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*
        (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
           (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*Derivative[1][H000[L]][r]*
        (6*r*CC[r]^2 + 12*r^2*CC[r]*Derivative[1][CC][r] + 
         r^3*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r])) + 
       2*(-6*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*CC[r]^2 - 
         4*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*CC[r]*Derivative[1][CC][r])*
        ((r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
              (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 
           M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
               \[Omega]1[r])))*(1 - 2*Derivative[1][M][r])*
          Derivative[1][H000[L]][r] + (r - 2*M[r])*
          (4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
            (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r]) + 
           (4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
               \[Omega]1[r]))*Derivative[1][M][r] + 
           M[r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 8*r*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              Derivative[1][P][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              Derivative[1][\[Rho]][r] - (-6 + L + 3*L^2)*Derivative[1][
                \[Omega]1][r]) + r*(16*r^3*\[Kappa]^2*\[CapitalOmega]*
              P[r]^2 + 2*r*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[
                  r])) + 8*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*
              Derivative[1][P][r] + r^2*\[Kappa]*(4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*(\[CapitalOmega] - 
                 \[Omega]1[r]))*Derivative[1][P][r] + (-2 + L + L^2)*
              Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
              (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 - L + L^2)*
                Derivative[1][\[Omega]1][r])))*Derivative[1][H000[L]][r] + 
         (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
               (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
             (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
           M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
               \[Omega]1[r])))*Derivative[2][H000[L]][r]) - 
       Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^2*
        (2*(2*CC[r]*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*r^2*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*(\[CapitalOmega] - 
                 \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*((-4 - L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
                \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                   r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
                P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*
                (-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
               r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                   r])))*Derivative[1][CC][r] + CC[r]^2*
            (2*r*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
                (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 
               r^2*\[Kappa]*\[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                   r])) + 2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
               8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*(-2 - 3*L + 
                 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - r^2*\[Kappa]*
                \[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                   r])) + 8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*
                r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][M][r] + 
             2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*\[Rho][r]^2 + 2*(-2 - 3*L + 2*L^2 + L^3)*
                (\[CapitalOmega] - \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
                ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                  \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*
                  \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r]))*
              Derivative[1][M][r] + 4*M[r]^2*(-8*r*\[Kappa]*\[CapitalOmega]*
                P[r] - 8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 4*r^2*
                \[Kappa]*\[CapitalOmega]*Derivative[1][P][r] - 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 + 3*L + L^2)*
                Derivative[1][\[Omega]1][r]) + r^2*(96*r^5*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*((-4 - L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*
                \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
                ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                   r]) + 48*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^2*
                Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*\[Omega]1[r])*
                Derivative[1][P][r] + r^2*\[Kappa]*((-2 + 5*L + L^2)*
                  \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[r])*
                Derivative[1][P][r] - 16*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*
                ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                  \[Omega]1[r])*Derivative[1][\[Rho]][r] + 2*(-2 - L + 
                 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] + (-10 + L + 5*L^2)*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 4*r^4*
                \[Kappa]^2*P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 (2 + L - L^2)*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
                P[r]*(-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
                 16*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 (-18 + 5*L + 9*L^2)*Derivative[1][\[Omega]1][r])) + 
             2*r*M[r]*(96*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 32*r^3*
                \[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 2*r*\[Kappa]*
                \[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
                ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                   r]) + 48*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*
                Derivative[1][P][r] + r^2*\[Kappa]*((2 - 9*L + 3*L^2)*
                  \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])*
                Derivative[1][P][r] + 16*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]*Derivative[1][\[Rho]][r] - r^2*\[Kappa]*
                ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                  \[Omega]1[r])*Derivative[1][\[Rho]][r] - 2*(-2 - 3*L + 
                 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] - (-10 + L + 5*L^2)*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + r^2*
                \[Kappa]*P[r]*(64*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 32*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] - 
                 (-26 + L + 13*L^2)*Derivative[1][\[Omega]1][r]))))*
          Derivative[1][H000[L]][r] + H000[L][r]*
          (4*CC[r]*Derivative[1][CC][r]*(2*r*(16*r^6*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*(\[CapitalOmega] - 
                 \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*((-4 - L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
                \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                   r])) + 2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
               8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*(-2 - 3*L + 
                 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - r^2*\[Kappa]*
                \[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                   r])) + 8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*
                r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][M][r] + 
             2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*\[Rho][r]^2 + 2*(-2 - 3*L + 2*L^2 + L^3)*
                (\[CapitalOmega] - \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
                ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                  \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*
                  \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r]))*
              Derivative[1][M][r] + 4*M[r]^2*(-8*r*\[Kappa]*\[CapitalOmega]*
                P[r] - 8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 4*r^2*
                \[Kappa]*\[CapitalOmega]*Derivative[1][P][r] - 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 + 3*L + L^2)*
                Derivative[1][\[Omega]1][r]) + r^2*(96*r^5*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*((-4 - L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*
                \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
                ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                   r]) + 48*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^2*
                Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*\[Omega]1[r])*
                Derivative[1][P][r] + r^2*\[Kappa]*((-2 + 5*L + L^2)*
                  \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[r])*
                Derivative[1][P][r] - 16*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*
                ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                  \[Omega]1[r])*Derivative[1][\[Rho]][r] + 2*(-2 - L + 
                 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] + (-10 + L + 5*L^2)*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 4*r^4*
                \[Kappa]^2*P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 (2 + L - L^2)*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
                P[r]*(-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
                 16*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 (-18 + 5*L + 9*L^2)*Derivative[1][\[Omega]1][r])) + 
             2*r*M[r]*(96*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 32*r^3*
                \[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 2*r*\[Kappa]*
                \[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
                ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                   r]) + 48*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*
                Derivative[1][P][r] + r^2*\[Kappa]*((2 - 9*L + 3*L^2)*
                  \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])*
                Derivative[1][P][r] + 16*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]*Derivative[1][\[Rho]][r] - r^2*\[Kappa]*
                ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                  \[Omega]1[r])*Derivative[1][\[Rho]][r] - 2*(-2 - 3*L + 
                 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] - (-10 + L + 5*L^2)*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + r^2*
                \[Kappa]*P[r]*(64*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 32*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] - 
                 (-26 + L + 13*L^2)*Derivative[1][\[Omega]1][r]))) + 
           (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*(\[CapitalOmega] - 
                 \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*((-4 - L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*
                \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                   r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
                P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*
                (-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
               r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                   r])))*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][
                CC][r]) + CC[r]^2*(2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*
                P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 2*
                (-2 - L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 4*
                r^4*\[Kappa]^2*P[r]^2*((-4 - L + L^2)*\[CapitalOmega] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*
                  \[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*((-10 + 9*L + 5*L^2)*
                  \[CapitalOmega] + (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*
                \[Kappa]*P[r]*((-2 + 5*L + L^2)*\[CapitalOmega] - 
                 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
             16*M[r]*Derivative[1][M][r]*(-8*r*\[Kappa]*\[CapitalOmega]*
                P[r] - 8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 4*r^2*
                \[Kappa]*\[CapitalOmega]*Derivative[1][P][r] - 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 + 3*L + L^2)*
                Derivative[1][\[Omega]1][r]) + 4*r*(96*r^5*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*((-4 - L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*
                \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
                ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                   r]) + 48*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^2*
                Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*\[Omega]1[r])*
                Derivative[1][P][r] + r^2*\[Kappa]*((-2 + 5*L + L^2)*
                  \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[r])*
                Derivative[1][P][r] - 16*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*
                ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                  \[Omega]1[r])*Derivative[1][\[Rho]][r] + 2*(-2 - L + 
                 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] + (-10 + L + 5*L^2)*
                r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] + 4*r^4*
                \[Kappa]^2*P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 (2 + L - L^2)*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*
                P[r]*(-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
                 16*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 (-18 + 5*L + 9*L^2)*Derivative[1][\[Omega]1][r])) + 
             4*((24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
                  \[CapitalOmega]*\[Rho][r]^2 + 2*(-2 - 3*L + 2*L^2 + L^3)*
                  (\[CapitalOmega] - \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
                  ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                    \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*
                    \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r]))*
                Derivative[1][M][r] + M[r]*(96*r^3*\[Kappa]^2*\[CapitalOmega]*
                  P[r]^2 + 32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
                 2*r*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*
                    \[CapitalOmega] + (-10 + L + 5*L^2)*\[Omega]1[r]) + 
                 2*r*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*\[CapitalOmega] + 
                   32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
                   (-26 + L + 13*L^2)*\[Omega]1[r]) + 48*r^4*\[Kappa]^2*
                  \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
                  ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                     r])*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
                  \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] - 
                 r^2*\[Kappa]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
                   (-10 + L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] - 
                 2*(-2 - 3*L + 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
                 (-10 + L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                    \[Omega]1][r] + r^2*\[Kappa]*P[r]*(64*r*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] - 
                   (-26 + L + 13*L^2)*Derivative[1][\[Omega]1][r]))) + 
             4*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r]))*(2*Derivative[1][M][r]^2 + 
               2*M[r]*Derivative[2][M][r]) + 4*M[r]^2*(-8*\[Kappa]*
                \[CapitalOmega]*P[r] - 8*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
               16*r*\[Kappa]*\[CapitalOmega]*Derivative[1][P][r] - 16*r*
                \[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] - 4*r^2*
                \[Kappa]*\[CapitalOmega]*Derivative[2][P][r] - 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[2][\[Rho]][r] - (-2 + 3*L + L^2)*
                Derivative[2][\[Omega]1][r]) + r^2*(480*r^4*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 96*r^2*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 + 48*r^2*\[Kappa]^2*P[r]^2*((-4 - L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 2*\[Kappa]*
                \[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
                 (-10 + L + 5*L^2)*\[Omega]1[r]) + 2*\[Kappa]*P[r]*
                ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                   r]) + 576*r^5*\[Kappa]^3*\[CapitalOmega]*P[r]^2*
                Derivative[1][P][r] - 128*r^3*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]*Derivative[1][\[Rho]][r] + 4*r*\[Kappa]*
                (((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                    \[Omega]1[r])*Derivative[1][\[Rho]][r] + 
                 (-10 + L + 5*L^2)*\[Rho][r]*Derivative[1][\[Omega]1][r]) + 
               32*r^3*\[Kappa]^2*(2*P[r]*((-4 - L + L^2)*\[CapitalOmega] + 
                   4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*
                    \[Omega]1[r])*Derivative[1][P][r] + P[r]^2*
                  (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] + (2 + L - L^2)*
                    Derivative[1][\[Omega]1][r])) + 4*r*\[Kappa]*
                (((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*
                    \[Omega]1[r])*Derivative[1][P][r] + P[r]*(-32*r*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] - 16*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                   (-18 + 5*L + 9*L^2)*Derivative[1][\[Omega]1][r])) + 16*r^6*
                \[Kappa]^3*\[CapitalOmega]*(6*P[r]*Derivative[1][P][r]^2 + 
                 3*P[r]^2*Derivative[2][P][r]) - 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*(2*Derivative[1][\[Rho]][r]^2 + 2*\[Rho][r]*
                  Derivative[2][\[Rho]][r]) + 2*(-2 - L + 2*L^2 + L^3)*
                Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*
                (2*(-10 + L + 5*L^2)*Derivative[1][\[Rho]][r]*
                  Derivative[1][\[Omega]1][r] + ((-10 + 9*L + 5*L^2)*
                    \[CapitalOmega] + (-10 + L + 5*L^2)*\[Omega]1[r])*
                  Derivative[2][\[Rho]][r] + (-10 + L + 5*L^2)*\[Rho][r]*
                  Derivative[2][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*
                (4*P[r]*Derivative[1][P][r]*(8*r*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][
                      \[Rho]][r] + (2 + L - L^2)*Derivative[1][\[Omega]1][
                     r]) + ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*\[Omega]1[r])*
                  (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 
                 P[r]^2*(8*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*r*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] + 4*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[2][\[Rho]][r] + (2 + L - L^2)*
                    Derivative[2][\[Omega]1][r])) + r^2*\[Kappa]*
                (2*Derivative[1][P][r]*(-32*r*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                    Derivative[1][\[Rho]][r] + (-18 + 5*L + 9*L^2)*
                    Derivative[1][\[Omega]1][r]) + ((-2 + 5*L + L^2)*
                    \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[r])*
                  Derivative[2][P][r] + P[r]*(-32*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] - 64*r*\[Kappa]*\[CapitalOmega]*Derivative[1][
                      \[Rho]][r] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                    Derivative[2][\[Rho]][r] + (-18 + 5*L + 9*L^2)*
                    Derivative[2][\[Omega]1][r]))) + 
             2*r*(2*Derivative[1][M][r]*(96*r^3*\[Kappa]^2*\[CapitalOmega]*
                  P[r]^2 + 32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
                 2*r*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*
                    \[CapitalOmega] + (-10 + L + 5*L^2)*\[Omega]1[r]) + 
                 2*r*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*\[CapitalOmega] + 
                   32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
                   (-26 + L + 13*L^2)*\[Omega]1[r]) + 48*r^4*\[Kappa]^2*
                  \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
                  ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                     r])*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
                  \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] - 
                 r^2*\[Kappa]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
                   (-10 + L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] - 
                 2*(-2 - 3*L + 2*L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
                 (-10 + L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                    \[Omega]1][r] + r^2*\[Kappa]*P[r]*(64*r*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] - 
                   (-26 + L + 13*L^2)*Derivative[1][\[Omega]1][r])) + 
               (24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
                  \[CapitalOmega]*\[Rho][r]^2 + 2*(-2 - 3*L + 2*L^2 + L^3)*
                  (\[CapitalOmega] - \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
                  ((-18 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
                    \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*
                    \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r]))*
                Derivative[2][M][r] + M[r]*(288*r^2*\[Kappa]^2*
                  \[CapitalOmega]*P[r]^2 + 96*r^2*\[Kappa]^2*\[CapitalOmega]*
                  \[Rho][r]^2 - 2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*
                    \[CapitalOmega] + (-10 + L + 5*L^2)*\[Omega]1[r]) + 
                 2*\[Kappa]*P[r]*((2 - 9*L + 3*L^2)*\[CapitalOmega] + 
                   32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
                   (-26 + L + 13*L^2)*\[Omega]1[r]) + 384*r^3*\[Kappa]^2*
                  \[CapitalOmega]*P[r]*Derivative[1][P][r] + 128*r^3*
                  \[Kappa]^2*\[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][
                   r] - 4*r*\[Kappa]*(((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
                     (-10 + L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][
                     r] + (-10 + L + 5*L^2)*\[Rho][r]*Derivative[1][
                      \[Omega]1][r]) + 4*r*\[Kappa]*(((2 - 9*L + 3*L^2)*
                      \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                      \[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])*
                    Derivative[1][P][r] + P[r]*(64*r*\[Kappa]*\[CapitalOmega]*
                      \[Rho][r] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                      Derivative[1][\[Rho]][r] - (-26 + L + 13*L^2)*
                      Derivative[1][\[Omega]1][r])) + 24*r^4*\[Kappa]^2*
                  \[CapitalOmega]*(2*Derivative[1][P][r]^2 + 2*P[r]*
                    Derivative[2][P][r]) + 8*r^4*\[Kappa]^2*\[CapitalOmega]*
                  (2*Derivative[1][\[Rho]][r]^2 + 2*\[Rho][r]*Derivative[2][
                      \[Rho]][r]) - 2*(-2 - 3*L + 2*L^2 + L^3)*
                  Derivative[2][\[Omega]1][r] - r^2*\[Kappa]*
                  (2*(-10 + L + 5*L^2)*Derivative[1][\[Rho]][r]*
                    Derivative[1][\[Omega]1][r] + ((-18 + 9*L + 5*L^2)*
                      \[CapitalOmega] + (-10 + L + 5*L^2)*\[Omega]1[r])*
                    Derivative[2][\[Rho]][r] + (-10 + L + 5*L^2)*\[Rho][r]*
                    Derivative[2][\[Omega]1][r]) + r^2*\[Kappa]*
                  (2*Derivative[1][P][r]*(64*r*\[Kappa]*\[CapitalOmega]*
                      \[Rho][r] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                      Derivative[1][\[Rho]][r] - (-26 + L + 13*L^2)*
                      Derivative[1][\[Omega]1][r]) + ((2 - 9*L + 3*L^2)*
                      \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                      \[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r])*
                    Derivative[2][P][r] + P[r]*(64*\[Kappa]*\[CapitalOmega]*
                      \[Rho][r] + 128*r*\[Kappa]*\[CapitalOmega]*
                      Derivative[1][\[Rho]][r] + 32*r^2*\[Kappa]*
                      \[CapitalOmega]*Derivative[2][\[Rho]][r] - 
                     (-26 + L + 13*L^2)*Derivative[2][\[Omega]1][r])))))) + 
         CC[r]^2*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 
           r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
              (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + 
             r^2*\[Kappa]*\[Rho][r]*((-10 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((-2 + 5*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-18 + 5*L + 9*L^2)*\[Omega]1[
                 r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
             2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
             r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
               (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[
                 r])))*Derivative[2][H000[L]][r]) + 
       (2 - L - L^2)*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^5*\[Kappa]*
        (2*((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
           (r - 2*M[r])*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))*
          (H000[L][r]*Derivative[1][\[Omega]1][r] + 
           (\[CapitalOmega] + \[Omega]1[r])*Derivative[1][H000[L]][r]) + 
         (\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*
          (2*(1 - 2*Derivative[1][M][r])*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) - 2*(P[r] + \[Rho][r])*
            Derivative[2][M][r] + (r - 2*M[r])*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r])) + (r - 2*M[r])*(P[r] + \[Rho][r])*
          (2*Derivative[1][\[Omega]1][r]*Derivative[1][H000[L]][r] + 
           H000[L][r]*Derivative[2][\[Omega]1][r] + 
           (\[CapitalOmega] + \[Omega]1[r])*Derivative[2][H000[L]][r])) - 
       8*L*(-2 + L + L^2)*r^3*\[Kappa]*(2*CC[r]*(r - 2*M[r])*P[r]*
          Derivative[1][CC][r]*Derivative[1][h001[-1 + L]][r] + 
         CC[r]^2*P[r]*(1 - 2*Derivative[1][M][r])*Derivative[1][h001[-1 + L]][
           r] + CC[r]^2*(r - 2*M[r])*Derivative[1][P][r]*
          Derivative[1][h001[-1 + L]][r] + CC[r]^2*(r - 2*M[r])*P[r]*
          Derivative[2][h001[-1 + L]][r]) - 8*L*(-2 + L + L^2)*r^3*\[Kappa]*
        (2*CC[r]*(r - 2*M[r])*\[Rho][r]*Derivative[1][CC][r]*
          Derivative[1][h001[-1 + L]][r] + CC[r]^2*\[Rho][r]*
          (1 - 2*Derivative[1][M][r])*Derivative[1][h001[-1 + L]][r] + 
         CC[r]^2*(r - 2*M[r])*Derivative[1][\[Rho]][r]*
          Derivative[1][h001[-1 + L]][r] + CC[r]^2*(r - 2*M[r])*\[Rho][r]*
          Derivative[2][h001[-1 + L]][r]) - L*(-2 + L + L^2)*CC[r]^2*
        (2*((-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
                \[Rho][r]))*(1 - 2*Derivative[1][M][r]) + 
           (r - 2*M[r])*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r] - 4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 4*r*
                \[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 2*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r])))*
          Derivative[1][h001[-1 + L]][r] + h001[-1 + L][r]*
          (2*(1 - 2*Derivative[1][M][r])*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
             r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
                Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
                 r])) - 2*(-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*
                r^2*\[Kappa]*\[Rho][r]))*Derivative[2][M][r] + 
           (r - 2*M[r])*(2*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 2*
                r^2*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r]) - 4*Derivative[2][M][r] + 
             r*(4*\[Kappa]*P[r] + 4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*
                Derivative[1][P][r] + 8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
               2*r^2*\[Kappa]*Derivative[2][P][r] + 2*r^2*\[Kappa]*
                Derivative[2][\[Rho]][r]))) + (r - 2*M[r])*
          (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
              \[Rho][r]))*Derivative[2][h001[-1 + L]][r]) - 
       2*Sqrt[(L^2 - m^2)/(-1 + 4*L^2)]*r^3*CC[r]^2*
        (Derivative[1][H000[L]][r]*(2*(1 - 2*Derivative[1][M][r])*
            (4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
              (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r]) + (4*r^2*\[Kappa]*
                \[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - \[Omega]1[
                  r]))*Derivative[1][M][r] + M[r]*(8*r*\[Kappa]*
                \[CapitalOmega]*P[r] + 8*r*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][P][
                 r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][
                 r] - (-6 + L + 3*L^2)*Derivative[1][\[Omega]1][r]) + 
             r*(16*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*
                (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                  (\[CapitalOmega] - \[Omega]1[r])) + 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
                (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                  (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][r] + 
               (-2 + L + L^2)*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
                (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 - L + L^2)*
                  Derivative[1][\[Omega]1][r]))) - 
           2*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
                (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                  (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r])) + M[r]*(4*r^2*\[Kappa]*
                \[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - \[Omega]1[
                  r])))*Derivative[2][M][r] + (r - 2*M[r])*
            (2*Derivative[1][M][r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 8*r*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-6 + L + 3*L^2)*
                Derivative[1][\[Omega]1][r]) + 2*(16*r^3*\[Kappa]^2*
                \[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*(4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                  (\[CapitalOmega] - \[Omega]1[r])) + 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
                (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                  (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][r] + 
               (-2 + L + L^2)*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
                (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 - L + L^2)*
                  Derivative[1][\[Omega]1][r])) + (4*r^2*\[Kappa]*
                \[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - \[Omega]1[
                  r]))*Derivative[2][M][r] + M[r]*(8*\[Kappa]*\[CapitalOmega]*
                P[r] + 8*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*r*\[Kappa]*
                \[CapitalOmega]*Derivative[1][P][r] + 16*r*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[2][P][r] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[2][\[Rho]][r] - (-6 + L + 3*L^2)*
                Derivative[2][\[Omega]1][r]) + r*(48*r^2*\[Kappa]^2*
                \[CapitalOmega]*P[r]^2 + 2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                  (\[CapitalOmega] - \[Omega]1[r])) + 64*r^3*\[Kappa]^2*
                \[CapitalOmega]*P[r]*Derivative[1][P][r] + 4*r*\[Kappa]*
                ((4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                    (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][r] + 
                 P[r]*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*
                    \[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] - 
                   (-2 - L + L^2)*Derivative[1][\[Omega]1][r])) + 4*r^4*
                \[Kappa]^2*\[CapitalOmega]*(2*Derivative[1][P][r]^2 + 
                 2*P[r]*Derivative[2][P][r]) + (-2 + L + L^2)*
                Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*
                (2*Derivative[1][P][r]*(8*r*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][
                      \[Rho]][r] - (-2 - L + L^2)*Derivative[1][\[Omega]1][
                     r]) + (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                   (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r]))*
                  Derivative[2][P][r] + P[r]*(8*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] + 16*r*\[Kappa]*\[CapitalOmega]*Derivative[1][
                      \[Rho]][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                    Derivative[2][\[Rho]][r] - (-2 - L + L^2)*Derivative[2][
                      \[Omega]1][r]))))) + 
         2*((r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
                (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                  (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r])) + M[r]*(4*r^2*\[Kappa]*
                \[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - \[Omega]1[
                  r])))*(1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*
            (4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
              (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r]) + (4*r^2*\[Kappa]*
                \[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - \[Omega]1[
                  r]))*Derivative[1][M][r] + M[r]*(8*r*\[Kappa]*
                \[CapitalOmega]*P[r] + 8*r*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][P][
                 r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][
                 r] - (-6 + L + 3*L^2)*Derivative[1][\[Omega]1][r]) + 
             r*(16*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*
                (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                  (\[CapitalOmega] - \[Omega]1[r])) + 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
                (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
                  (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][r] + 
               (-2 + L + L^2)*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
                (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-2 - L + L^2)*
                  Derivative[1][\[Omega]1][r]))))*Derivative[2][H000[L]][r] + 
         (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
               (-2 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) - 
             (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
           M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
               \[Omega]1[r])))*Derivative[3][H000[L]][r]) - 
       L*(-2 + L + L^2)*r^4*\[Kappa]*(P[r]*Derivative[1][h001[-1 + L]][r]*
          (4*CC[r]*Derivative[1][CC][r]*(1 - 2*Derivative[1][M][r]) + 
           (r - 2*M[r])*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][
                CC][r]) - 2*CC[r]^2*Derivative[2][M][r]) + 
         2*(2*CC[r]*(r - 2*M[r])*Derivative[1][CC][r] + 
           CC[r]^2*(1 - 2*Derivative[1][M][r]))*(Derivative[1][P][r]*
            Derivative[1][h001[-1 + L]][r] + P[r]*Derivative[2][h001[-1 + L]][
             r]) + CC[r]^2*(r - 2*M[r])*(Derivative[1][h001[-1 + L]][r]*
            Derivative[2][P][r] + 2*Derivative[1][P][r]*
            Derivative[2][h001[-1 + L]][r] + P[r]*Derivative[3][h001[-1 + L]][
             r])) - L*(-2 + L + L^2)*r^4*\[Kappa]*
        (\[Rho][r]*Derivative[1][h001[-1 + L]][r]*
          (4*CC[r]*Derivative[1][CC][r]*(1 - 2*Derivative[1][M][r]) + 
           (r - 2*M[r])*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][
                CC][r]) - 2*CC[r]^2*Derivative[2][M][r]) + 
         2*(2*CC[r]*(r - 2*M[r])*Derivative[1][CC][r] + 
           CC[r]^2*(1 - 2*Derivative[1][M][r]))*(Derivative[1][\[Rho]][r]*
            Derivative[1][h001[-1 + L]][r] + \[Rho][r]*
            Derivative[2][h001[-1 + L]][r]) + CC[r]^2*(r - 2*M[r])*
          (Derivative[1][h001[-1 + L]][r]*Derivative[2][\[Rho]][r] + 
           2*Derivative[1][\[Rho]][r]*Derivative[2][h001[-1 + L]][r] + 
           \[Rho][r]*Derivative[3][h001[-1 + L]][r])))/
      (CC[r]^2*(r - 2*M[r])^2))/(L*(-2 + L + L^2)*r^2), 
 Derivative[4][h001[1 + L]][r] -> 
  (((2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*\[Kappa]*
       (r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
       H000[L][r] - Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
       (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
          4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
          2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
          r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
            32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
             \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
           ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
             \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
           ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
             \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
             \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r] + 
      (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*
       (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
          2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r] - 
      2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
       (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
          (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
        M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
           \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
            \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
      (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
       Derivative[1][h001[1 + L]][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
       CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[1 + L]][r])*
     (6/((-2 - L + 2*L^2 + L^3)*r^4*CC[r]^2) + (8*Derivative[1][CC][r])/
       ((-2 - L + 2*L^2 + L^3)*r^3*CC[r]^3) + 
      ((6*Derivative[1][CC][r]^2)/CC[r]^4 - (2*Derivative[2][CC][r])/CC[r]^3)/
       ((-2 - L + 2*L^2 + L^3)*r^2)))/(r - 2*M[r])^2 + 
   2*(-2/((-2 - L + 2*L^2 + L^3)*r^3*CC[r]^2) - (2*Derivative[1][CC][r])/
      ((-2 - L + 2*L^2 + L^3)*r^2*CC[r]^3))*
    ((-2*(1 - 2*Derivative[1][M][r])*
       ((2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*
         \[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + 
          \[Omega]1[r])*H000[L][r] - Sqrt[(1 + 2*L + L^2 - m^2)/
           (3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
         (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
            4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 2*r*M[r]*
           (24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
             (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[
                r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
               \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 
          r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
             ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 
            r^2*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
              (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[
                r])))*H000[L][r] + (-2 - L + 2*L^2 + L^3)*CC[r]^2*
         (r - 2*M[r])*(-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r] - 
        2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
         (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
              L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
            (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
          M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
             (\[CapitalOmega] - \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
        (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
         Derivative[1][h001[1 + L]][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
         CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[1 + L]][r]))/
      (r - 2*M[r])^3 + (5*(2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/
          (3 + 8*L + 4*L^2)]*r^4*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*
        (\[CapitalOmega] + \[Omega]1[r])*H000[L][r] - 
       2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r*CC[r]^2*
        (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
           4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
           2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
           r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
             32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
              \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
            ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*
            P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*L*(-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - L*(3 + L)*
              \[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
            ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
              \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r] - 
       2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]*
        (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
           4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
           2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
           r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
             32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
              \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
            ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*
            P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*L*(-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - L*(3 + L)*
              \[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
            ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
              \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r]*
        Derivative[1][CC][r] + 2*(-2 - L + 2*L^2 + L^3)*CC[r]*(r - 2*M[r])*
        (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r]*Derivative[1][CC][r] + 
       (2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*
        \[Kappa]*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
        H000[L][r]*(1 - 2*Derivative[1][M][r]) + (-2 - L + 2*L^2 + L^3)*
        CC[r]^2*(-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r]*
        (1 - 2*Derivative[1][M][r]) + (2 - L - L^2)*
        Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*\[Kappa]*
        (r - 2*M[r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
       (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*h001[1 + L][r]*
        (2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] - 
         4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
            \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
           2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
       (2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*
        \[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r]*
        Derivative[1][\[Omega]1][r] - 
       Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*H000[L][r]*
        (2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
           2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
           r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
             32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
              \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
            ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r])) + 2*r*(16*r^6*\[Kappa]^3*\[CapitalOmega]*
            P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*L*(-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - L*(3 + L)*
              \[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
            ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
              \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-14 + 13*L + 9*L^2)*\[Omega]1[r])) + 
         8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*(\[CapitalOmega] - 
             \[Omega]1[r]))*Derivative[1][M][r] + 
         2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
            (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
            ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
              \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
            ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r]))*Derivative[1][M][r] + 
         4*M[r]^2*(-8*r*\[Kappa]*\[CapitalOmega]*P[r] - 8*r*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
            Derivative[1][P][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
            Derivative[1][\[Rho]][r] - (-4 - L + L^2)*
            Derivative[1][\[Omega]1][r]) + 2*r*M[r]*
          (96*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 32*r^3*\[Kappa]^2*
            \[CapitalOmega]*\[Rho][r]^2 + 2*r*\[Kappa]*P[r]*
            ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
              \[Omega]1[r]) - 2*r*\[Kappa]*\[Rho][r]*
            ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r]) + 48*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*
            Derivative[1][P][r] + r^2*\[Kappa]*((14 + 15*L + 3*L^2)*
              \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (14 - 25*L - 13*L^2)*\[Omega]1[r])*Derivative[1][P][r] + 
           16*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][
             r] - r^2*\[Kappa]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
             (-6 + 9*L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] + 
           2*(-2 - 4*L + L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
           (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
             r] + r^2*\[Kappa]*P[r]*(64*r*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + 32*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][
                \[Rho]][r] + (14 - 25*L - 13*L^2)*Derivative[1][\[Omega]1][
               r])) + r^2*(96*r^5*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
           32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           16*r^3*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - L*(3 + L)*
              \[Omega]1[r]) + 2*r*\[Kappa]*\[Rho][r]*
            ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r]) + 2*r*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
              \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-14 + 13*L + 9*L^2)*\[Omega]1[r]) + 48*r^6*\[Kappa]^3*
            \[CapitalOmega]*P[r]^2*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*
            P[r]*((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r])*
            Derivative[1][P][r] + r^2*\[Kappa]*((-6 - 3*L + L^2)*
              \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-14 + 13*L + 9*L^2)*\[Omega]1[r])*Derivative[1][P][r] - 
           16*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][
             r] + r^2*\[Kappa]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
             (-6 + 9*L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] - 
           2*L*(-2 + L + L^2)*Derivative[1][\[Omega]1][r] + 
           (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
             r] + 4*r^4*\[Kappa]^2*P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*
              \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][
                \[Rho]][r] - L*(3 + L)*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
             16*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] + 
             (-14 + 13*L + 9*L^2)*Derivative[1][\[Omega]1][r]))) - 
       6*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
        (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
           (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
       (2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*
        \[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + 
         \[Omega]1[r])*Derivative[1][H000[L]][r] - 
       Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
        (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
           4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
           2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
           r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
             32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
              \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
            ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*
            P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*L*(-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - L*(3 + L)*
              \[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
            ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
              \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*Derivative[1][H000[L]][r] - 
       4*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]*(r - 2*M[r])*
        (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
            (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
              (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*Derivative[1][CC][r]*Derivative[1][H000[L]][r] - 
       2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
        (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
            (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
              (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*(1 - 2*Derivative[1][M][r])*
        Derivative[1][H000[L]][r] - 2*Sqrt[(1 + 2*L + L^2 - m^2)/
          (3 + 8*L + 4*L^2)]*r^3*CC[r]^2*(r - 2*M[r])*
        (4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
          (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
           L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
         (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
         (4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r]))*Derivative[1][M][r] + 
         M[r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 8*r*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            Derivative[1][P][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
            Derivative[1][\[Rho]][r] - (-4 + 5*L + 3*L^2)*
            Derivative[1][\[Omega]1][r]) + 
         r*(16*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*
            (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
              (\[CapitalOmega] - \[Omega]1[r])) + 8*r^4*\[Kappa]^2*
            \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
            (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
              (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][r] + 
           (-2 + L + L^2)*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
            (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*Derivative[1][\[Rho]][r] - 
             L*(3 + L)*Derivative[1][\[Omega]1][r])))*Derivative[1][H000[L]][
         r] + 4*(-2 - L + 2*L^2 + L^3)*r^3*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
        Derivative[1][h001[1 + L]][r] + 4*(-2 - L + 2*L^2 + L^3)*r^3*\[Kappa]*
        CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[1 + L]][r] + 
       (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*
        (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][h001[1 + L]][r] + 
       2*(-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]*(r - 2*M[r])*P[r]*
        Derivative[1][CC][r]*Derivative[1][h001[1 + L]][r] + 
       2*(-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]*(r - 2*M[r])*\[Rho][r]*
        Derivative[1][CC][r]*Derivative[1][h001[1 + L]][r] + 
       (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*P[r]*
        (1 - 2*Derivative[1][M][r])*Derivative[1][h001[1 + L]][r] + 
       (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*\[Rho][r]*
        (1 - 2*Derivative[1][M][r])*Derivative[1][h001[1 + L]][r] + 
       (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*
        Derivative[1][P][r]*Derivative[1][h001[1 + L]][r] + 
       (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*
        Derivative[1][\[Rho]][r]*Derivative[1][h001[1 + L]][r] - 
       2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
        (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
           (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*Derivative[2][H000[L]][r] + 
       (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
        Derivative[2][h001[1 + L]][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
        CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[2][h001[1 + L]][r])/
      (r - 2*M[r])^2) + 
   (((2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*\[Kappa]*
        (r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
        H000[L][r] - Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*
        CC[r]^2*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
           4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
           2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
           r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
             32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
              \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
            ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*
            P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*L*(-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - L*(3 + L)*
              \[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
            ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
              \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r] + 
       (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*
        (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r] - 
       2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
        (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
           (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
       (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
        Derivative[1][h001[1 + L]][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
        CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[1 + L]][r])*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*(5*(2 - L - L^2)*
         Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^4*\[Kappa]*
         (r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
         H000[L][r] - 2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r*
         CC[r]^2*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
            4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 2*r*M[r]*
           (24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
             (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[
                r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
               \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 
          r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
             ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 
            r^2*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
              (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[
                r])))*H000[L][r] - 2*Sqrt[(1 + 2*L + L^2 - m^2)/
           (3 + 8*L + 4*L^2)]*r^2*CC[r]*
         (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
            4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 2*r*M[r]*
           (24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
             (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[
                r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
               \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 
          r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
             ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 
            r^2*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
              (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[
                r])))*H000[L][r]*Derivative[1][CC][r] + 
        2*(-2 - L + 2*L^2 + L^3)*CC[r]*(r - 2*M[r])*
         (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r]*Derivative[1][CC][r] + 
        (2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*
         \[Kappa]*(P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
         H000[L][r]*(1 - 2*Derivative[1][M][r]) + (-2 - L + 2*L^2 + L^3)*
         CC[r]^2*(-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r]*
         (1 - 2*Derivative[1][M][r]) + (2 - L - L^2)*
         Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*\[Kappa]*
         (r - 2*M[r])*(\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*
         (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
        (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*h001[1 + L][r]*
         (2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r] - 
          4*Derivative[1][M][r] + r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*
             \[Rho][r] + 2*r^2*\[Kappa]*Derivative[1][P][r] + 
            2*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
        (2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*
         \[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r]*
         Derivative[1][\[Omega]1][r] - 
        Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*H000[L][r]*
         (2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
            2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
            r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
              32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 
                13*L^2)*\[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
             ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
               \[Omega]1[r])) + 2*r*(16*r^6*\[Kappa]^3*\[CapitalOmega]*
             P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
            2*L*(-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
            4*r^4*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
              4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[
                r]) + r^2*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*
               \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 
            r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*\[CapitalOmega] - 
              16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 
                9*L^2)*\[Omega]1[r])) + 8*M[r]*(-4*r^2*\[Kappa]*
             \[CapitalOmega]*P[r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] + (-4 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r]))*
           Derivative[1][M][r] + 2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
             P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
            2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
            r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
              32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 
                13*L^2)*\[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
             ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
               \[Omega]1[r]))*Derivative[1][M][r] + 
          4*M[r]^2*(-8*r*\[Kappa]*\[CapitalOmega]*P[r] - 8*r*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
             Derivative[1][P][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
             Derivative[1][\[Rho]][r] - (-4 - L + L^2)*
             Derivative[1][\[Omega]1][r]) + 2*r*M[r]*
           (96*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 32*r^3*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 + 2*r*\[Kappa]*P[r]*
             ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[
                r]) - 2*r*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
               \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 
            48*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*Derivative[1][P][r] + 
            r^2*\[Kappa]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
              32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 
                13*L^2)*\[Omega]1[r])*Derivative[1][P][r] + 
            16*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][
              r] - r^2*\[Kappa]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
              (-6 + 9*L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] + 
            2*(-2 - 4*L + L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
            (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*
             Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
             (64*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*Derivative[1][\[Rho]][r] + (14 - 25*L - 
                13*L^2)*Derivative[1][\[Omega]1][r])) + 
          r^2*(96*r^5*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*
             ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 
            2*r*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
              (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
             ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[
                r]) + 48*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^2*
             Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
             ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r])*
             Derivative[1][P][r] + r^2*\[Kappa]*((-6 - 3*L + L^2)*
               \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
              (-14 + 13*L + 9*L^2)*\[Omega]1[r])*Derivative[1][P][r] - 
            16*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][
              r] + r^2*\[Kappa]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
              (-6 + 9*L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] - 
            2*L*(-2 + L + L^2)*Derivative[1][\[Omega]1][r] + 
            (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*
             Derivative[1][\[Omega]1][r] + 4*r^4*\[Kappa]^2*P[r]^2*
             (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
               \[CapitalOmega]*Derivative[1][\[Rho]][r] - L*(3 + L)*
               Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
             (-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*Derivative[1][\[Rho]][r] + (-14 + 13*L + 
                9*L^2)*Derivative[1][\[Omega]1][r]))) - 
        6*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
         (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
              L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
            (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
          M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
             (\[CapitalOmega] - \[Omega]1[r])))*Derivative[1][H000[L]][r] + 
        (2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*
         \[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*(\[CapitalOmega] + 
          \[Omega]1[r])*Derivative[1][H000[L]][r] - 
        Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2*
         (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
            4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 2*r*M[r]*
           (24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
             (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[
                r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
               \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 
          r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
             ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 
            r^2*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
              (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
             ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
               \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[
                r])))*Derivative[1][H000[L]][r] - 
        4*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]*
         (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
              L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
            (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
          M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
             (\[CapitalOmega] - \[Omega]1[r])))*Derivative[1][CC][r]*
         Derivative[1][H000[L]][r] - 2*Sqrt[(1 + 2*L + L^2 - m^2)/
           (3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
         (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
             (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*(
                \[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) + 
          M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
             (\[CapitalOmega] - \[Omega]1[r])))*(1 - 2*Derivative[1][M][r])*
         Derivative[1][H000[L]][r] - 2*Sqrt[(1 + 2*L + L^2 - m^2)/
           (3 + 8*L + 4*L^2)]*r^3*CC[r]^2*(r - 2*M[r])*
         (4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
           (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
             (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r]) + 
          (4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
             (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][M][r] + 
          M[r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 8*r*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             Derivative[1][P][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             Derivative[1][\[Rho]][r] - (-4 + 5*L + 3*L^2)*
             Derivative[1][\[Omega]1][r]) + 
          r*(16*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*
             (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*(
                \[CapitalOmega] - \[Omega]1[r])) + 8*r^4*\[Kappa]^2*
             \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
             (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*(
                \[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][r] + 
            (-2 + L + L^2)*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
             (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
               \[CapitalOmega]*Derivative[1][\[Rho]][r] - L*(3 + L)*
               Derivative[1][\[Omega]1][r])))*Derivative[1][H000[L]][r] + 
        4*(-2 - L + 2*L^2 + L^3)*r^3*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
         Derivative[1][h001[1 + L]][r] + 4*(-2 - L + 2*L^2 + L^3)*r^3*
         \[Kappa]*CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[1][h001[1 + L]][
          r] + (-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*
         (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][h001[1 + L]][r] + 
        2*(-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]*(r - 2*M[r])*P[r]*
         Derivative[1][CC][r]*Derivative[1][h001[1 + L]][r] + 
        2*(-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]*(r - 2*M[r])*\[Rho][r]*
         Derivative[1][CC][r]*Derivative[1][h001[1 + L]][r] + 
        (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*P[r]*
         (1 - 2*Derivative[1][M][r])*Derivative[1][h001[1 + L]][r] + 
        (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*\[Rho][r]*
         (1 - 2*Derivative[1][M][r])*Derivative[1][h001[1 + L]][r] + 
        (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*
         Derivative[1][P][r]*Derivative[1][h001[1 + L]][r] + 
        (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*
         Derivative[1][\[Rho]][r]*Derivative[1][h001[1 + L]][r] - 
        2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
         (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
            r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
              L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
            (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
          M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
             (\[CapitalOmega] - \[Omega]1[r])))*Derivative[2][H000[L]][r] + 
        (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
         Derivative[2][h001[1 + L]][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
         CC[r]^2*(r - 2*M[r])*\[Rho][r]*Derivative[2][h001[1 + L]][r]))/
      (r - 2*M[r])^3 + (20*(2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/
          (3 + 8*L + 4*L^2)]*r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*
        (\[CapitalOmega] + \[Omega]1[r])*H000[L][r] - 
       2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*CC[r]^2*
        (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
           4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
           8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
           2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
           r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
             32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
              \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
            ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*
            P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
           2*L*(-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
           4*r^4*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - L*(3 + L)*
              \[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
            ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
              \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
              \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*H000[L][r] + 
       10*(2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^4*
        \[Kappa]*((P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
          H000[L][r]*(1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*
          (\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + (r - 2*M[r])*(P[r] + \[Rho][r])*
          H000[L][r]*Derivative[1][\[Omega]1][r] + (r - 2*M[r])*
          (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r])*
          Derivative[1][H000[L]][r]) - 
       4*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r*
        (2*CC[r]*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 2*r*M[r]*
            (24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
              (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
                \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 
           r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 
             r^2*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
               (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                \[Omega]1[r])))*H000[L][r]*Derivative[1][CC][r] + 
         CC[r]^2*H000[L][r]*(2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
              P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
             2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
             r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
                \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 
           2*r*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 
             r^2*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
               (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                \[Omega]1[r])) + 8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*
              P[r] - 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
             (-4 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r]))*
            Derivative[1][M][r] + 2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
              P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
             2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
             r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
                \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r]))*
            Derivative[1][M][r] + 4*M[r]^2*(-8*r*\[Kappa]*\[CapitalOmega]*
              P[r] - 8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][P][r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] - 
             (-4 - L + L^2)*Derivative[1][\[Omega]1][r]) + 
           2*r*M[r]*(96*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
             2*r*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                \[Omega]1[r]) - 2*r*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
                \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 
             48*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*Derivative[1][P][r] + 
             r^2*\[Kappa]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                \[Omega]1[r])*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] - 
             r^2*\[Kappa]*((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 
                 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] + 
             2*(-2 - 4*L + L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
             (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                \[Omega]1][r] + r^2*\[Kappa]*P[r]*(64*r*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] + (14 - 25*L - 13*L^2)*
                Derivative[1][\[Omega]1][r])) + 
           r^2*(96*r^5*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*
              ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 
             2*r*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
               (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
              ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                \[Omega]1[r]) + 48*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^2*
              Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*((-2 + 3*L + L^2)*
                \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
               L*(3 + L)*\[Omega]1[r])*Derivative[1][P][r] + 
             r^2*\[Kappa]*((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                \[Omega]1[r])*Derivative[1][P][r] - 16*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] + 
             r^2*\[Kappa]*((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 
                 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] - 
             2*L*(-2 + L + L^2)*Derivative[1][\[Omega]1][r] + 
             (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                \[Omega]1][r] + 4*r^4*\[Kappa]^2*P[r]^2*(8*r*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] - L*(3 + L)*Derivative[1][\[Omega]1][
                 r]) + r^2*\[Kappa]*P[r]*(-32*r*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] + (-14 + 13*L + 9*L^2)*
                Derivative[1][\[Omega]1][r]))) + 
         CC[r]^2*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 2*r*M[r]*
            (24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
              (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
                \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 
           r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 
             r^2*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
               (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                \[Omega]1[r])))*Derivative[1][H000[L]][r]) + 
       2*(2*(-2 - L + 2*L^2 + L^3)*CC[r]*(r - 2*M[r])*Derivative[1][CC][r] + 
         (-2 - L + 2*L^2 + L^3)*CC[r]^2*(1 - 2*Derivative[1][M][r]))*
        (h001[1 + L][r]*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
           r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
              Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r])) + (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r]))*Derivative[1][h001[1 + L]][r]) - 
       2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*(r - 2*M[r])*
        (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
            (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
              (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r])) + 
         M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
             \[Omega]1[r])))*Derivative[1][H000[L]][r]*
        (6*r*CC[r]^2 + 12*r^2*CC[r]*Derivative[1][CC][r] + 
         r^3*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r])) + 
       (r - 2*M[r])*P[r]*Derivative[1][h001[1 + L]][r]*
        (12*(-2 - L + 2*L^2 + L^3)*r^2*\[Kappa]*CC[r]^2 + 
         16*(-2 - L + 2*L^2 + L^3)*r^3*\[Kappa]*CC[r]*Derivative[1][CC][r] + 
         (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*(2*Derivative[1][CC][r]^2 + 
           2*CC[r]*Derivative[2][CC][r])) + (r - 2*M[r])*\[Rho][r]*
        Derivative[1][h001[1 + L]][r]*(12*(-2 - L + 2*L^2 + L^3)*r^2*\[Kappa]*
          CC[r]^2 + 16*(-2 - L + 2*L^2 + L^3)*r^3*\[Kappa]*CC[r]*
          Derivative[1][CC][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*
          (2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r])) + 
       (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*\[Rho][r]))*h001[1 + L][r]*
        (4*(-2 - L + 2*L^2 + L^3)*CC[r]*Derivative[1][CC][r]*
          (1 - 2*Derivative[1][M][r]) + (-2 - L + 2*L^2 + L^3)*(r - 2*M[r])*
          (2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r]) - 
         2*(-2 - L + 2*L^2 + L^3)*CC[r]^2*Derivative[2][M][r]) + 
       2*(-6*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*CC[r]^2 - 
         4*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]*
          Derivative[1][CC][r])*
        ((r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
              (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
                (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 
           M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
              (\[CapitalOmega] - \[Omega]1[r])))*(1 - 2*Derivative[1][M][r])*
          Derivative[1][H000[L]][r] + (r - 2*M[r])*
          (4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
            (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
              (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
            (\[CapitalOmega] - \[Omega]1[r]) + 
           (4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
              (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][M][r] + 
           M[r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 8*r*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              Derivative[1][P][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
              Derivative[1][\[Rho]][r] - (-4 + 5*L + 3*L^2)*Derivative[1][
                \[Omega]1][r]) + r*(16*r^3*\[Kappa]^2*\[CapitalOmega]*
              P[r]^2 + 2*r*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + L*(3 + L)*(\[CapitalOmega] - \[Omega]1[r])) + 
             8*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*Derivative[1][P][r] + 
             r^2*\[Kappa]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*
                (3 + L)*(\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][P][
               r] + (-2 + L + L^2)*Derivative[1][\[Omega]1][r] + 
             r^2*\[Kappa]*P[r]*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*
                r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] - L*
                (3 + L)*Derivative[1][\[Omega]1][r])))*Derivative[1][H000[L]][
           r] + (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*
                (3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
             (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
           M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
              (\[CapitalOmega] - \[Omega]1[r])))*Derivative[2][H000[L]][r]) - 
       Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^2*
        (2*(2*CC[r]*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*r^2*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r])) + 2*r*M[r]*
              (24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
                (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                  \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
                  \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 
             r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*
                \[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                  \[Omega]1[r])))*Derivative[1][CC][r] + 
           CC[r]^2*(2*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*
                \[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + 
                 L^3)*(\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                  \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
                  \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 
             2*r*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*
                \[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                  \[Omega]1[r])) + 8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*
                P[r] - 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
               (-4 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r]))*
              Derivative[1][M][r] + 2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
                P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 2*
                (-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + r^2*
                \[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
                 32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 (14 - 25*L - 13*L^2)*\[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
                ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
                  \[Omega]1[r]))*Derivative[1][M][r] + 4*M[r]^2*
              (-8*r*\[Kappa]*\[CapitalOmega]*P[r] - 8*r*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][P][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] - (-4 - L + L^2)*Derivative[1][
                  \[Omega]1][r]) + 2*r*M[r]*(96*r^3*\[Kappa]^2*
                \[CapitalOmega]*P[r]^2 + 32*r^3*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 + 2*r*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*
                  \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[r]) - 2*r*
                \[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 48*r^4*\[Kappa]^2*
                \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
                ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                  \[Omega]1[r])*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
                \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] - r^2*
                \[Kappa]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] + 
               2*(-2 - 4*L + L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
               (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                  \[Omega]1][r] + r^2*\[Kappa]*P[r]*(64*r*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                  Derivative[1][\[Rho]][r] + (14 - 25*L - 13*L^2)*
                  Derivative[1][\[Omega]1][r])) + r^2*(96*r^5*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 2*r*\[Kappa]*
                \[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
                ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                  \[Omega]1[r]) + 48*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^2*
                Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r])*
                Derivative[1][P][r] + r^2*\[Kappa]*((-6 - 3*L + L^2)*
                  \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[r])*
                Derivative[1][P][r] - 16*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*
                ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
                  \[Omega]1[r])*Derivative[1][\[Rho]][r] - 2*L*(-2 + L + L^2)*
                Derivative[1][\[Omega]1][r] + (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*
                \[Rho][r]*Derivative[1][\[Omega]1][r] + 4*r^4*\[Kappa]^2*
                P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] - 
                 L*(3 + L)*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
                (-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 (-14 + 13*L + 9*L^2)*Derivative[1][\[Omega]1][r]))))*
          Derivative[1][H000[L]][r] + H000[L][r]*
          (4*CC[r]*Derivative[1][CC][r]*(2*M[r]*(24*r^4*\[Kappa]^2*
                \[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - 
                 \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*
                  \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[r]) - r^2*
                \[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 2*r*(16*r^6*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 + 2*L*(-2 + L + L^2)*(\[CapitalOmega] - 
                 \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*
                \[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                  \[Omega]1[r])) + 8*M[r]*(-4*r^2*\[Kappa]*\[CapitalOmega]*
                P[r] - 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
               (-4 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r]))*
              Derivative[1][M][r] + 2*r*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
                P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 2*
                (-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + r^2*
                \[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
                 32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 (14 - 25*L - 13*L^2)*\[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
                ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
                  \[Omega]1[r]))*Derivative[1][M][r] + 4*M[r]^2*
              (-8*r*\[Kappa]*\[CapitalOmega]*P[r] - 8*r*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][P][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] - (-4 - L + L^2)*Derivative[1][
                  \[Omega]1][r]) + 2*r*M[r]*(96*r^3*\[Kappa]^2*
                \[CapitalOmega]*P[r]^2 + 32*r^3*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 + 2*r*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*
                  \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[r]) - 2*r*
                \[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 48*r^4*\[Kappa]^2*
                \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
                ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                  \[Omega]1[r])*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
                \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] - r^2*
                \[Kappa]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][r] + 
               2*(-2 - 4*L + L^2 + L^3)*Derivative[1][\[Omega]1][r] - 
               (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*Derivative[1][
                  \[Omega]1][r] + r^2*\[Kappa]*P[r]*(64*r*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                  Derivative[1][\[Rho]][r] + (14 - 25*L - 13*L^2)*
                  Derivative[1][\[Omega]1][r])) + r^2*(96*r^5*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 32*r^3*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 + 16*r^3*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 2*r*\[Kappa]*
                \[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 2*r*\[Kappa]*P[r]*
                ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                  \[Omega]1[r]) + 48*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^2*
                Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
                ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r])*
                Derivative[1][P][r] + r^2*\[Kappa]*((-6 - 3*L + L^2)*
                  \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[r])*
                Derivative[1][P][r] - 16*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*
                ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
                  \[Omega]1[r])*Derivative[1][\[Rho]][r] - 2*L*(-2 + L + L^2)*
                Derivative[1][\[Omega]1][r] + (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*
                \[Rho][r]*Derivative[1][\[Omega]1][r] + 4*r^4*\[Kappa]^2*
                P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] - 
                 L*(3 + L)*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
                (-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 (-14 + 13*L + 9*L^2)*Derivative[1][\[Omega]1][r]))) + 
           (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*(\[CapitalOmega] - 
                 \[Omega]1[r])) + 2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*
                P[r]^2 + 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 2*
                (-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + r^2*
                \[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
                 32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 (14 - 25*L - 13*L^2)*\[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
                ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
                  \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*
                P[r]^3 - 8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*
                (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*
                \[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - L*(3 + L)*
                  \[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*
                  \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*
                \[Kappa]*P[r]*((-6 - 3*L + L^2)*\[CapitalOmega] - 
                 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 (-14 + 13*L + 9*L^2)*\[Omega]1[r])))*
            (2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][CC][r]) + 
           CC[r]^2*(2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*
                \[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
                ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*
                \[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
                 (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                  \[Omega]1[r])) + 16*M[r]*Derivative[1][M][r]*
              (-8*r*\[Kappa]*\[CapitalOmega]*P[r] - 8*r*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][P][r] - 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] - (-4 - L + L^2)*Derivative[1][
                  \[Omega]1][r]) + 4*r*(96*r^5*\[Kappa]^3*\[CapitalOmega]*
                P[r]^3 - 32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 16*
                r^3*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*\[CapitalOmega] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - L*(3 + L)*
                  \[Omega]1[r]) + 2*r*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*
                  \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 2*r*
                \[Kappa]*P[r]*((-6 - 3*L + L^2)*\[CapitalOmega] - 
                 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 (-14 + 13*L + 9*L^2)*\[Omega]1[r]) + 48*r^6*\[Kappa]^3*
                \[CapitalOmega]*P[r]^2*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*
                P[r]*((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r])*
                Derivative[1][P][r] + r^2*\[Kappa]*((-6 - 3*L + L^2)*
                  \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[r])*
                Derivative[1][P][r] - 16*r^4*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]*Derivative[1][\[Rho]][r] + r^2*\[Kappa]*
                ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
                  \[Omega]1[r])*Derivative[1][\[Rho]][r] - 2*L*(-2 + L + L^2)*
                Derivative[1][\[Omega]1][r] + (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*
                \[Rho][r]*Derivative[1][\[Omega]1][r] + 4*r^4*\[Kappa]^2*
                P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][\[Rho]][r] - 
                 L*(3 + L)*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
                (-32*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 16*r^2*\[Kappa]*
                  \[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                 (-14 + 13*L + 9*L^2)*Derivative[1][\[Omega]1][r])) + 
             4*((24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
                  \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
                  (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                  ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                    \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
                    \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r]))*
                Derivative[1][M][r] + M[r]*(96*r^3*\[Kappa]^2*\[CapitalOmega]*
                  P[r]^2 + 32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
                 2*r*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
                   32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                   (14 - 25*L - 13*L^2)*\[Omega]1[r]) - 2*r*\[Kappa]*
                  \[Rho][r]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
                   (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 48*r^4*\[Kappa]^2*
                  \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
                  ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                    \[Omega]1[r])*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
                  \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] - 
                 r^2*\[Kappa]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
                   (-6 + 9*L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][
                   r] + 2*(-2 - 4*L + L^2 + L^3)*Derivative[1][\[Omega]1][
                   r] - (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*
                  Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
                  (64*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                   (14 - 25*L - 13*L^2)*Derivative[1][\[Omega]1][r]))) + 
             4*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*(\[CapitalOmega] - 
                 \[Omega]1[r]))*(2*Derivative[1][M][r]^2 + 2*M[r]*
                Derivative[2][M][r]) + 4*M[r]^2*(-8*\[Kappa]*\[CapitalOmega]*
                P[r] - 8*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 16*r*\[Kappa]*
                \[CapitalOmega]*Derivative[1][P][r] - 16*r*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] - 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[2][P][r] - 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[2][\[Rho]][r] - (-4 - L + L^2)*
                Derivative[2][\[Omega]1][r]) + r^2*(480*r^4*\[Kappa]^3*
                \[CapitalOmega]*P[r]^3 - 96*r^2*\[Kappa]^2*\[CapitalOmega]*
                \[Rho][r]^2 + 48*r^2*\[Kappa]^2*P[r]^2*((-2 + 3*L + L^2)*
                  \[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 2*\[Kappa]*\[Rho][r]*
                ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
                  \[Omega]1[r]) + 2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
                  \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                  \[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[r]) + 576*r^5*
                \[Kappa]^3*\[CapitalOmega]*P[r]^2*Derivative[1][P][r] - 128*
                r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]*Derivative[1][
                  \[Rho]][r] + 4*r*\[Kappa]*(((-14 + L + 5*L^2)*
                    \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])*
                  Derivative[1][\[Rho]][r] + (-6 + 9*L + 5*L^2)*\[Rho][r]*
                  Derivative[1][\[Omega]1][r]) + 32*r^3*\[Kappa]^2*
                (2*P[r]*((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r])*
                  Derivative[1][P][r] + P[r]^2*(8*r*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][
                      \[Rho]][r] - L*(3 + L)*Derivative[1][\[Omega]1][r])) + 
               4*r*\[Kappa]*(((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*
                    \[Kappa]*\[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                    \[Omega]1[r])*Derivative[1][P][r] + P[r]*(-32*r*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] - 16*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                   (-14 + 13*L + 9*L^2)*Derivative[1][\[Omega]1][r])) + 16*
                r^6*\[Kappa]^3*\[CapitalOmega]*(6*P[r]*Derivative[1][P][r]^
                   2 + 3*P[r]^2*Derivative[2][P][r]) - 8*r^4*\[Kappa]^2*
                \[CapitalOmega]*(2*Derivative[1][\[Rho]][r]^2 + 2*\[Rho][r]*
                  Derivative[2][\[Rho]][r]) - 2*L*(-2 + L + L^2)*
                Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*
                (2*(-6 + 9*L + 5*L^2)*Derivative[1][\[Rho]][r]*
                  Derivative[1][\[Omega]1][r] + ((-14 + L + 5*L^2)*
                    \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])*
                  Derivative[2][\[Rho]][r] + (-6 + 9*L + 5*L^2)*\[Rho][r]*
                  Derivative[2][\[Omega]1][r]) + 4*r^4*\[Kappa]^2*
                (4*P[r]*Derivative[1][P][r]*(8*r*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*Derivative[1][
                      \[Rho]][r] - L*(3 + L)*Derivative[1][\[Omega]1][r]) + 
                 ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r])*
                  (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) + 
                 P[r]^2*(8*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*r*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] + 4*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[2][\[Rho]][r] - L*(3 + L)*
                    Derivative[2][\[Omega]1][r])) + r^2*\[Kappa]*
                (2*Derivative[1][P][r]*(-32*r*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                    Derivative[1][\[Rho]][r] + (-14 + 13*L + 9*L^2)*
                    Derivative[1][\[Omega]1][r]) + ((-6 - 3*L + L^2)*
                    \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] + (-14 + 13*L + 9*L^2)*\[Omega]1[r])*
                  Derivative[2][P][r] + P[r]*(-32*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] - 64*r*\[Kappa]*\[CapitalOmega]*Derivative[1][
                      \[Rho]][r] - 16*r^2*\[Kappa]*\[CapitalOmega]*
                    Derivative[2][\[Rho]][r] + (-14 + 13*L + 9*L^2)*
                    Derivative[2][\[Omega]1][r]))) + 
             2*r*(2*Derivative[1][M][r]*(96*r^3*\[Kappa]^2*\[CapitalOmega]*
                  P[r]^2 + 32*r^3*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
                 2*r*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
                   32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
                   (14 - 25*L - 13*L^2)*\[Omega]1[r]) - 2*r*\[Kappa]*
                  \[Rho][r]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
                   (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 48*r^4*\[Kappa]^2*
                  \[CapitalOmega]*P[r]*Derivative[1][P][r] + r^2*\[Kappa]*
                  ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                    \[Omega]1[r])*Derivative[1][P][r] + 16*r^4*\[Kappa]^2*
                  \[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][r] - 
                 r^2*\[Kappa]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
                   (-6 + 9*L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][
                   r] + 2*(-2 - 4*L + L^2 + L^3)*Derivative[1][\[Omega]1][
                   r] - (-6 + 9*L + 5*L^2)*r^2*\[Kappa]*\[Rho][r]*
                  Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
                  (64*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                   (14 - 25*L - 13*L^2)*Derivative[1][\[Omega]1][r])) + 
               (24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
                  \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
                  (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
                  ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                    \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
                    \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r]))*
                Derivative[2][M][r] + M[r]*(288*r^2*\[Kappa]^2*
                  \[CapitalOmega]*P[r]^2 + 96*r^2*\[Kappa]^2*\[CapitalOmega]*
                  \[Rho][r]^2 + 2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*
                    \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                    \[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[r]) - 
                 2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*\[CapitalOmega] + 
                   (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + 384*r^3*\[Kappa]^2*
                  \[CapitalOmega]*P[r]*Derivative[1][P][r] + 128*r^3*
                  \[Kappa]^2*\[CapitalOmega]*\[Rho][r]*Derivative[1][\[Rho]][
                   r] - 4*r*\[Kappa]*(((-22 + L + 5*L^2)*\[CapitalOmega] + 
                     (-6 + 9*L + 5*L^2)*\[Omega]1[r])*Derivative[1][\[Rho]][
                     r] + (-6 + 9*L + 5*L^2)*\[Rho][r]*Derivative[1][
                      \[Omega]1][r]) + 4*r*\[Kappa]*(((14 + 15*L + 3*L^2)*
                      \[CapitalOmega] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                      \[Rho][r] + (14 - 25*L - 13*L^2)*\[Omega]1[r])*
                    Derivative[1][P][r] + P[r]*(64*r*\[Kappa]*\[CapitalOmega]*
                      \[Rho][r] + 32*r^2*\[Kappa]*\[CapitalOmega]*
                      Derivative[1][\[Rho]][r] + (14 - 25*L - 13*L^2)*
                      Derivative[1][\[Omega]1][r])) + 24*r^4*\[Kappa]^2*
                  \[CapitalOmega]*(2*Derivative[1][P][r]^2 + 2*P[r]*
                    Derivative[2][P][r]) + 8*r^4*\[Kappa]^2*\[CapitalOmega]*
                  (2*Derivative[1][\[Rho]][r]^2 + 2*\[Rho][r]*Derivative[2][
                      \[Rho]][r]) + 2*(-2 - 4*L + L^2 + L^3)*Derivative[2][
                    \[Omega]1][r] - r^2*\[Kappa]*(2*(-6 + 9*L + 5*L^2)*
                    Derivative[1][\[Rho]][r]*Derivative[1][\[Omega]1][r] + 
                   ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
                      \[Omega]1[r])*Derivative[2][\[Rho]][r] + 
                   (-6 + 9*L + 5*L^2)*\[Rho][r]*Derivative[2][\[Omega]1][
                     r]) + r^2*\[Kappa]*(2*Derivative[1][P][r]*(64*r*\[Kappa]*
                      \[CapitalOmega]*\[Rho][r] + 32*r^2*\[Kappa]*
                      \[CapitalOmega]*Derivative[1][\[Rho]][r] + 
                     (14 - 25*L - 13*L^2)*Derivative[1][\[Omega]1][r]) + 
                   ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                      \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                      \[Omega]1[r])*Derivative[2][P][r] + P[r]*(64*\[Kappa]*
                      \[CapitalOmega]*\[Rho][r] + 128*r*\[Kappa]*
                      \[CapitalOmega]*Derivative[1][\[Rho]][r] + 32*r^2*
                      \[Kappa]*\[CapitalOmega]*Derivative[2][\[Rho]][r] + 
                     (14 - 25*L - 13*L^2)*Derivative[2][\[Omega]1][r])))))) + 
         CC[r]^2*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
             4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-4 - L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r])) + 2*r*M[r]*
            (24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - 4*L + L^2 + L^3)*
              (\[CapitalOmega] - \[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((14 + 15*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
                \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*((-22 + L + 5*L^2)*
                \[CapitalOmega] + (-6 + 9*L + 5*L^2)*\[Omega]1[r])) + 
           r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
              \[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
              ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] - L*(3 + L)*\[Omega]1[r]) + 
             r^2*\[Kappa]*\[Rho][r]*((-14 + L + 5*L^2)*\[CapitalOmega] + 
               (-6 + 9*L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
              ((-6 - 3*L + L^2)*\[CapitalOmega] - 16*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-14 + 13*L + 9*L^2)*
                \[Omega]1[r])))*Derivative[2][H000[L]][r]) + 
       (2 - L - L^2)*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^5*
        \[Kappa]*(2*((P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
           (r - 2*M[r])*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))*
          (H000[L][r]*Derivative[1][\[Omega]1][r] + 
           (\[CapitalOmega] + \[Omega]1[r])*Derivative[1][H000[L]][r]) + 
         (\[CapitalOmega] + \[Omega]1[r])*H000[L][r]*
          (2*(1 - 2*Derivative[1][M][r])*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) - 2*(P[r] + \[Rho][r])*
            Derivative[2][M][r] + (r - 2*M[r])*(Derivative[2][P][r] + 
             Derivative[2][\[Rho]][r])) + (r - 2*M[r])*(P[r] + \[Rho][r])*
          (2*Derivative[1][\[Omega]1][r]*Derivative[1][H000[L]][r] + 
           H000[L][r]*Derivative[2][\[Omega]1][r] + 
           (\[CapitalOmega] + \[Omega]1[r])*Derivative[2][H000[L]][r])) + 
       2*(4*(-2 - L + 2*L^2 + L^3)*r^3*\[Kappa]*CC[r]^2 + 
         2*(-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]*Derivative[1][CC][r])*
        (P[r]*(1 - 2*Derivative[1][M][r])*Derivative[1][h001[1 + L]][r] + 
         (r - 2*M[r])*Derivative[1][P][r]*Derivative[1][h001[1 + L]][r] + 
         (r - 2*M[r])*P[r]*Derivative[2][h001[1 + L]][r]) + 
       2*(4*(-2 - L + 2*L^2 + L^3)*r^3*\[Kappa]*CC[r]^2 + 
         2*(-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]*Derivative[1][CC][r])*
        (\[Rho][r]*(1 - 2*Derivative[1][M][r])*Derivative[1][h001[1 + L]][
           r] + (r - 2*M[r])*Derivative[1][\[Rho]][r]*
          Derivative[1][h001[1 + L]][r] + (r - 2*M[r])*\[Rho][r]*
          Derivative[2][h001[1 + L]][r]) + (-2 - L + 2*L^2 + L^3)*CC[r]^2*
        (r - 2*M[r])*(2*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
           2*r^2*\[Kappa]*\[Rho][r] - 4*Derivative[1][M][r] + 
           r*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
              Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
          Derivative[1][h001[1 + L]][r] + h001[1 + L][r]*
          (2*(4*r*\[Kappa]*P[r] + 4*r*\[Kappa]*\[Rho][r] + 2*r^2*\[Kappa]*
              Derivative[1][P][r] + 2*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) - 4*Derivative[2][M][r] + r*(4*\[Kappa]*P[r] + 
             4*\[Kappa]*\[Rho][r] + 8*r*\[Kappa]*Derivative[1][P][r] + 
             8*r*\[Kappa]*Derivative[1][\[Rho]][r] + 2*r^2*\[Kappa]*
              Derivative[2][P][r] + 2*r^2*\[Kappa]*Derivative[2][\[Rho]][
               r])) + (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*\[Rho][r]))*Derivative[2][h001[1 + L]][r]) - 
       2*Sqrt[(1 + 2*L + L^2 - m^2)/(3 + 8*L + 4*L^2)]*r^3*CC[r]^2*
        (Derivative[1][H000[L]][r]*(2*(1 - 2*Derivative[1][M][r])*
            (4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
              (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
                (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
              (\[CapitalOmega] - \[Omega]1[r]) + (4*r^2*\[Kappa]*
                \[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
                 \[Omega]1[r]))*Derivative[1][M][r] + 
             M[r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 8*r*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][P][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] - (-4 + 5*L + 3*L^2)*
                Derivative[1][\[Omega]1][r]) + r*(16*r^3*\[Kappa]^2*
                \[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*(4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + L*(3 + L)*(\[CapitalOmega] - 
                   \[Omega]1[r])) + 8*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*
                Derivative[1][P][r] + r^2*\[Kappa]*(4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + L*(3 + L)*(\[CapitalOmega] - 
                   \[Omega]1[r]))*Derivative[1][P][r] + (-2 + L + L^2)*
                Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
                (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*Derivative[1][\[Rho]][r] - L*(3 + L)*
                  Derivative[1][\[Omega]1][r]))) - 
           2*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
                (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
                  (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r])) + M[r]*(4*r^2*\[Kappa]*
                \[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
                 \[Omega]1[r])))*Derivative[2][M][r] + (r - 2*M[r])*
            (2*Derivative[1][M][r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 8*r*
                \[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][P][r] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*Derivative[1][\[Rho]][r] - (-4 + 5*L + 3*L^2)*
                Derivative[1][\[Omega]1][r]) + 2*(16*r^3*\[Kappa]^2*
                \[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*(4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + L*(3 + L)*(\[CapitalOmega] - 
                   \[Omega]1[r])) + 8*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*
                Derivative[1][P][r] + r^2*\[Kappa]*(4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + L*(3 + L)*(\[CapitalOmega] - 
                   \[Omega]1[r]))*Derivative[1][P][r] + (-2 + L + L^2)*
                Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
                (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*Derivative[1][\[Rho]][r] - L*(3 + L)*
                  Derivative[1][\[Omega]1][r])) + (4*r^2*\[Kappa]*
                \[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
                 \[Omega]1[r]))*Derivative[2][M][r] + 
             M[r]*(8*\[Kappa]*\[CapitalOmega]*P[r] + 8*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 16*r*\[Kappa]*\[CapitalOmega]*
                Derivative[1][P][r] + 16*r*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[2][P][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[2][\[Rho]][r] - (-4 + 5*L + 3*L^2)*
                Derivative[2][\[Omega]1][r]) + r*(48*r^2*\[Kappa]^2*
                \[CapitalOmega]*P[r]^2 + 2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + L*(3 + L)*(\[CapitalOmega] - 
                   \[Omega]1[r])) + 64*r^3*\[Kappa]^2*\[CapitalOmega]*P[r]*
                Derivative[1][P][r] + 4*r*\[Kappa]*((4*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] + L*(3 + L)*(\[CapitalOmega] - 
                     \[Omega]1[r]))*Derivative[1][P][r] + P[r]*
                  (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] - L*(3 + L)*
                    Derivative[1][\[Omega]1][r])) + 4*r^4*\[Kappa]^2*
                \[CapitalOmega]*(2*Derivative[1][P][r]^2 + 2*P[r]*
                  Derivative[2][P][r]) + (-2 + L + L^2)*Derivative[2][
                  \[Omega]1][r] + r^2*\[Kappa]*(2*Derivative[1][P][r]*
                  (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] - L*(3 + L)*
                    Derivative[1][\[Omega]1][r]) + (4*r^2*\[Kappa]*
                    \[CapitalOmega]*\[Rho][r] + L*(3 + L)*(\[CapitalOmega] - 
                     \[Omega]1[r]))*Derivative[2][P][r] + P[r]*
                  (8*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 16*r*\[Kappa]*
                    \[CapitalOmega]*Derivative[1][\[Rho]][r] + 4*r^2*\[Kappa]*
                    \[CapitalOmega]*Derivative[2][\[Rho]][r] - L*(3 + L)*
                    Derivative[2][\[Omega]1][r]))))) + 
         2*((r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
                (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
                  (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
                (\[CapitalOmega] - \[Omega]1[r])) + M[r]*(4*r^2*\[Kappa]*
                \[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                \[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
                 \[Omega]1[r])))*(1 - 2*Derivative[1][M][r]) + 
           (r - 2*M[r])*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*
                (3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
             (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r]) + 
             (4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
                (\[CapitalOmega] - \[Omega]1[r]))*Derivative[1][M][r] + 
             M[r]*(8*r*\[Kappa]*\[CapitalOmega]*P[r] + 8*r*\[Kappa]*
                \[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][P][r] + 4*r^2*\[Kappa]*\[CapitalOmega]*
                Derivative[1][\[Rho]][r] - (-4 + 5*L + 3*L^2)*
                Derivative[1][\[Omega]1][r]) + r*(16*r^3*\[Kappa]^2*
                \[CapitalOmega]*P[r]^2 + 2*r*\[Kappa]*P[r]*(4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + L*(3 + L)*(\[CapitalOmega] - 
                   \[Omega]1[r])) + 8*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]*
                Derivative[1][P][r] + r^2*\[Kappa]*(4*r^2*\[Kappa]*
                  \[CapitalOmega]*\[Rho][r] + L*(3 + L)*(\[CapitalOmega] - 
                   \[Omega]1[r]))*Derivative[1][P][r] + (-2 + L + L^2)*
                Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
                (8*r*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 4*r^2*\[Kappa]*
                  \[CapitalOmega]*Derivative[1][\[Rho]][r] - L*(3 + L)*
                  Derivative[1][\[Omega]1][r]))))*Derivative[2][H000[L]][r] + 
         (r - 2*M[r])*(r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
             r^2*\[Kappa]*P[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*
                (3 + L)*(\[CapitalOmega] - \[Omega]1[r])) - 
             (-2 + L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
           M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
              \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*
              (\[CapitalOmega] - \[Omega]1[r])))*Derivative[3][H000[L]][r]) + 
       (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*
        (Derivative[1][h001[1 + L]][r]*(2*(1 - 2*Derivative[1][M][r])*
            Derivative[1][P][r] - 2*P[r]*Derivative[2][M][r] + 
           (r - 2*M[r])*Derivative[2][P][r]) + 
         2*(P[r]*(1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*
            Derivative[1][P][r])*Derivative[2][h001[1 + L]][r] + 
         (r - 2*M[r])*P[r]*Derivative[3][h001[1 + L]][r]) + 
       (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*
        (Derivative[1][h001[1 + L]][r]*(2*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Rho]][r] - 2*\[Rho][r]*Derivative[2][M][r] + 
           (r - 2*M[r])*Derivative[2][\[Rho]][r]) + 
         2*(\[Rho][r]*(1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*
            Derivative[1][\[Rho]][r])*Derivative[2][h001[1 + L]][r] + 
         (r - 2*M[r])*\[Rho][r]*Derivative[3][h001[1 + L]][r]))/
      (r - 2*M[r])^2)/((-2 - L + 2*L^2 + L^3)*r^2*CC[r]^2), 
 Derivative[5][H000[L]][r] -> 
  3*(-6/(r^4*CC[r]^2) - (8*Derivative[1][CC][r])/(r^3*CC[r]^3) - 
     ((6*Derivative[1][CC][r]^2)/CC[r]^4 - (2*Derivative[2][CC][r])/CC[r]^3)/
      r^2)*((-2*(1 - 2*Derivative[1][M][r])*(r^3*\[Kappa]*(r - 2*M[r])*
         (P[r] + \[Rho][r])*H000[L][r] - CC[r]^2*(4*M[r]^2 - 
          2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
             \[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
        r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
          r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r]))/
      (r - 2*M[r])^3 + (3*r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*
        H000[L][r] - 2*CC[r]*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 
           13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*\[Rho][r]) + 
         r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
           5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r]*Derivative[1][CC][r] + 
       r^3*\[Kappa]*(P[r] + \[Rho][r])*H000[L][r]*
        (1 - 2*Derivative[1][M][r]) + r^3*\[Kappa]*(r - 2*M[r])*H000[L][r]*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) - 
       CC[r]^2*H000[L][r]*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
         8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
         2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
           13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
           16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
           9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
       r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][H000[L]][
         r] + CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r] - 
       CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[1][H000[L]][r] + 2*r*CC[r]*(r - 2*M[r])*
        (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        Derivative[1][CC][r]*Derivative[1][H000[L]][r] + 
       r*CC[r]^2*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        (1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] + 
       r*CC[r]^2*(r - 2*M[r])*(2 + 3*r^2*\[Kappa]*P[r] - 
         3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
          Derivative[1][\[Rho]][r])*Derivative[1][H000[L]][r] + 
       r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[2][H000[L]][r])/(r - 2*M[r])^2) + 
   ((r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r] - 
      CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
          5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
      r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
        r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r])*
     (24/(r^5*CC[r]^2) + (36*Derivative[1][CC][r])/(r^4*CC[r]^3) + 
      (6*((6*Derivative[1][CC][r]^2)/CC[r]^4 - (2*Derivative[2][CC][r])/
          CC[r]^3))/r^3 - ((-24*Derivative[1][CC][r]^3)/CC[r]^5 + 
        (18*Derivative[1][CC][r]*Derivative[2][CC][r])/CC[r]^4 - 
        (2*Derivative[3][CC][r])/CC[r]^3)/r^2))/(r - 2*M[r])^2 + 
   3*(2/(r^3*CC[r]^2) + (2*Derivative[1][CC][r])/(r^2*CC[r]^3))*
    ((r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r] - 
       CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
       r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r])*
      ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
     (4*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*(r - 2*M[r])*
         (P[r] + \[Rho][r])*H000[L][r] - 2*CC[r]*(4*M[r]^2 - 
          2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
             \[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r]*
         Derivative[1][CC][r] + r^3*\[Kappa]*(P[r] + \[Rho][r])*H000[L][r]*
         (1 - 2*Derivative[1][M][r]) + r^3*\[Kappa]*(r - 2*M[r])*H000[L][r]*
         (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) - 
        CC[r]^2*H000[L][r]*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
            5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
          8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
            5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
          2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
            13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
             Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
            16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
            9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
             Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
              r])) + r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*
         Derivative[1][H000[L]][r] + CC[r]^2*(r - 2*M[r])*
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
         Derivative[1][H000[L]][r] - CC[r]^2*(4*M[r]^2 - 
          2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
             \[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
         Derivative[1][H000[L]][r] + 2*r*CC[r]*(r - 2*M[r])*
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
         Derivative[1][CC][r]*Derivative[1][H000[L]][r] + 
        r*CC[r]^2*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
         (1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] + 
        r*CC[r]^2*(r - 2*M[r])*(2 + 3*r^2*\[Kappa]*P[r] - 
          3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
           Derivative[1][\[Rho]][r])*Derivative[1][H000[L]][r] + 
        r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
          r^3*\[Kappa]*\[Rho][r])*Derivative[2][H000[L]][r]))/
      (r - 2*M[r])^3 + (2*(3*r^2*\[Kappa]*(r - 2*M[r]) + 
         r^3*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
        (H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
         (P[r] + \[Rho][r])*Derivative[1][H000[L]][r]) - 
       4*CC[r]*Derivative[1][CC][r]*
        (H000[L][r]*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
           2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
             13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r])) + (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
          Derivative[1][H000[L]][r]) + 
       (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r]*
        (-2*Derivative[1][CC][r]^2 - 2*CC[r]*Derivative[2][CC][r]) + 
       (P[r] + \[Rho][r])*H000[L][r]*(6*r*\[Kappa]*(r - 2*M[r]) + 
         6*r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^3*\[Kappa]*
          Derivative[2][M][r]) + (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r]*
        (2*(CC[r]^2 + 2*r*CC[r]*Derivative[1][CC][r])*
          (1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*
          (4*CC[r]*Derivative[1][CC][r] + r*(2*Derivative[1][CC][r]^2 + 
             2*CC[r]*Derivative[2][CC][r])) - 2*r*CC[r]^2*
          Derivative[2][M][r]) + r^3*\[Kappa]*(r - 2*M[r])*
        (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[1][H000[L]][r] + H000[L][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + (P[r] + \[Rho][r])*
          Derivative[2][H000[L]][r]) + 2*(CC[r]^2*(r - 2*M[r]) + 
         2*r*CC[r]*(r - 2*M[r])*Derivative[1][CC][r] + 
         r*CC[r]^2*(1 - 2*Derivative[1][M][r]))*
        ((2 + 3*r^2*\[Kappa]*P[r] - 3*r^2*\[Kappa]*\[Rho][r] - 
           2*Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r] - 
           r^3*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][H000[L]][r] + 
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
          Derivative[2][H000[L]][r]) - 
       CC[r]^2*(2*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
           2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
             13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
          Derivative[1][H000[L]][r] + H000[L][r]*
          (2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
             5*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) - 4*((L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][M][r] + M[r]*(-26*r*\[Kappa]*P[r] - 
               10*r*\[Kappa]*\[Rho][r] - 13*r^2*\[Kappa]*Derivative[1][P][
                 r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
           4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
           r^2*(-18*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
             10*\[Kappa]*\[Rho][r] - 36*r*\[Kappa]*Derivative[1][P][r] + 
             64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 20*r*\[Kappa]*
              Derivative[1][\[Rho]][r] - 9*r^2*\[Kappa]*Derivative[2][P][r] + 
             4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                Derivative[2][P][r]) - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][
               r]) - 2*r*(2*Derivative[1][M][r]*(-26*r*\[Kappa]*P[r] - 10*r*
                \[Kappa]*\[Rho][r] - 13*r^2*\[Kappa]*Derivative[1][P][r] - 5*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             (L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*\[Rho][r])*
              Derivative[2][M][r] + M[r]*(-26*\[Kappa]*P[r] - 10*\[Kappa]*
                \[Rho][r] - 52*r*\[Kappa]*Derivative[1][P][r] - 20*r*\[Kappa]*
                Derivative[1][\[Rho]][r] - 13*r^2*\[Kappa]*Derivative[2][P][
                 r] - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r]))) + 
         (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
          Derivative[2][H000[L]][r]) + r*CC[r]^2*(r - 2*M[r])*
        (Derivative[1][H000[L]][r]*(6*r*\[Kappa]*P[r] - 6*r*\[Kappa]*
            \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] - 
           6*r^2*\[Kappa]*Derivative[1][\[Rho]][r] - 2*Derivative[2][M][r] + 
           r^3*\[Kappa]*Derivative[2][P][r] - r^3*\[Kappa]*
            Derivative[2][\[Rho]][r]) + 2*(2 + 3*r^2*\[Kappa]*P[r] - 
           3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
            Derivative[1][\[Rho]][r])*Derivative[2][H000[L]][r] + 
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
          Derivative[3][H000[L]][r]))/(r - 2*M[r])^2) - 
   (3*((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
       (4*Derivative[2][M][r])/(r - 2*M[r])^3)*
      (3*r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r] - 
       2*CC[r]*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r]*
        Derivative[1][CC][r] + r^3*\[Kappa]*(P[r] + \[Rho][r])*H000[L][r]*
        (1 - 2*Derivative[1][M][r]) + r^3*\[Kappa]*(r - 2*M[r])*H000[L][r]*
        (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) - 
       CC[r]^2*H000[L][r]*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
         8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
         2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
           13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
            Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
           16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
           9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
            Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
       r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][H000[L]][
         r] + CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r] - 
       CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
        Derivative[1][H000[L]][r] + 2*r*CC[r]*(r - 2*M[r])*
        (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        Derivative[1][CC][r]*Derivative[1][H000[L]][r] + 
       r*CC[r]^2*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        (1 - 2*Derivative[1][M][r])*Derivative[1][H000[L]][r] + 
       r*CC[r]^2*(r - 2*M[r])*(2 + 3*r^2*\[Kappa]*P[r] - 
         3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
          Derivative[1][\[Rho]][r])*Derivative[1][H000[L]][r] + 
       r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[2][H000[L]][r]) + 
     (r^3*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*H000[L][r] - 
       CC[r]^2*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r] + 
       r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
         r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r])*
      ((-24*(1 - 2*Derivative[1][M][r])^3)/(r - 2*M[r])^5 - 
       (36*(1 - 2*Derivative[1][M][r])*Derivative[2][M][r])/(r - 2*M[r])^4 + 
       (4*Derivative[3][M][r])/(r - 2*M[r])^3) - 
     (6*(1 - 2*Derivative[1][M][r])*(2*(3*r^2*\[Kappa]*(r - 2*M[r]) + 
          r^3*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
         (H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
          (P[r] + \[Rho][r])*Derivative[1][H000[L]][r]) - 
        4*CC[r]*Derivative[1][CC][r]*
         (H000[L][r]*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
              5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[
                r] + 4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
            8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[
                r] - 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
            2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
              13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
               Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
              16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
              9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
               Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
                r])) + (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
              5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[
                r] + 4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
           Derivative[1][H000[L]][r]) + 
        (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
            5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
            4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r]*
         (-2*Derivative[1][CC][r]^2 - 2*CC[r]*Derivative[2][CC][r]) + 
        (P[r] + \[Rho][r])*H000[L][r]*(6*r*\[Kappa]*(r - 2*M[r]) + 
          6*r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^3*\[Kappa]*
           Derivative[2][M][r]) + (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
          r^3*\[Kappa]*\[Rho][r])*Derivative[1][H000[L]][r]*
         (2*(CC[r]^2 + 2*r*CC[r]*Derivative[1][CC][r])*
           (1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*
           (4*CC[r]*Derivative[1][CC][r] + r*(2*Derivative[1][CC][r]^2 + 
              2*CC[r]*Derivative[2][CC][r])) - 2*r*CC[r]^2*
           Derivative[2][M][r]) + r^3*\[Kappa]*(r - 2*M[r])*
         (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
           Derivative[1][H000[L]][r] + H000[L][r]*(Derivative[2][P][r] + 
            Derivative[2][\[Rho]][r]) + (P[r] + \[Rho][r])*
           Derivative[2][H000[L]][r]) + 2*(CC[r]^2*(r - 2*M[r]) + 
          2*r*CC[r]*(r - 2*M[r])*Derivative[1][CC][r] + 
          r*CC[r]^2*(1 - 2*Derivative[1][M][r]))*
         ((2 + 3*r^2*\[Kappa]*P[r] - 3*r^2*\[Kappa]*\[Rho][r] - 
            2*Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r] - 
            r^3*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[1][H000[L]][
            r] + (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
           Derivative[2][H000[L]][r]) - CC[r]^2*
         (2*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*\[Rho][
                r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^
                2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
            8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[
                r] - 5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
            2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
              13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
               Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
              16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
              9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
               Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
                r]))*Derivative[1][H000[L]][r] + H000[L][r]*
           (2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
              5*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-18*r*\[Kappa]*P[r] + 
              16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
              9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
               Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
                r]) - 4*((L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[1][M][r] + M[r]*(-26*r*\[Kappa]*P[r] - 
                10*r*\[Kappa]*\[Rho][r] - 13*r^2*\[Kappa]*Derivative[1][P][
                  r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
            4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
            r^2*(-18*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
              10*\[Kappa]*\[Rho][r] - 36*r*\[Kappa]*Derivative[1][P][r] + 
              64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 20*r*\[Kappa]*
               Derivative[1][\[Rho]][r] - 9*r^2*\[Kappa]*Derivative[2][P][
                r] + 4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 
                2*P[r]*Derivative[2][P][r]) - 5*r^2*\[Kappa]*Derivative[2][
                 \[Rho]][r]) - 2*r*(2*Derivative[1][M][r]*(-26*r*\[Kappa]*
                 P[r] - 10*r*\[Kappa]*\[Rho][r] - 13*r^2*\[Kappa]*
                 Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
                  r]) + (L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
                 \[Rho][r])*Derivative[2][M][r] + M[r]*(-26*\[Kappa]*P[r] - 
                10*\[Kappa]*\[Rho][r] - 52*r*\[Kappa]*Derivative[1][P][r] - 
                20*r*\[Kappa]*Derivative[1][\[Rho]][r] - 13*r^2*\[Kappa]*
                 Derivative[2][P][r] - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][
                  r]))) + (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[
                r] - 5*r^2*\[Kappa]*\[Rho][r]) + 
            r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
              5*r^2*\[Kappa]*\[Rho][r]))*Derivative[2][H000[L]][r]) + 
        r*CC[r]^2*(r - 2*M[r])*(Derivative[1][H000[L]][r]*
           (6*r*\[Kappa]*P[r] - 6*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*
             Derivative[1][P][r] - 6*r^2*\[Kappa]*Derivative[1][\[Rho]][r] - 
            2*Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r] - 
            r^3*\[Kappa]*Derivative[2][\[Rho]][r]) + 
          2*(2 + 3*r^2*\[Kappa]*P[r] - 3*r^2*\[Kappa]*\[Rho][r] - 
            2*Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r] - 
            r^3*\[Kappa]*Derivative[1][\[Rho]][r])*Derivative[2][H000[L]][
            r] + (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
           Derivative[3][H000[L]][r])))/(r - 2*M[r])^3 + 
     (3*(H000[L][r]*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
           2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
             13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r])) + (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
          Derivative[1][H000[L]][r])*(-2*Derivative[1][CC][r]^2 - 
         2*CC[r]*Derivative[2][CC][r]) + 
       3*(H000[L][r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
         (P[r] + \[Rho][r])*Derivative[1][H000[L]][r])*
        (6*r*\[Kappa]*(r - 2*M[r]) + 6*r^2*\[Kappa]*
          (1 - 2*Derivative[1][M][r]) - 2*r^3*\[Kappa]*Derivative[2][M][r]) + 
       3*(3*r^2*\[Kappa]*(r - 2*M[r]) + r^3*\[Kappa]*
          (1 - 2*Derivative[1][M][r]))*
        (2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
          Derivative[1][H000[L]][r] + H000[L][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + (P[r] + \[Rho][r])*
          Derivative[2][H000[L]][r]) + 
       3*(2*(CC[r]^2 + 2*r*CC[r]*Derivative[1][CC][r])*
          (1 - 2*Derivative[1][M][r]) + (r - 2*M[r])*
          (4*CC[r]*Derivative[1][CC][r] + r*(2*Derivative[1][CC][r]^2 + 
             2*CC[r]*Derivative[2][CC][r])) - 2*r*CC[r]^2*
          Derivative[2][M][r])*((2 + 3*r^2*\[Kappa]*P[r] - 
           3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
            Derivative[1][\[Rho]][r])*Derivative[1][H000[L]][r] + 
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
          Derivative[2][H000[L]][r]) - 6*CC[r]*Derivative[1][CC][r]*
        (2*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
              \[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
           2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
             13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
          Derivative[1][H000[L]][r] + H000[L][r]*
          (2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
             5*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) - 4*((L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][M][r] + M[r]*(-26*r*\[Kappa]*P[r] - 
               10*r*\[Kappa]*\[Rho][r] - 13*r^2*\[Kappa]*Derivative[1][P][
                 r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
           4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
           r^2*(-18*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
             10*\[Kappa]*\[Rho][r] - 36*r*\[Kappa]*Derivative[1][P][r] + 
             64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 20*r*\[Kappa]*
              Derivative[1][\[Rho]][r] - 9*r^2*\[Kappa]*Derivative[2][P][r] + 
             4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                Derivative[2][P][r]) - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][
               r]) - 2*r*(2*Derivative[1][M][r]*(-26*r*\[Kappa]*P[r] - 10*r*
                \[Kappa]*\[Rho][r] - 13*r^2*\[Kappa]*Derivative[1][P][r] - 5*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             (L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*\[Rho][r])*
              Derivative[2][M][r] + M[r]*(-26*\[Kappa]*P[r] - 10*\[Kappa]*
                \[Rho][r] - 52*r*\[Kappa]*Derivative[1][P][r] - 20*r*\[Kappa]*
                Derivative[1][\[Rho]][r] - 13*r^2*\[Kappa]*Derivative[2][P][
                 r] - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r]))) + 
         (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
          Derivative[2][H000[L]][r]) + 
       (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
           5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*H000[L][r]*
        (-6*Derivative[1][CC][r]*Derivative[2][CC][r] - 
         2*CC[r]*Derivative[3][CC][r]) + (P[r] + \[Rho][r])*H000[L][r]*
        (6*\[Kappa]*(r - 2*M[r]) + 18*r*\[Kappa]*
          (1 - 2*Derivative[1][M][r]) - 18*r^2*\[Kappa]*Derivative[2][M][r] - 
         2*r^3*\[Kappa]*Derivative[3][M][r]) + 
       (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        Derivative[1][H000[L]][r]*(3*(1 - 2*Derivative[1][M][r])*
          (4*CC[r]*Derivative[1][CC][r] + r*(2*Derivative[1][CC][r]^2 + 
             2*CC[r]*Derivative[2][CC][r])) - 
         6*(CC[r]^2 + 2*r*CC[r]*Derivative[1][CC][r])*Derivative[2][M][r] + 
         (r - 2*M[r])*(3*(2*Derivative[1][CC][r]^2 + 2*CC[r]*Derivative[2][
                CC][r]) + r*(6*Derivative[1][CC][r]*Derivative[2][CC][r] + 
             2*CC[r]*Derivative[3][CC][r])) - 2*r*CC[r]^2*
          Derivative[3][M][r]) + r^3*\[Kappa]*(r - 2*M[r])*
        (3*Derivative[1][H000[L]][r]*(Derivative[2][P][r] + 
           Derivative[2][\[Rho]][r]) + 3*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r])*Derivative[2][H000[L]][r] + 
         H000[L][r]*(Derivative[3][P][r] + Derivative[3][\[Rho]][r]) + 
         (P[r] + \[Rho][r])*Derivative[3][H000[L]][r]) + 
       3*(CC[r]^2*(r - 2*M[r]) + 2*r*CC[r]*(r - 2*M[r])*Derivative[1][CC][
           r] + r*CC[r]^2*(1 - 2*Derivative[1][M][r]))*
        (Derivative[1][H000[L]][r]*(6*r*\[Kappa]*P[r] - 6*r*\[Kappa]*
            \[Rho][r] + 6*r^2*\[Kappa]*Derivative[1][P][r] - 
           6*r^2*\[Kappa]*Derivative[1][\[Rho]][r] - 2*Derivative[2][M][r] + 
           r^3*\[Kappa]*Derivative[2][P][r] - r^3*\[Kappa]*
            Derivative[2][\[Rho]][r]) + 2*(2 + 3*r^2*\[Kappa]*P[r] - 
           3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
            Derivative[1][\[Rho]][r])*Derivative[2][H000[L]][r] + 
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
          Derivative[3][H000[L]][r]) - 
       CC[r]^2*(3*Derivative[1][H000[L]][r]*
          (2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 4*r^4*\[Kappa]^2*P[r]^2 - 
             5*r^2*\[Kappa]*\[Rho][r]) + 4*r*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][
               r]) - 4*((L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
                \[Rho][r])*Derivative[1][M][r] + M[r]*(-26*r*\[Kappa]*P[r] - 
               10*r*\[Kappa]*\[Rho][r] - 13*r^2*\[Kappa]*Derivative[1][P][
                 r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r])) + 
           4*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][r]) + 
           r^2*(-18*\[Kappa]*P[r] + 48*r^2*\[Kappa]^2*P[r]^2 - 
             10*\[Kappa]*\[Rho][r] - 36*r*\[Kappa]*Derivative[1][P][r] + 
             64*r^3*\[Kappa]^2*P[r]*Derivative[1][P][r] - 20*r*\[Kappa]*
              Derivative[1][\[Rho]][r] - 9*r^2*\[Kappa]*Derivative[2][P][r] + 
             4*r^4*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                Derivative[2][P][r]) - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][
               r]) - 2*r*(2*Derivative[1][M][r]*(-26*r*\[Kappa]*P[r] - 10*r*
                \[Kappa]*\[Rho][r] - 13*r^2*\[Kappa]*Derivative[1][P][r] - 5*
                r^2*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             (L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*\[Rho][r])*
              Derivative[2][M][r] + M[r]*(-26*\[Kappa]*P[r] - 10*\[Kappa]*
                \[Rho][r] - 52*r*\[Kappa]*Derivative[1][P][r] - 20*r*\[Kappa]*
                Derivative[1][\[Rho]][r] - 13*r^2*\[Kappa]*Derivative[2][P][
                 r] - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r]))) + 
         3*(-2*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*
              \[Rho][r]) + 2*r*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
           8*M[r]*Derivative[1][M][r] - 2*r*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r])*Derivative[1][M][r] - 
           2*r*M[r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 
             13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + r^2*(-18*r*\[Kappa]*P[r] + 
             16*r^3*\[Kappa]^2*P[r]^2 - 10*r*\[Kappa]*\[Rho][r] - 
             9*r^2*\[Kappa]*Derivative[1][P][r] + 8*r^4*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 5*r^2*\[Kappa]*Derivative[1][\[Rho]][r]))*
          Derivative[2][H000[L]][r] + H000[L][r]*
          (6*(-18*r*\[Kappa]*P[r] + 16*r^3*\[Kappa]^2*P[r]^2 - 
             10*r*\[Kappa]*\[Rho][r] - 9*r^2*\[Kappa]*Derivative[1][P][r] + 
             8*r^4*\[Kappa]^2*P[r]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
              Derivative[1][\[Rho]][r]) + 6*r*(-18*\[Kappa]*P[r] + 
             48*r^2*\[Kappa]^2*P[r]^2 - 10*\[Kappa]*\[Rho][r] - 
             36*r*\[Kappa]*Derivative[1][P][r] + 64*r^3*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 20*r*\[Kappa]*Derivative[1][\[Rho]][r] - 
             9*r^2*\[Kappa]*Derivative[2][P][r] + 4*r^4*\[Kappa]^2*
              (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) - 
             5*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) - 
           6*(2*Derivative[1][M][r]*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*
                \[Rho][r] - 13*r^2*\[Kappa]*Derivative[1][P][r] - 5*r^2*
                \[Kappa]*Derivative[1][\[Rho]][r]) + 
             (L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*\[Rho][r])*
              Derivative[2][M][r] + M[r]*(-26*\[Kappa]*P[r] - 10*\[Kappa]*
                \[Rho][r] - 52*r*\[Kappa]*Derivative[1][P][r] - 20*r*\[Kappa]*
                Derivative[1][\[Rho]][r] - 13*r^2*\[Kappa]*Derivative[2][P][
                 r] - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r])) + 
           4*(6*Derivative[1][M][r]*Derivative[2][M][r] + 
             2*M[r]*Derivative[3][M][r]) + r^2*(96*r*\[Kappa]^2*P[r]^2 - 
             54*\[Kappa]*Derivative[1][P][r] + 288*r^2*\[Kappa]^2*P[r]*
              Derivative[1][P][r] - 30*\[Kappa]*Derivative[1][\[Rho]][r] - 
             54*r*\[Kappa]*Derivative[2][P][r] + 48*r^3*\[Kappa]^2*
              (2*Derivative[1][P][r]^2 + 2*P[r]*Derivative[2][P][r]) - 
             30*r*\[Kappa]*Derivative[2][\[Rho]][r] - 9*r^2*\[Kappa]*
              Derivative[3][P][r] + 4*r^4*\[Kappa]^2*(6*Derivative[1][P][r]*
                Derivative[2][P][r] + 2*P[r]*Derivative[3][P][r]) - 
             5*r^2*\[Kappa]*Derivative[3][\[Rho]][r]) - 
           2*r*(3*(-26*r*\[Kappa]*P[r] - 10*r*\[Kappa]*\[Rho][r] - 13*r^2*
                \[Kappa]*Derivative[1][P][r] - 5*r^2*\[Kappa]*
                Derivative[1][\[Rho]][r])*Derivative[2][M][r] + 
             3*Derivative[1][M][r]*(-26*\[Kappa]*P[r] - 10*\[Kappa]*
                \[Rho][r] - 52*r*\[Kappa]*Derivative[1][P][r] - 20*r*\[Kappa]*
                Derivative[1][\[Rho]][r] - 13*r^2*\[Kappa]*Derivative[2][P][
                 r] - 5*r^2*\[Kappa]*Derivative[2][\[Rho]][r]) + 
             (L + L^2 - 13*r^2*\[Kappa]*P[r] - 5*r^2*\[Kappa]*\[Rho][r])*
              Derivative[3][M][r] + M[r]*(-78*\[Kappa]*Derivative[1][P][r] - 
               30*\[Kappa]*Derivative[1][\[Rho]][r] - 78*r*\[Kappa]*
                Derivative[2][P][r] - 30*r*\[Kappa]*Derivative[2][\[Rho]][
                 r] - 13*r^2*\[Kappa]*Derivative[3][P][r] - 5*r^2*\[Kappa]*
                Derivative[3][\[Rho]][r]))) + 
         (4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
             5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
             4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]))*
          Derivative[3][H000[L]][r]) + r*CC[r]^2*(r - 2*M[r])*
        (3*(6*r*\[Kappa]*P[r] - 6*r*\[Kappa]*\[Rho][r] + 6*r^2*\[Kappa]*
            Derivative[1][P][r] - 6*r^2*\[Kappa]*Derivative[1][\[Rho]][r] - 
           2*Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r] - 
           r^3*\[Kappa]*Derivative[2][\[Rho]][r])*Derivative[2][H000[L]][r] + 
         Derivative[1][H000[L]][r]*(6*\[Kappa]*P[r] - 6*\[Kappa]*\[Rho][r] + 
           18*r*\[Kappa]*Derivative[1][P][r] - 18*r*\[Kappa]*
            Derivative[1][\[Rho]][r] + 9*r^2*\[Kappa]*Derivative[2][P][r] - 
           9*r^2*\[Kappa]*Derivative[2][\[Rho]][r] - 2*Derivative[3][M][r] + 
           r^3*\[Kappa]*Derivative[3][P][r] - r^3*\[Kappa]*
            Derivative[3][\[Rho]][r]) + 3*(2 + 3*r^2*\[Kappa]*P[r] - 
           3*r^2*\[Kappa]*\[Rho][r] - 2*Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r] - r^3*\[Kappa]*
            Derivative[1][\[Rho]][r])*Derivative[3][H000[L]][r] + 
         (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
          Derivative[4][H000[L]][r]))/(r - 2*M[r])^2)/(r^2*CC[r]^2)}


==> anc/final_system.m <==
{-(r^2*\[Kappa]*\[Rho][r]) + Derivative[1][M][r], 
 (-2*(M[r] + r^3*\[Kappa]*P[r]))/(r*(r - 2*M[r])) + Derivative[1][\[Nu]][r], 
 ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r*(r - 2*M[r])) + 
  Derivative[1][P][r], 
 -((-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
     r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))/
    (r*(r - 2*M[r]))) + Derivative[2][\[Omega]1][r], 
 (r^3*\[Kappa]*(r - 2*M[r])*yP0[r]*(P[r] + \[Rho][r]) - 
    CC[r]^2*yP0[r]*(4*M[r]^2 - 2*r*M[r]*(L + L^2 - 13*r^2*\[Kappa]*P[r] - 
        5*r^2*\[Kappa]*\[Rho][r]) + r^2*(L + L^2 - 9*r^2*\[Kappa]*P[r] + 
        4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r])) + 
    r*CC[r]^2*(r - 2*M[r])*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
      r^3*\[Kappa]*\[Rho][r])*Derivative[1][yP0][r])/
   (r^2*CC[r]^2*(r - 2*M[r])^2) + Derivative[2][yP0][r], 
 -(((-2 + L + L^2)*CC[r]^2*(r - 2*M[r])*yAm1[r]*
      (-4*M[r] + r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
          \[Rho][r])) + ((-2 + L + L^2)*r^5*\[Kappa]*(r - 2*M[r])*yP0[r]*
       (P[r] + \[Rho][r])*(\[CapitalOmega] + \[Omega]1[r]))/
      Sqrt[-1 + 4*L^2] + (r^2*CC[r]^2*yP0[r]*
       (4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*P[r] - 
          4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 + 3*L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 8*r^4*\[Kappa]^2*
           \[CapitalOmega]*\[Rho][r]^2 - 2*(-2 - L + 2*L^2 + L^3)*
           (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 - L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] + (2 + L - L^2)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
           ((-10 + 9*L + 5*L^2)*\[CapitalOmega] + (-10 + L + 5*L^2)*
             \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-2 + 5*L + L^2)*
             \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-18 + 5*L + 9*L^2)*\[Omega]1[r])) + 
        2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 
          2*(-2 - 3*L + 2*L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) - 
          r^2*\[Kappa]*\[Rho][r]*((-18 + 9*L + 5*L^2)*\[CapitalOmega] + 
            (-10 + L + 5*L^2)*\[Omega]1[r]) + r^2*\[Kappa]*P[r]*
           ((2 - 9*L + 3*L^2)*\[CapitalOmega] + 32*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] - (-26 + L + 13*L^2)*\[Omega]1[r]))))/
      Sqrt[-1 + 4*L^2] + (-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*
      P[r]*Derivative[1][yAm1][r] + (-2 + L + L^2)*r^4*\[Kappa]*CC[r]^2*
      (r - 2*M[r])*\[Rho][r]*Derivative[1][yAm1][r] + 
     (2*r^3*CC[r]^2*(r - 2*M[r])*
       (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
           (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (-2 - L + L^2)*
             (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
           \[CapitalOmega]*\[Rho][r] + (-6 + L + 3*L^2)*(\[CapitalOmega] - 
            \[Omega]1[r])))*Derivative[1][yP0][r])/Sqrt[-1 + 4*L^2])/
    ((-2 + L + L^2)*r^2*CC[r]^2*(r - 2*M[r])^2)) + Derivative[2][yAm1][r], 
 -(((-2 - L + 2*L^2 + L^3)*CC[r]^2*(r - 2*M[r])*yAp1[r]*
      (-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
         2*r^2*\[Kappa]*\[Rho][r])) - ((1 + L)*(-2 + L + L^2)*r^5*\[Kappa]*
       (r - 2*M[r])*yP0[r]*(P[r] + \[Rho][r])*(\[CapitalOmega] + 
        \[Omega]1[r]))/Sqrt[3 + 8*L + 4*L^2] - 
     ((1 + L)*r^2*CC[r]^2*yP0[r]*(4*M[r]^2*(-4*r^2*\[Kappa]*\[CapitalOmega]*
           P[r] - 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
          (-4 - L + L^2)*(\[CapitalOmega] - \[Omega]1[r])) + 
        2*r*M[r]*(24*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 - 
          2*(-2 - 4*L + L^2 + L^3)*(\[CapitalOmega] - \[Omega]1[r]) + 
          r^2*\[Kappa]*P[r]*((14 + 15*L + 3*L^2)*\[CapitalOmega] + 
            32*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + (14 - 25*L - 13*L^2)*
             \[Omega]1[r]) - r^2*\[Kappa]*\[Rho][r]*
           ((-22 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
             \[Omega]1[r])) + r^2*(16*r^6*\[Kappa]^3*\[CapitalOmega]*P[r]^3 - 
          8*r^4*\[Kappa]^2*\[CapitalOmega]*\[Rho][r]^2 + 2*L*(-2 + L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r]) + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-2 + 3*L + L^2)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
             \[Rho][r] - L*(3 + L)*\[Omega]1[r]) + r^2*\[Kappa]*\[Rho][r]*
           ((-14 + L + 5*L^2)*\[CapitalOmega] + (-6 + 9*L + 5*L^2)*
             \[Omega]1[r]) + r^2*\[Kappa]*P[r]*((-6 - 3*L + L^2)*
             \[CapitalOmega] - 16*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
            (-14 + 13*L + 9*L^2)*\[Omega]1[r]))))/Sqrt[3 + 8*L + 4*L^2] + 
     (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*(r - 2*M[r])*P[r]*
      Derivative[1][yAp1][r] + (-2 - L + 2*L^2 + L^3)*r^4*\[Kappa]*CC[r]^2*
      (r - 2*M[r])*\[Rho][r]*Derivative[1][yAp1][r] - 
     (2*(1 + L)*r^3*CC[r]^2*(r - 2*M[r])*
       (r*(4*r^4*\[Kappa]^2*\[CapitalOmega]*P[r]^2 + r^2*\[Kappa]*P[r]*
           (4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + L*(3 + L)*
             (\[CapitalOmega] - \[Omega]1[r])) - (-2 + L + L^2)*
           (\[CapitalOmega] - \[Omega]1[r])) + 
        M[r]*(4*r^2*\[Kappa]*\[CapitalOmega]*P[r] + 4*r^2*\[Kappa]*
           \[CapitalOmega]*\[Rho][r] + (-4 + 5*L + 3*L^2)*(\[CapitalOmega] - 
            \[Omega]1[r])))*Derivative[1][yP0][r])/Sqrt[3 + 8*L + 4*L^2])/
    ((-2 - L + 2*L^2 + L^3)*r^2*CC[r]^2*(r - 2*M[r])^2)) + 
  Derivative[2][yAp1][r], 
 -((yA0[r]*(-4*M[r] + r*(L + L^2 + 2*r^2*\[Kappa]*P[r] + 
         2*r^2*\[Kappa]*\[Rho][r])) + r^4*\[Kappa]*(P[r] + \[Rho][r])*
      Derivative[1][yA0][r])/(r^2*(r - 2*M[r]))) + Derivative[2][yA0][r], 
 (-(r^2*\[Kappa]*(P[r] + \[Rho][r])*
      (-(E^\[Nu][r]*Sqrt[-1 + 4*L^2]*r*(r - 2*M[r])*yPm1[r]) + 
       2*yA0[r]*(4*M[r]^2*\[Omega]1[r] - 2*r*M[r]*
          (L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*\[Omega]1[r]) + 
         r^2*(L*(1 + L)*\[CapitalOmega] + 4*r^4*\[Kappa]^2*P[r]^2*
            \[Omega]1[r])))) - CC[r]^2*(E^\[Nu][r]*Sqrt[-1 + 4*L^2]*yPm1[r]*
       (4*M[r]^2 + r^2*((-1 + L)*L - 9*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
        2*r*M[r]*(L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
           \[Rho][r])) + 2*yA0[r]*(-40*M[r]^3*Derivative[1][\[Omega]1][r] + 
        4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + 
          (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r] + r*(11 + L + 8*r^2*\[Kappa]*P[r] + 
            8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
        2*r*M[r]*(-2*L*\[CapitalOmega] - 4*L^2*\[CapitalOmega] - 
          2*L^3*\[CapitalOmega] + 2*L*\[Omega]1[r] + 4*L^2*\[Omega]1[r] + 
          2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r] - 
          6*r*Derivative[1][\[Omega]1][r] - L*r*Derivative[1][\[Omega]1][r] + 
          r^2*\[Kappa]*\[Rho][r]*(-5*L*(1 + L)*\[CapitalOmega] + 
            2*(2 + L + L^2)*\[Omega]1[r] - 12*r*Derivative[1][\[Omega]1][
              r]) + 12*r^4*\[Kappa]^2*P[r]^2*(3*\[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
           (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2 + 22*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] + 2*r*(-4 + L + 4*r^2*\[Kappa]*\[Rho][
                r])*Derivative[1][\[Omega]1][r])) + 
        r^2*(2*L^2*(1 + L)*(\[CapitalOmega] - \[Omega]1[r]) + 
          20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] - 8*r^4*\[Kappa]^2*
           \[Rho][r]^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
           ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
            3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
           (5*L*(1 + L)*\[CapitalOmega] - 2*L*(1 + L)*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]) - r^2*\[Kappa]*P[r]*
           (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
               \[Rho][r])*\[Omega]1[r] + 2*r*(L + 4*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]))) + r*(r - 2*M[r])*
       (-(E^\[Nu][r]*Sqrt[-1 + 4*L^2]*(2*r - 2*M[r] + r^3*\[Kappa]*P[r] - 
           r^3*\[Kappa]*\[Rho][r])*Derivative[1][yPm1][r]) - 
        2*Derivative[1][yA0][r]*(10*M[r]^2*Derivative[1][\[Omega]1][r] - 
          2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + 
            (3*L*(1 + L) - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r] + r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 
              2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) + 
          r*(-2*L*\[CapitalOmega] - 2*L^2*\[CapitalOmega] + 
            2*L*(1 + L)*\[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*
             (L*(1 + L)*\[CapitalOmega] - (L + L^2 - 4*r^2*\[Kappa]*
                 \[Rho][r])*\[Omega]1[r]) + L*r*Derivative[1][\[Omega]1][r] + 
            L^2*r*Derivative[1][\[Omega]1][r] + 2*r^3*\[Kappa]*\[Rho][r]*
             Derivative[1][\[Omega]1][r] - 2*r^4*\[Kappa]^2*P[r]^2*
             (-4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))))))/
   (E^\[Nu][r]*Sqrt[-1 + 4*L^2]*r^2*CC[r]^2*(r - 2*M[r])^2) + 
  Derivative[2][yPm1][r], 
 -((-(r^2*\[Kappa]*(P[r] + \[Rho][r])*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r*
         (r - 2*M[r])*yPp1[r] + 2*yA0[r]*(4*M[r]^2*\[Omega]1[r] - 
          2*r*M[r]*(L*(1 + L)*\[CapitalOmega] - 4*r^2*\[Kappa]*P[r]*
             \[Omega]1[r]) + r^2*(L*(1 + L)*\[CapitalOmega] + 
            4*r^4*\[Kappa]^2*P[r]^2*\[Omega]1[r])))) + 
     CC[r]^2*(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*yPp1[r]*
        (4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 
           4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
         2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
           5*r^2*\[Kappa]*\[Rho][r])) + 2*yA0[r]*
        (40*M[r]^3*Derivative[1][\[Omega]1][r] - 
         4*M[r]^2*(2*L*(1 + L)*\[CapitalOmega] + 
           (-2*L*(1 + L) + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r] + r*(10 - L + 8*r^2*\[Kappa]*P[r] + 
             8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]) - 
         2*r*M[r]*(2*L^2*\[CapitalOmega] + 2*L^3*\[CapitalOmega] - 
           2*L^2*\[Omega]1[r] - 2*L^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] - 5*r*Derivative[1][\[Omega]1][r] + 
           L*r*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*\[Rho][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(2 + L + L^2)*\[Omega]1[r] - 
             12*r*Derivative[1][\[Omega]1][r]) + 12*r^4*\[Kappa]^2*P[r]^2*
            (3*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
           r^2*\[Kappa]*P[r]*(-5*L*(1 + L)*\[CapitalOmega] + 
             2*(2 + L + L^2 + 22*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             2*r*(-5 - L + 4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
               r])) + r^2*(2*L*(1 + L)^2*(\[CapitalOmega] - \[Omega]1[r]) - 
           20*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r] + 8*r^4*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r] + r^2*\[Kappa]*\[Rho][r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] - 
             4*r*Derivative[1][\[Omega]1][r]) - 4*r^4*\[Kappa]^2*P[r]^2*
            ((-4 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
             3*r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*P[r]*
            (-5*L*(1 + L)*\[CapitalOmega] + 2*(L + L^2 + 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r] - 2*(r + L*r - 4*r^3*\[Kappa]*
                \[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
       r*(r - 2*M[r])*(-(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*
           (2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
           Derivative[1][yPp1][r]) + 2*Derivative[1][yA0][r]*
          (10*M[r]^2*Derivative[1][\[Omega]1][r] - 
           2*M[r]*(-3*L*(1 + L)*\[CapitalOmega] + (3*L*(1 + L) - 4*r^2*
                \[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
             r*(3 + L + L^2 + 2*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r])*
              Derivative[1][\[Omega]1][r]) + r*(-2*L*\[CapitalOmega] - 
             2*L^2*\[CapitalOmega] + 2*L*(1 + L)*\[Omega]1[r] + 
             2*r^2*\[Kappa]*P[r]*(L*(1 + L)*\[CapitalOmega] - (L + L^2 - 
                 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
             L*r*Derivative[1][\[Omega]1][r] + L^2*r*Derivative[1][\[Omega]1][
               r] + 2*r^3*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r] - 
             2*r^4*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r] + r*Derivative[1][
                  \[Omega]1][r]))))))/(E^\[Nu][r]*Sqrt[3 + 8*L + 4*L^2]*r^2*
     CC[r]^2*(r - 2*M[r])^2)) + Derivative[2][yPp1][r], 
 Derivative[1][y1][r] - (r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])*
    ((-5*y1[r])/(r^2*\[Kappa]) + 5*P[r]*y1[r] - 
     (5*(1 + 2*r^2*\[Kappa]*P[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*y1[r])/
      (r^2*\[Kappa]*(r - M[r] + r^3*\[Kappa]*P[r])) + 5*y1[r]*\[Rho][r] - 
     (4*Sqrt[15]*\[CapitalOmega]*yA0[r]*(P[r] + \[Rho][r]))/E^\[Nu][r] - 
     (4*Sqrt[15]*(1 + 2*r^2*\[Kappa]*P[r])*(\[CapitalOmega] - \[Omega]1[r])*
       ((r - M[r] + r^3*\[Kappa]*P[r])*yA0[r] - r*(r - 2*M[r])*
         Derivative[1][yA0][r]))/(E^\[Nu][r]*r^2*\[Kappa]*
       (r - M[r] + r^3*\[Kappa]*P[r])) + 
     (Sqrt[15]*(r*(r - 2*M[r])*Derivative[1][yA0][r]*(-4*\[CapitalOmega] + 
          4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
        2*yA0[r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
            2*r*Derivative[1][\[Omega]1][r]) + r*(2*\[CapitalOmega] + 
            4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
            2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))))/
      (E^\[Nu][r]*r^3*\[Kappa])))/(5*(r - 2*M[r])*
    (M[r] + r^3*\[Kappa]*P[r])), 0, 
 (yAm1h[r]*(4*M[r] - r*(-L + L^2 + 2*r^2*\[Kappa]*P[r] + 
       2*r^2*\[Kappa]*\[Rho][r])) - 
   r^2*(r^2*\[Kappa]*P[r]*Derivative[1][yAm1h][r] + 
     r^2*\[Kappa]*\[Rho][r]*Derivative[1][yAm1h][r] - 
     (r - 2*M[r])*Derivative[2][yAm1h][r]))/(r^2*(r - 2*M[r])), 
 -((yAp1h[r]*(-4*M[r] + r*(2 + 3*L + L^2 + 2*r^2*\[Kappa]*P[r] + 
        2*r^2*\[Kappa]*\[Rho][r])) + 
    r^2*(r^2*\[Kappa]*P[r]*Derivative[1][yAp1h][r] + 
      r^2*\[Kappa]*\[Rho][r]*Derivative[1][yAp1h][r] - 
      (r - 2*M[r])*Derivative[2][yAp1h][r]))/(r^2*(r - 2*M[r]))), 
 (r^3*\[Kappa]*(r - 2*M[r])*yPm1h[r]*(P[r] + \[Rho][r]) + 
   CC[r]^2*(-(yPm1h[r]*(4*M[r]^2 + r^2*((-1 + L)*L - 9*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
        2*r*M[r]*(L - L^2 + 13*r^2*\[Kappa]*P[r] + 5*r^2*\[Kappa]*
           \[Rho][r]))) + r*(r - 2*M[r])*
      ((2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        Derivative[1][yPm1h][r] + r*(r - 2*M[r])*Derivative[2][yPm1h][r])))/
  (r^2*CC[r]^2*(r - 2*M[r])^2), 
 (r^3*\[Kappa]*(r - 2*M[r])*yPp1h[r]*(P[r] + \[Rho][r]) + 
   CC[r]^2*(-(yPp1h[r]*(4*M[r]^2 + r^2*(2 + 3*L + L^2 - 9*r^2*\[Kappa]*P[r] + 
          4*r^4*\[Kappa]^2*P[r]^2 - 5*r^2*\[Kappa]*\[Rho][r]) + 
        2*r*M[r]*(-2 - 3*L - L^2 + 13*r^2*\[Kappa]*P[r] + 
          5*r^2*\[Kappa]*\[Rho][r]))) + r*(r - 2*M[r])*
      ((2*r - 2*M[r] + r^3*\[Kappa]*P[r] - r^3*\[Kappa]*\[Rho][r])*
        Derivative[1][yPp1h][r] + r*(r - 2*M[r])*Derivative[2][yPp1h][r])))/
  (r^2*CC[r]^2*(r - 2*M[r])^2), 0, 
 -((((L*(1 + L))/r^2 - (6*M[r])/r^3 + \[Kappa]*(-P[r] + \[Rho][r]))*
     \[Psi][r])/(1 - (2*M[r])/r)) + 
  ((2*M[r] + r^3*\[Kappa]*(P[r] - \[Rho][r]))*Derivative[1][\[Psi]][r])/
   (r^2*(1 - (2*M[r])/r)) + Derivative[2][\[Psi]][r]}


==> anc/full_metric_L234_AP.m <==
{{-1 + (2*mass)/r + \[Epsilon]p*
    ((Sqrt[5/Pi]*(-1 + 3*Cos[\[Theta]]^2)*
       (2*(r^4*\[Alpha]2 + mass^2*r^2*(4*\[Alpha]2 - 9*\[Gamma]2) + 
          2*mass^4*\[Gamma]2 + 4*mass^3*r*\[Gamma]2 + 
          mass*r^3*(-4*\[Alpha]2 + 3*\[Gamma]2)) + 3*r^2*(-2*mass + r)^2*
         \[Gamma]2*Log[1 - (2*mass)/r]))/(8*mass^2*r^2) - 
     (Sqrt[7/Pi]*Cos[\[Theta]]*(-3 + 5*Cos[\[Theta]]^2)*
       (2*(-(r^5*\[Alpha]3) + mass^3*r^2*(4*\[Alpha]3 - 65*\[Gamma]3) + 
          5*mass*r^4*(\[Alpha]3 - 3*\[Gamma]3) + 2*mass^5*\[Gamma]3 + 
          10*mass^4*r*\[Gamma]3 + 4*mass^2*r^3*(-2*\[Alpha]3 + 
            15*\[Gamma]3)) + 15*(mass - r)*r^2*(-2*mass + r)^2*\[Gamma]3*
         Log[1 - (2*mass)/r]))/(8*mass^3*r^2) + 
     (3*(3 - 30*Cos[\[Theta]]^2 + 35*Cos[\[Theta]]^4)*
       (2*(14*r^6*\[Alpha]4 - 20*mass^3*r^3*(8*\[Alpha]4 - 301*\[Gamma]4) + 
          15*mass^2*r^4*(12*\[Alpha]4 - 245*\[Gamma]4) + 
          48*mass^4*r^2*(\[Alpha]4 - 70*\[Gamma]4) + 28*mass^6*\[Gamma]4 + 
          252*mass^5*r*\[Gamma]4 + 21*mass*r^5*(-4*\[Alpha]4 + 
            35*\[Gamma]4)) + 105*r^2*(-2*mass + r)^2*(6*mass^2 - 14*mass*r + 
          7*r^2)*\[Gamma]4*Log[1 - (2*mass)/r]))/(448*mass^4*Sqrt[Pi]*r^2)) + 
   \[Epsilon]a*\[Epsilon]p*
    ((J*(1 - (2*mass)/r)*(-8*Sqrt[5]*mass^2*(-1 + 3*Cos[\[Theta]]^2)*
         (2*Sqrt[35]*(-128*mass*(19*mass - 6*r)*(2*mass - r)*r^4*\[Alpha]s3 + 
            3*mass*(16*mass^6 + 24*mass^5*r + 72*mass^4*r^2 + 90*mass^3*r^3 - 
              3120*mass^2*r^4 + 4005*mass*r^5 - 1215*r^6)*\[Gamma]s3) + 
          2240*mass*(mass - r)*r^3*(2*mass^2 + 6*mass*r - 3*r^2)*
           \[Gamma]s32 + 15*(2*mass - r)*r^4*
           (3*Sqrt[35]*(76*mass^2 - 186*mass*r + 81*r^2)*\[Gamma]s3 + 
            224*(2*mass - r)*r*\[Gamma]s32)*Log[1 - (2*mass)/r]) + 
        5*(3 - 30*Cos[\[Theta]]^2 + 35*Cos[\[Theta]]^4)*
         (2*Sqrt[7]*(256*mass^3*(9*mass - 8*r)*(2*mass - r)*r^4*\[Alpha]s3 + 
            mass*(96*mass^8 + 144*mass^7*r - 240*mass^6*r^2 - 
              2260*mass^5*r^3 - 2340*mass^4*r^4 + 109920*mass^3*r^5 - 
              202100*mass^2*r^6 + 123375*mass*r^7 - 24675*r^8)*\[Gamma]s3) - 
          1344*mass*(mass - r)*r^3*(4*mass^4 + 40*mass^3*r - 440*mass^2*r^2 + 
            420*mass*r^3 - 105*r^4)*\[Gamma]s34 - 15*(2*mass - r)*r^4*
           (Sqrt[7]*(216*mass^4 + 2628*mass^3*r - 7990*mass^2*r^2 + 
              6580*mass*r^3 - 1645*r^4)*\[Gamma]s3 + 672*(2*mass - r)*r*
             (6*mass^2 - 14*mass*r + 7*r^2)*\[Gamma]s34)*
           Log[1 - (2*mass)/r])))/(71680*mass^6*Sqrt[Pi]*(2*mass - r)*r^4) + 
     ((1 - (2*mass)/r)*Cos[\[Theta]]*(44*Sqrt[7]*mass*
         (-3 + 5*Cos[\[Theta]]^2)*
         (2*mass*(Sqrt[7]*J*(-240*mass*(2*mass - r)*r^4*(365*mass^2 - 
                518*mass*r + 140*r^2)*\[Alpha]s4 + 49*mass*(24*mass^7 + 
                68*mass^6*r + 300*mass^5*r^2 + 856*mass^4*r^3 - 36360*mass^3*
                 r^4 + 102095*mass^2*r^5 - 80220*mass*r^6 + 19005*r^7)*
               \[Gamma]s4) + 17640*J*mass*r^3*(2*mass^4 + 10*mass^3*r - 
              65*mass^2*r^2 + 60*mass*r^3 - 15*r^4)*\[Gamma]s43) + 
          735*J*mass*(2*mass - r)*r^4*(Sqrt[7]*(730*mass^3 - 3570*mass^2*r + 
              4081*mass*r^2 - 1267*r^3)*\[Gamma]s4 + 360*(mass - r)*
             (2*mass - r)*r*\[Gamma]s43)*Log[1 - (2*mass)/r]) + 
        7*Sqrt[11]*J*(15 - 70*Cos[\[Theta]]^2 + 63*Cos[\[Theta]]^4)*
         (-2*Sqrt[11]*(240*mass^3*(2*mass - r)*r^4*(175*mass^2 - 382*mass*r + 
              175*r^2)*\[Alpha]s4 + 49*mass*(24*mass^9 + 68*mass^8*r - 
              60*mass^7*r^2 - 1562*mass^6*r^3 + 6882*mass^5*r^4 + 
              128834*mass^4*r^5 - 421890*mass^3*r^6 + 462735*mass^2*r^7 - 
              213570*mass*r^8 + 35595*r^9)*\[Gamma]s4) + 
          27720*mass*r^3*(4*mass^6 + 56*mass^5*r - 1288*mass^4*r^2 + 
            3780*mass^3*r^3 - 4095*mass^2*r^4 + 1890*mass*r^5 - 315*r^6)*
           \[Gamma]s45 + 735*(2*mass - r)*r^4*
           (Sqrt[11]*(350*mass^5 + 2400*mass^4*r - 13888*mass^3*r^2 + 
              20566*mass^2*r^3 - 11865*mass*r^4 + 2373*r^5)*\[Gamma]s4 + 
            1980*(mass - r)*(2*mass - r)*r*(2*mass^2 - 6*mass*r + 3*r^2)*
             \[Gamma]s45)*Log[1 - (2*mass)/r])))/(6209280*mass^7*Sqrt[Pi]*
       (2*mass - r)*r^4) + ((1 - (2*mass)/r)*Cos[\[Theta]]*
       ((3*Sqrt[7]*(-3 + 5*Cos[\[Theta]]^2)*
          (2*mass*(Sqrt[35]*J*(36*mass^2*r^4*(-2*mass + r)*\[Alpha]s2 + 
               (-4*mass^7 - 2*mass^6*r + 6*mass^5*r^2 + 23*mass^4*r^3 + 
                 61*mass^3*r^4 - 455*mass^2*r^5 + 420*mass*r^6 - 105*r^7)*
                \[Gamma]s2) + 70*J*r^3*(2*mass^4 + 10*mass^3*r - 65*mass^2*
                r^2 + 60*mass*r^3 - 15*r^4)*\[Gamma]s23) + 
           3*(2*mass - r)*r^4*(Sqrt[35]*J*(3*mass^3 + 70*mass^2*r - 105*mass*
                r^2 + 35*r^3)*\[Gamma]s2 + 350*J*r*(2*mass^2 - 3*mass*r + r^
                2)*\[Gamma]s23)*Log[1 - (2*mass)/r]))/(2*mass - r) + 
        (7*Sqrt[3]*mass*r*(120*J*mass^4*r^3*\[Gamma]s21 + 
           Sqrt[15]*J*mass*(-24*(9*mass - 10*r)*r^3*(-2*mass + r)^2*
              \[Alpha]s2 + 2*mass*(-8*mass^5 + 2*mass^4*r + 16*mass^3*r^2 + 
               117*mass*r^4 - 30*r^5)*\[Gamma]s2 + 3*(9*mass - 10*r)*r^3*
              (-2*mass + r)^2*\[Gamma]s2*Log[1 - (2*mass)/r])))/
         (-2*mass + r)^2))/(1680*mass^5*Sqrt[Pi]*r^4)), 0, 0, 
  \[Epsilon]p*(-(Sqrt[5/Pi]*Cos[\[Theta]]*(24*r^4*\[Alpha]s2 + 
         4*mass^4*\[Gamma]s2 + 4*mass^3*r*\[Gamma]s2 + 
         6*mass^2*r^2*\[Gamma]s2 - 6*mass*r^3*(8*\[Alpha]s2 + \[Gamma]s2) + 
         3*(2*mass - r)*r^3*\[Gamma]s2*Log[1 - (2*mass)/r])*Sin[\[Theta]]^2)/
      (16*mass^2*r) - (Sqrt[7/Pi]*(-1 + 5*Cos[\[Theta]]^2)*
       (64*(4*mass - 3*r)*(2*mass - r)*r^3*\[Alpha]s3 - 
        6*mass*(4*mass^4 + 10*mass^3*r + 30*mass^2*r^2 - 105*mass*r^3 + 
          45*r^4)*\[Gamma]s3 - 45*(4*mass - 3*r)*(2*mass - r)*r^3*\[Gamma]s3*
         Log[1 - (2*mass)/r])*Sin[\[Theta]]^2)/(256*mass^3*r) - 
     (Cos[\[Theta]]*(-3 + 7*Cos[\[Theta]]^2)*
       (240*r^3*(-40*mass^3 + 90*mass^2*r - 63*mass*r^2 + 14*r^3)*
         \[Alpha]s4 + 98*mass*(4*mass^5 + 18*mass^4*r + 90*mass^3*r^2 - 
          685*mass^2*r^3 + 735*mass*r^4 - 210*r^5)*\[Gamma]s4 + 
        735*(2*mass - r)*r^3*(20*mass^2 - 35*mass*r + 14*r^2)*\[Gamma]s4*
         Log[1 - (2*mass)/r])*Sin[\[Theta]]^2)/(896*mass^4*Sqrt[Pi]*r)) + 
   \[Epsilon]a*((-2*J*Sin[\[Theta]]^2)/r + \[Epsilon]p*
      ((J*Cos[\[Theta]]*(-8*Sqrt[5]*mass^2*(4*Sqrt[35]*mass*
             (15*r^4*(14*\[Alpha]3 - 177*\[Gamma]3) + 40*mass^2*r^2*(
                2*\[Alpha]3 - 57*\[Gamma]3) + mass^3*r*(32*\[Alpha]3 - 
                30*\[Gamma]3) + 60*mass^4*\[Gamma]3 + 15*mass*r^3*(
                -32*\[Alpha]3 + 387*\[Gamma]3)) + 350*mass*r*
             (2*mass^3 + 2*mass^2*r + 3*mass*r^2 - 3*r^3)*\[Gamma]32 + 
            15*r*(2*Sqrt[35]*(32*mass^4 + 80*mass^3*r - 480*mass^2*r^2 + 
                564*mass*r^3 - 177*r^4)*\[Gamma]3 + 35*(2*mass - r)*r^3*
               \[Gamma]32)*Log[1 - (2*mass)/r]) - 25*(-3 + 7*Cos[\[Theta]]^2)*
           (2*mass*(2*Sqrt[7]*(16*mass^3*r*(2*mass^2 - 9*mass*r + 5*r^2)*
                 \[Alpha]3 - 5*(16*mass^6 + 76*mass^5*r - 762*mass^4*r^2 - 
                  2610*mass^3*r^3 + 19865*mass^2*r^4 - 21315*mass*r^5 + 
                  6090*r^6)*\[Gamma]3) + 49*r*(4*mass^5 + 18*mass^4*r + 
                90*mass^3*r^2 - 685*mass^2*r^3 + 735*mass*r^4 - 210*r^5)*
               \[Gamma]34) + 15*r*(2*Sqrt[7]*(32*mass^6 - 144*mass^5*r + 
                80*mass^4*r^2 + 5800*mass^3*r^3 - 13050*mass^2*r^4 + 
                9135*mass*r^5 - 2030*r^6)*\[Gamma]3 + 49*(2*mass - r)*r^3*(
                20*mass^2 - 35*mass*r + 14*r^2)*\[Gamma]34)*
             Log[1 - (2*mass)/r]))*Sin[\[Theta]]^2)/(22400*mass^6*Sqrt[Pi]*
         r^2) + (J*(88*Sqrt[7]*mass^2*(-1 + 5*Cos[\[Theta]]^2)*
           (8*Sqrt[7]*mass*(7*mass*r^4*(512*\[Alpha]4 - 31185*\[Gamma]4) + 
              30*mass^3*r^2*(16*\[Alpha]4 - 1435*\[Gamma]4) + 
              336*mass^5*\[Gamma]4 + 4*mass^4*r*(16*\[Alpha]4 + 
                35*\[Gamma]4) + 210*mass^2*r^3*(-16*\[Alpha]4 + 
                869*\[Gamma]4) + 63*r^5*(-16*\[Alpha]4 + 1125*\[Gamma]4)) + 
            882*mass*r*(4*mass^4 + 10*mass^3*r + 30*mass^2*r^2 - 
              105*mass*r^3 + 45*r^4)*\[Gamma]43 + 
            105*r*(4*Sqrt[7]*(32*mass^5 + 240*mass^4*r - 1680*mass^3*r^2 + 
                3592*mass^2*r^3 - 2754*mass*r^4 + 675*r^5)*\[Gamma]4 + 
              63*(4*mass - 3*r)*(2*mass - r)*r^3*\[Gamma]43)*
             Log[1 - (2*mass)/r]) - 7*Sqrt[11]*(1 - 14*Cos[\[Theta]]^2 + 
            21*Cos[\[Theta]]^4)*(16*Sqrt[11]*(-16*mass^4*r*(16*mass^3 - 
                168*mass^2*r + 240*mass*r^2 - 85*r^3)*\[Alpha]4 + 
              35*mass*(48*mass^7 + 344*mass^6*r - 8256*mass^5*r^2 - 
                31980*mass^4*r^3 + 459270*mass^3*r^4 - 884520*mass^2*r^5 + 
                586845*mass*r^6 - 127575*r^7)*\[Gamma]4 - 105*r*(128*mass^7 - 
                1344*mass^6*r + 1920*mass^5*r^2 + 112720*mass^4*r^3 - 
                396900*mass^3*r^4 + 476280*mass^2*r^5 - 238140*mass*r^6 + 
                42525*r^7)*\[Gamma]4*ArcTanh[mass/(mass - r)]) + 
            3465*r*\[Gamma]45*(-2*mass*(8*mass^6 + 56*mass^5*r + 
                420*mass^4*r^2 - 5670*mass^3*r^3 + 10920*mass^2*r^4 - 
                7245*mass*r^5 + 1575*r^6) - 105*(2*mass - r)*r^3*(20*mass^3 - 
                60*mass^2*r + 54*mass*r^2 - 15*r^3)*Log[1 - (2*mass)/r])))*
         Sin[\[Theta]]^2)/(3311616*mass^7*Sqrt[Pi]*r^2) + 
       ((-3*Sqrt[7]*J*(-1 + 5*Cos[\[Theta]]^2)*
           (8*Sqrt[35]*(16*mass^4*r*(-4*mass + 5*r)*\[Alpha]2 + 
              3*mass*(16*mass^5 + 44*mass^4*r - 90*mass^3*r^2 - 270*mass^2*
                 r^3 + 945*mass*r^4 - 405*r^5)*\[Gamma]2 - 3*r*(64*mass^5 - 
                80*mass^4*r + 1080*mass^2*r^3 - 1350*mass*r^4 + 405*r^5)*
               \[Gamma]2*ArcTanh[mass/(mass - r)]) + 105*r*\[Gamma]23*
             (-2*mass*(4*mass^4 + 10*mass^3*r + 30*mass^2*r^2 - 
                105*mass*r^3 + 45*r^4) - 15*r^3*(-2*mass + r)*(-4*mass + 3*r)*
               Log[1 - (2*mass)/r])) - 448*Sqrt[3]*mass^2*
           (30*J*mass^3*r*\[Gamma]21 + Sqrt[15]*J*
             (2*mass*(-2*mass^3*\[Gamma]2 + 5*r^2*(2*r*\[Alpha]2 + 
                  3*mass*\[Gamma]2 - 3*r*\[Gamma]2)) - 3*r*(4*mass^3 - 
                10*mass*r^2 + 5*r^3)*\[Gamma]2*Log[1 - (2*mass)/r])))*
         Sin[\[Theta]]^2)/(26880*mass^5*Sqrt[Pi]*r^2)))}, 
 {0, (1 - (2*mass)/r)^(-1) + \[Epsilon]p*
    ((Sqrt[5/Pi]*(-1 + 3*Cos[\[Theta]]^2)*
       (2*(r^4*\[Alpha]2 + mass^2*r^2*(4*\[Alpha]2 - 9*\[Gamma]2) + 
          2*mass^4*\[Gamma]2 + 4*mass^3*r*\[Gamma]2 + 
          mass*r^3*(-4*\[Alpha]2 + 3*\[Gamma]2)) + 3*r^2*(-2*mass + r)^2*
         \[Gamma]2*Log[1 - (2*mass)/r]))/(8*mass^2*(-2*mass + r)^2) - 
     (Sqrt[7/Pi]*Cos[\[Theta]]*(-3 + 5*Cos[\[Theta]]^2)*
       (2*(-(r^5*\[Alpha]3) + mass^3*r^2*(4*\[Alpha]3 - 65*\[Gamma]3) + 
          5*mass*r^4*(\[Alpha]3 - 3*\[Gamma]3) + 2*mass^5*\[Gamma]3 + 
          10*mass^4*r*\[Gamma]3 + 4*mass^2*r^3*(-2*\[Alpha]3 + 
            15*\[Gamma]3)) + 15*(mass - r)*r^2*(-2*mass + r)^2*\[Gamma]3*
         Log[1 - (2*mass)/r]))/(8*mass^3*(-2*mass + r)^2) + 
     (3*(3 - 30*Cos[\[Theta]]^2 + 35*Cos[\[Theta]]^4)*
       (2*(14*r^6*\[Alpha]4 - 20*mass^3*r^3*(8*\[Alpha]4 - 301*\[Gamma]4) + 
          15*mass^2*r^4*(12*\[Alpha]4 - 245*\[Gamma]4) + 
          48*mass^4*r^2*(\[Alpha]4 - 70*\[Gamma]4) + 28*mass^6*\[Gamma]4 + 
          252*mass^5*r*\[Gamma]4 + 21*mass*r^5*(-4*\[Alpha]4 + 
            35*\[Gamma]4)) + 105*r^2*(-2*mass + r)^2*(6*mass^2 - 14*mass*r + 
          7*r^2)*\[Gamma]4*Log[1 - (2*mass)/r]))/(448*mass^4*Sqrt[Pi]*
       (-2*mass + r)^2)) + \[Epsilon]a*\[Epsilon]p*
    (-(J*Cos[\[Theta]]*(-2*mass*(40*Sqrt[5]*mass^8*\[Gamma]s2 - 
           80*Sqrt[5]*mass^7*r*\[Gamma]s2 - 2*Sqrt[5]*mass^6*r^2*\[Gamma]s2 + 
           8*mass^5*r^3*(Sqrt[5]*\[Gamma]s2 + 5*Sqrt[7]*\[Gamma]s23) - 
           90*mass*r^7*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) + 
           15*r^8*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) + 
           15*mass^4*r^4*(16*Sqrt[5]*\[Alpha]s2 - 37*Sqrt[5]*\[Gamma]s2 - 
             8*Sqrt[3]*\[Gamma]s21 + 12*Sqrt[7]*\[Gamma]s23) - 
           5*mass^3*r^5*(48*Sqrt[5]*\[Alpha]s2 + 199*Sqrt[5]*\[Gamma]s2 + 
             280*Sqrt[7]*\[Gamma]s23) + 5*mass^2*r^6*(12*Sqrt[5]*\[Alpha]s2 + 
             259*Sqrt[5]*\[Gamma]s2 + 370*Sqrt[7]*\[Gamma]s23)) + 
         15*r^4*(-2*mass + r)^2*(Sqrt[5]*mass^3*\[Gamma]s2 - 
           2*mass^2*r*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) + 
           3*mass*r^2*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) - 
           r^3*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23))*
          Log[1 - (2*mass)/r] + 5*(2*mass - r)*Cos[2*\[Theta]]*
          (2*mass*(20*Sqrt[5]*mass^7*\[Gamma]s2 - 6*Sqrt[5]*mass^6*r*
              \[Gamma]s2 + 2*Sqrt[5]*mass^5*r^2*\[Gamma]s2 + 
             mass^2*r^5*(12*Sqrt[5]*\[Alpha]s2 - 455*Sqrt[5]*\[Gamma]s2 - 650*
                Sqrt[7]*\[Gamma]s23) + 60*mass*r^6*(7*Sqrt[5]*\[Gamma]s2 + 10*
                Sqrt[7]*\[Gamma]s23) - 15*r^7*(7*Sqrt[5]*\[Gamma]s2 + 10*
                Sqrt[7]*\[Gamma]s23) + mass^4*r^3*(17*Sqrt[5]*\[Gamma]s2 + 20*
                Sqrt[7]*\[Gamma]s23) + mass^3*r^4*(-24*Sqrt[5]*\[Alpha]s2 + 
               67*Sqrt[5]*\[Gamma]s2 + 100*Sqrt[7]*\[Gamma]s23)) + 
           3*(2*mass - r)*r^4*(Sqrt[5]*mass^3*\[Gamma]s2 + 
             10*mass^2*r*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) - 
             15*mass*r^2*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) + 
             5*r^3*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23))*
            Log[1 - (2*mass)/r])))/(160*mass^5*Sqrt[Pi]*(2*mass - r)^3*r^3) + 
     (-4*Sqrt[5]*J*mass^2*(1 + 3*Cos[2*\[Theta]])*
        (2*mass*(240*Sqrt[35]*mass^6*\[Gamma]s3 + 72*Sqrt[35]*mass^5*r*
            \[Gamma]s3 - 216*Sqrt[35]*mass^4*r^2*\[Gamma]s3 + 
           3*r^6*(512*Sqrt[35]*\[Alpha]s3 + 1215*Sqrt[35]*\[Gamma]s3 - 
             1120*\[Gamma]s32) + 640*mass^2*r^4*(10*Sqrt[35]*\[Alpha]s3 + 
             18*Sqrt[35]*\[Gamma]s3 - 7*\[Gamma]s32) - 70*mass^3*r^3*
            (9*Sqrt[35]*\[Gamma]s3 + 32*\[Gamma]s32) + 
           mass*r^5*(-6272*Sqrt[35]*\[Alpha]s3 + 45*(-291*Sqrt[35]*
                \[Gamma]s3 + 224*\[Gamma]s32))) - 15*(2*mass - r)*r^4*
          (300*Sqrt[35]*mass^2*\[Gamma]s3 + r^2*(243*Sqrt[35]*\[Gamma]s3 - 
             224*\[Gamma]s32) + mass*r*(-630*Sqrt[35]*\[Gamma]s3 + 
             448*\[Gamma]s32))*Log[1 - (2*mass)/r]) + 
       (5*Sqrt[7]*J*(9 + 20*Cos[2*\[Theta]] + 35*Cos[4*\[Theta]])*
         (2*mass*(480*mass^8*\[Gamma]s3 + 144*mass^7*r*\[Gamma]s3 + 
            240*mass^6*r^2*\[Gamma]s3 + 16*mass^3*r^5*(112*\[Alpha]s3 - 
              7005*\[Gamma]s3 - 2880*Sqrt[7]*\[Gamma]s34) - 
            525*mass*r^7*(235*\[Gamma]s3 + 96*Sqrt[7]*\[Gamma]s34) + 
            105*r^8*(235*\[Gamma]s3 + 96*Sqrt[7]*\[Gamma]s34) + 
            4*mass^5*r^3*(385*\[Gamma]s3 + 96*Sqrt[7]*\[Gamma]s34) + 
            12*mass^4*r^4*(-128*\[Alpha]s3 + 555*\[Gamma]s3 + 
              288*Sqrt[7]*\[Gamma]s34) + 4*mass^2*r^6*(-128*\[Alpha]s3 + 
              50525*\[Gamma]s3 + 20640*Sqrt[7]*\[Gamma]s34)) + 
          15*(2*mass - r)*r^4*(72*mass^4*\[Gamma]s3 + 36*mass^3*r*
             (77*\[Gamma]s3 + 32*Sqrt[7]*\[Gamma]s34) - 34*mass^2*r^2*
             (235*\[Gamma]s3 + 96*Sqrt[7]*\[Gamma]s34) + 28*mass*r^3*
             (235*\[Gamma]s3 + 96*Sqrt[7]*\[Gamma]s34) - 
            7*r^4*(235*\[Gamma]s3 + 96*Sqrt[7]*\[Gamma]s34))*
           Log[1 - (2*mass)/r]))/8)/(71680*mass^6*Sqrt[Pi]*r^3*
       (-2*mass + r)^2) + (Sqrt[7]*J*mass^2*(3*Cos[\[Theta]] + 
         5*Cos[3*\[Theta]])*(2*mass*(5880*Sqrt[7]*mass^7*\[Gamma]s4 + 
           6468*Sqrt[7]*mass^6*r*\[Gamma]s4 - 7644*Sqrt[7]*mass^5*r^2*
            \[Gamma]s4 - 25*mass^2*r^5*(20880*Sqrt[7]*\[Alpha]s4 + 
             228095*Sqrt[7]*\[Gamma]s4 - 45864*\[Gamma]s43) + 
           40*mass^3*r^4*(5940*Sqrt[7]*\[Alpha]s4 + 57379*Sqrt[7]*
              \[Gamma]s4 - 4410*\[Gamma]s43) + 840*mass*r^6*
            (408*Sqrt[7]*\[Alpha]s4 + 4949*Sqrt[7]*\[Gamma]s4 - 
             1260*\[Gamma]s43) - 735*r^7*(96*Sqrt[7]*\[Alpha]s4 + 
             1267*Sqrt[7]*\[Gamma]s4 - 360*\[Gamma]s43) - 
           196*mass^4*r^3*(349*Sqrt[7]*\[Gamma]s4 + 180*\[Gamma]s43)) - 
         735*(2*mass - r)*r^4*(990*Sqrt[7]*mass^3*\[Gamma]s4 + 
           3*mass*r^2*(1463*Sqrt[7]*\[Gamma]s4 - 360*\[Gamma]s43) + 
           r^3*(-1267*Sqrt[7]*\[Gamma]s4 + 360*\[Gamma]s43) + 
           mass^2*r*(-4214*Sqrt[7]*\[Gamma]s4 + 720*\[Gamma]s43))*
          Log[1 - (2*mass)/r]) - (7*J*(30*Cos[\[Theta]] + 
          35*Cos[3*\[Theta]] + 63*Cos[5*\[Theta]])*
         (2*mass*(5880*mass^9*\[Gamma]s4 + 6468*mass^8*r*\[Gamma]s4 + 
            9996*mass^7*r^2*\[Gamma]s4 + 13230*mass*r^8*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 2205*r^9*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 14*mass^6*r^3*(3577*\[Gamma]s4 + 
              360*Sqrt[11]*\[Gamma]s45) + 2*mass^5*r^4*(-10800*\[Alpha]s4 + 
              88151*\[Gamma]s4 + 35280*Sqrt[11]*\[Gamma]s45) + 
            315*mass^2*r^7*(16*\[Alpha]s4 - 91*(791*\[Gamma]s4 + 
                180*Sqrt[11]*\[Gamma]s45)) - 90*mass^3*r^6*(272*\[Alpha]s4 - 
              49*(4739*\[Gamma]s4 + 1080*Sqrt[11]*\[Gamma]s45)) + 
            2*mass^4*r^5*(19800*\[Alpha]s4 - 49*(71557*\[Gamma]s4 + 
                16560*Sqrt[11]*\[Gamma]s45))) + 735*(2*mass - r)*r^4*
           (90*mass^5*\[Gamma]s4 + 4*mass^4*r*(761*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 26*mass^2*r^3*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 15*mass*r^4*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 3*r^5*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 12*mass^3*r^2*(1183*\[Gamma]s4 + 
              270*Sqrt[11]*\[Gamma]s45))*Log[1 - (2*mass)/r]))/16)/
      (564480*mass^7*Sqrt[Pi]*r^3*(-2*mass + r)^2)), 0, 0}, 
 {0, 0, r^2 + \[Epsilon]p*((Sqrt[5/Pi]*r*(-1 + 3*Cos[\[Theta]]^2)*
       (2*r^3*\[Alpha]2 - 4*mass^3*\[Gamma]2 + 6*mass*r^2*\[Gamma]2 + 
        mass^2*r*(-4*\[Alpha]2 + 6*\[Gamma]2) + 3*r*(-2*mass^2 + r^2)*
         \[Gamma]2*Log[1 - (2*mass)/r]))/(8*mass^2) + 
     (Sqrt[7/Pi]*r*Cos[\[Theta]]*(-3 + 5*Cos[\[Theta]]^2)*
       (2*(5*r^4*\[Alpha]3 + mass^3*r*(4*\[Alpha]3 - 50*\[Gamma]3) + 
          10*mass^4*\[Gamma]3 - 75*mass^2*r^2*\[Gamma]3 + 
          5*mass*r^3*(-2*\[Alpha]3 + 15*\[Gamma]3)) + 
        15*r*(4*mass^3 - 10*mass*r^2 + 5*r^3)*\[Gamma]3*Log[1 - (2*mass)/r]))/
      (40*mass^3) + (r*(3 - 30*Cos[\[Theta]]^2 + 35*Cos[\[Theta]]^4)*
       (2*(42*r^5*\[Alpha]4 + 15*mass^2*r^3*(8*\[Alpha]4 - 343*\[Gamma]4) - 
          35*mass*r^4*(4*\[Alpha]4 - 63*\[Gamma]4) - 84*mass^5*\[Gamma]4 + 
          1890*mass^3*r^2*\[Gamma]4 + mass^4*r*(-16*\[Alpha]4 + 
            910*\[Gamma]4)) + 105*r*(-8*mass^4 + 60*mass^2*r^2 - 
          70*mass*r^3 + 21*r^4)*\[Gamma]4*Log[1 - (2*mass)/r]))/
      (448*mass^4*Sqrt[Pi])) + \[Epsilon]a*\[Epsilon]p*
    ((J*(-12*Sqrt[5]*mass^2*(1 + 3*Cos[2*\[Theta]])*
         (2*mass*(48*Sqrt[35]*mass^5*\[Gamma]s3 + 144*Sqrt[35]*mass^4*r*
             \[Gamma]s3 + 360*Sqrt[35]*mass^3*r^2*\[Gamma]s3 + 
            3*r^5*(1792*Sqrt[35]*\[Alpha]s3 + 1215*Sqrt[35]*\[Gamma]s3 - 
              1120*\[Gamma]s32) + 10*mass^2*r^3*(45*Sqrt[35]*\[Gamma]s3 + 
              224*\[Gamma]s32) - mass*r^4*(7424*Sqrt[35]*\[Alpha]s3 + 
              3915*Sqrt[35]*\[Gamma]s3 + 3360*\[Gamma]s32)) + 
          15*r^4*(-504*Sqrt[35]*mass*r*\[Gamma]s3 + 
            r^2*(243*Sqrt[35]*\[Gamma]s3 - 224*\[Gamma]s32) + 
            14*mass^2*(15*Sqrt[35]*\[Gamma]s3 + 32*\[Gamma]s32))*
           Log[1 - (2*mass)/r]) + 5*(3 - 30*Cos[\[Theta]]^2 + 
          35*Cos[\[Theta]]^4)*(2*mass*(288*Sqrt[7]*mass^7*\[Gamma]s3 + 
            1200*Sqrt[7]*mass^6*r*\[Gamma]s3 + 2160*Sqrt[7]*mass^5*r^2*
             \[Gamma]s3 + 12*mass^4*r^3*(155*Sqrt[7]*\[Gamma]s3 - 
              672*\[Gamma]s34) - 735*mass*r^6*(235*Sqrt[7]*\[Gamma]s3 + 
              672*\[Gamma]s34) + 315*r^7*(235*Sqrt[7]*\[Gamma]s3 + 
              672*\[Gamma]s34) + 6*mass^2*r^5*(896*Sqrt[7]*\[Alpha]s3 + 
              10575*Sqrt[7]*\[Gamma]s3 + 30240*\[Gamma]s34) + 
            2*mass^3*r^4*(-4352*Sqrt[7]*\[Alpha]s3 + 11495*Sqrt[7]*
               \[Gamma]s3 + 43680*\[Gamma]s34)) - 
          15*r^4*(504*Sqrt[7]*mass^3*r*\[Gamma]s3 + 56*mass^4*
             (19*Sqrt[7]*\[Gamma]s3 + 96*\[Gamma]s34) - 60*mass^2*r^2*
             (235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) + 
            70*mass*r^3*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) - 
            21*r^4*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34))*
           Log[1 - (2*mass)/r])))/(215040*mass^6*Sqrt[Pi]*r^2) - 
     (J*Cos[\[Theta]]*(-7885440*mass^5*r^4*\[Alpha]s4 + 
        13219200*mass^4*r^5*\[Alpha]s4 - 4999680*mass^3*r^6*\[Alpha]s4 + 
        70560*mass^9*\[Gamma]s4 + 456288*mass^8*r*\[Gamma]s4 + 
        1587600*mass^7*r^2*\[Gamma]s4 + 4656176*mass^6*r^3*\[Gamma]s4 - 
        20614692*mass^5*r^4*\[Gamma]s4 + 95450040*mass^4*r^5*\[Gamma]s4 - 
        255908870*mass^3*r^6*\[Gamma]s4 + 236042310*mass^2*r^7*\[Gamma]s4 - 
        67440660*mass*r^8*\[Gamma]s4 + 107520*Sqrt[7]*mass^6*r^3*
         \[Gamma]s43 - 537600*Sqrt[7]*mass^5*r^4*\[Gamma]s43 - 
        806400*Sqrt[7]*mass^4*r^5*\[Gamma]s43 + 806400*Sqrt[7]*mass^3*r^6*
         \[Gamma]s43 - 194880*Sqrt[11]*mass^6*r^3*\[Gamma]s45 + 
        3751440*Sqrt[11]*mass^5*r^4*\[Gamma]s45 + 10231200*Sqrt[11]*mass^4*
         r^5*\[Gamma]s45 - 53713800*Sqrt[11]*mass^3*r^6*\[Gamma]s45 + 
        53713800*Sqrt[11]*mass^2*r^7*\[Gamma]s45 - 15346800*Sqrt[11]*mass*r^8*
         \[Gamma]s45 + 9779616*mass^5*r^4*\[Gamma]s4*Log[1 - (2*mass)/r] - 
        40483800*mass^4*r^5*\[Gamma]s4*Log[1 - (2*mass)/r] + 
        147579180*mass^3*r^6*\[Gamma]s4*Log[1 - (2*mass)/r] - 
        234735480*mass^2*r^7*\[Gamma]s4*Log[1 - (2*mass)/r] + 
        151741485*mass*r^8*\[Gamma]s4*Log[1 - (2*mass)/r] - 
        33720330*r^9*\[Gamma]s4*Log[1 - (2*mass)/r] + 322560*Sqrt[7]*mass^5*
         r^4*\[Gamma]s43*Log[1 - (2*mass)/r] - 806400*Sqrt[7]*mass^3*r^6*
         \[Gamma]s43*Log[1 - (2*mass)/r] + 403200*Sqrt[7]*mass^2*r^7*
         \[Gamma]s43*Log[1 - (2*mass)/r] - 1461600*Sqrt[11]*mass^5*r^4*
         \[Gamma]s45*Log[1 - (2*mass)/r] + 25578000*Sqrt[11]*mass^3*r^6*
         \[Gamma]s45*Log[1 - (2*mass)/r] - 51156000*Sqrt[11]*mass^2*r^7*
         \[Gamma]s45*Log[1 - (2*mass)/r] + 34530300*Sqrt[11]*mass*r^8*
         \[Gamma]s45*Log[1 - (2*mass)/r] - 7673400*Sqrt[11]*r^9*\[Gamma]s45*
         Log[1 - (2*mass)/r] + 21*Cos[4*\[Theta]]*
         (2*mass*(2352*mass^8*\[Gamma]s4 + 16464*mass^7*r*\[Gamma]s4 + 
            52920*mass^6*r^2*\[Gamma]s4 - 2*mass^4*r^4*(79200*\[Alpha]s4 + 
              41111*\[Gamma]s4 - 97020*Sqrt[11]*\[Gamma]s45) + 
            56*mass^5*r^3*(2779*\[Gamma]s4 - 180*Sqrt[11]*\[Gamma]s45) + 
            15435*mass*r^7*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            4410*r^8*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            315*mass^2*r^6*(256*\[Alpha]s4 + 38759*\[Gamma]s4 + 
              8820*Sqrt[11]*\[Gamma]s45) + 60*mass^3*r^5*(3888*\[Alpha]s4 + 
              46991*\[Gamma]s4 + 8820*Sqrt[11]*\[Gamma]s45)) + 
          105*r^4*(-13608*mass^4*r*\[Gamma]s4 + 32*mass^5*(91*\[Gamma]s4 - 
              45*Sqrt[11]*\[Gamma]s45) - 280*mass^2*r^3*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 189*mass*r^4*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 42*r^5*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 28*mass^3*r^2*(4123*\[Gamma]s4 + 
              900*Sqrt[11]*\[Gamma]s45))*Log[1 - (2*mass)/r]) - 
        4*Cos[2*\[Theta]]*(2*mass*(21168*mass^8*\[Gamma]s4 + 
            124656*mass^7*r*\[Gamma]s4 + 476280*mass^6*r^2*\[Gamma]s4 - 
            6*mass^4*r^4*(564000*\[Alpha]s4 + 2013753*\[Gamma]s4 + 
              56000*Sqrt[7]*\[Gamma]s43 - 75460*Sqrt[11]*\[Gamma]s45) + 
            56*mass^5*r^3*(24871*\[Gamma]s4 + 1200*Sqrt[7]*\[Gamma]s43 - 
              420*Sqrt[11]*\[Gamma]s45) + 36015*mass*r^7*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 10290*r^8*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 1260*mass^3*r^5*(4752*\[Alpha]s4 + 
              25529*\[Gamma]s4 - 400*Sqrt[7]*\[Gamma]s43 + 980*Sqrt[11]*
               \[Gamma]s45) - 35*mass^2*r^6*(66816*\[Alpha]s4 + 
              1168699*\[Gamma]s4 - 14400*Sqrt[7]*\[Gamma]s43 + 
              185220*Sqrt[11]*\[Gamma]s45)) + 105*r^4*
           (-349272*mass^4*r*\[Gamma]s4 + 96*mass^5*(917*\[Gamma]s4 + 
              40*Sqrt[7]*\[Gamma]s43 - 35*Sqrt[11]*\[Gamma]s45) + 
            441*mass*r^4*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            98*r^5*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            480*mass^2*r^3*(1323*\[Gamma]s4 - 10*Sqrt[7]*\[Gamma]s43 + 
              245*Sqrt[11]*\[Gamma]s45) + 4*mass^3*r^2*(157829*\[Gamma]s4 - 
              2400*Sqrt[7]*\[Gamma]s43 + 14700*Sqrt[11]*\[Gamma]s45))*
           Log[1 - (2*mass)/r])))/(430080*mass^7*Sqrt[Pi]*r^2)), 0}, 
 {\[Epsilon]p*(-(Sqrt[5/Pi]*Cos[\[Theta]]*(24*r^4*\[Alpha]s2 + 
         4*mass^4*\[Gamma]s2 + 4*mass^3*r*\[Gamma]s2 + 
         6*mass^2*r^2*\[Gamma]s2 - 6*mass*r^3*(8*\[Alpha]s2 + \[Gamma]s2) + 
         3*(2*mass - r)*r^3*\[Gamma]s2*Log[1 - (2*mass)/r])*Sin[\[Theta]]^2)/
      (16*mass^2*r) - (Sqrt[7/Pi]*(-1 + 5*Cos[\[Theta]]^2)*
       (64*(4*mass - 3*r)*(2*mass - r)*r^3*\[Alpha]s3 - 
        6*mass*(4*mass^4 + 10*mass^3*r + 30*mass^2*r^2 - 105*mass*r^3 + 
          45*r^4)*\[Gamma]s3 - 45*(4*mass - 3*r)*(2*mass - r)*r^3*\[Gamma]s3*
         Log[1 - (2*mass)/r])*Sin[\[Theta]]^2)/(256*mass^3*r) - 
     (Cos[\[Theta]]*(-3 + 7*Cos[\[Theta]]^2)*
       (240*r^3*(-40*mass^3 + 90*mass^2*r - 63*mass*r^2 + 14*r^3)*
         \[Alpha]s4 + 98*mass*(4*mass^5 + 18*mass^4*r + 90*mass^3*r^2 - 
          685*mass^2*r^3 + 735*mass*r^4 - 210*r^5)*\[Gamma]s4 + 
        735*(2*mass - r)*r^3*(20*mass^2 - 35*mass*r + 14*r^2)*\[Gamma]s4*
         Log[1 - (2*mass)/r])*Sin[\[Theta]]^2)/(896*mass^4*Sqrt[Pi]*r)) + 
   \[Epsilon]a*((-2*J*Sin[\[Theta]]^2)/r + \[Epsilon]p*
      ((J*Cos[\[Theta]]*(-8*Sqrt[5]*mass^2*(4*Sqrt[35]*mass*
             (15*r^4*(14*\[Alpha]3 - 177*\[Gamma]3) + 40*mass^2*r^2*(
                2*\[Alpha]3 - 57*\[Gamma]3) + mass^3*r*(32*\[Alpha]3 - 
                30*\[Gamma]3) + 60*mass^4*\[Gamma]3 + 15*mass*r^3*(
                -32*\[Alpha]3 + 387*\[Gamma]3)) + 350*mass*r*
             (2*mass^3 + 2*mass^2*r + 3*mass*r^2 - 3*r^3)*\[Gamma]32 + 
            15*r*(2*Sqrt[35]*(32*mass^4 + 80*mass^3*r - 480*mass^2*r^2 + 
                564*mass*r^3 - 177*r^4)*\[Gamma]3 + 35*(2*mass - r)*r^3*
               \[Gamma]32)*Log[1 - (2*mass)/r]) - 25*(-3 + 7*Cos[\[Theta]]^2)*
           (2*mass*(2*Sqrt[7]*(16*mass^3*r*(2*mass^2 - 9*mass*r + 5*r^2)*
                 \[Alpha]3 - 5*(16*mass^6 + 76*mass^5*r - 762*mass^4*r^2 - 
                  2610*mass^3*r^3 + 19865*mass^2*r^4 - 21315*mass*r^5 + 
                  6090*r^6)*\[Gamma]3) + 49*r*(4*mass^5 + 18*mass^4*r + 
                90*mass^3*r^2 - 685*mass^2*r^3 + 735*mass*r^4 - 210*r^5)*
               \[Gamma]34) + 15*r*(2*Sqrt[7]*(32*mass^6 - 144*mass^5*r + 
                80*mass^4*r^2 + 5800*mass^3*r^3 - 13050*mass^2*r^4 + 
                9135*mass*r^5 - 2030*r^6)*\[Gamma]3 + 49*(2*mass - r)*r^3*(
                20*mass^2 - 35*mass*r + 14*r^2)*\[Gamma]34)*
             Log[1 - (2*mass)/r]))*Sin[\[Theta]]^2)/(22400*mass^6*Sqrt[Pi]*
         r^2) + (J*(88*Sqrt[7]*mass^2*(-1 + 5*Cos[\[Theta]]^2)*
           (8*Sqrt[7]*mass*(7*mass*r^4*(512*\[Alpha]4 - 31185*\[Gamma]4) + 
              30*mass^3*r^2*(16*\[Alpha]4 - 1435*\[Gamma]4) + 
              336*mass^5*\[Gamma]4 + 4*mass^4*r*(16*\[Alpha]4 + 
                35*\[Gamma]4) + 210*mass^2*r^3*(-16*\[Alpha]4 + 
                869*\[Gamma]4) + 63*r^5*(-16*\[Alpha]4 + 1125*\[Gamma]4)) + 
            882*mass*r*(4*mass^4 + 10*mass^3*r + 30*mass^2*r^2 - 
              105*mass*r^3 + 45*r^4)*\[Gamma]43 + 
            105*r*(4*Sqrt[7]*(32*mass^5 + 240*mass^4*r - 1680*mass^3*r^2 + 
                3592*mass^2*r^3 - 2754*mass*r^4 + 675*r^5)*\[Gamma]4 + 
              63*(4*mass - 3*r)*(2*mass - r)*r^3*\[Gamma]43)*
             Log[1 - (2*mass)/r]) - 7*Sqrt[11]*(1 - 14*Cos[\[Theta]]^2 + 
            21*Cos[\[Theta]]^4)*(16*Sqrt[11]*(-16*mass^4*r*(16*mass^3 - 
                168*mass^2*r + 240*mass*r^2 - 85*r^3)*\[Alpha]4 + 
              35*mass*(48*mass^7 + 344*mass^6*r - 8256*mass^5*r^2 - 
                31980*mass^4*r^3 + 459270*mass^3*r^4 - 884520*mass^2*r^5 + 
                586845*mass*r^6 - 127575*r^7)*\[Gamma]4 - 105*r*(128*mass^7 - 
                1344*mass^6*r + 1920*mass^5*r^2 + 112720*mass^4*r^3 - 
                396900*mass^3*r^4 + 476280*mass^2*r^5 - 238140*mass*r^6 + 
                42525*r^7)*\[Gamma]4*ArcTanh[mass/(mass - r)]) + 
            3465*r*\[Gamma]45*(-2*mass*(8*mass^6 + 56*mass^5*r + 
                420*mass^4*r^2 - 5670*mass^3*r^3 + 10920*mass^2*r^4 - 
                7245*mass*r^5 + 1575*r^6) - 105*(2*mass - r)*r^3*(20*mass^3 - 
                60*mass^2*r + 54*mass*r^2 - 15*r^3)*Log[1 - (2*mass)/r])))*
         Sin[\[Theta]]^2)/(3311616*mass^7*Sqrt[Pi]*r^2) + 
       ((-3*Sqrt[7]*J*(-1 + 5*Cos[\[Theta]]^2)*
           (8*Sqrt[35]*(16*mass^4*r*(-4*mass + 5*r)*\[Alpha]2 + 
              3*mass*(16*mass^5 + 44*mass^4*r - 90*mass^3*r^2 - 270*mass^2*
                 r^3 + 945*mass*r^4 - 405*r^5)*\[Gamma]2 - 3*r*(64*mass^5 - 
                80*mass^4*r + 1080*mass^2*r^3 - 1350*mass*r^4 + 405*r^5)*
               \[Gamma]2*ArcTanh[mass/(mass - r)]) + 105*r*\[Gamma]23*
             (-2*mass*(4*mass^4 + 10*mass^3*r + 30*mass^2*r^2 - 
                105*mass*r^3 + 45*r^4) - 15*r^3*(-2*mass + r)*(-4*mass + 3*r)*
               Log[1 - (2*mass)/r])) - 448*Sqrt[3]*mass^2*
           (30*J*mass^3*r*\[Gamma]21 + Sqrt[15]*J*
             (2*mass*(-2*mass^3*\[Gamma]2 + 5*r^2*(2*r*\[Alpha]2 + 
                  3*mass*\[Gamma]2 - 3*r*\[Gamma]2)) - 3*r*(4*mass^3 - 
                10*mass*r^2 + 5*r^3)*\[Gamma]2*Log[1 - (2*mass)/r])))*
         Sin[\[Theta]]^2)/(26880*mass^5*Sqrt[Pi]*r^2))), 0, 0, 
  r^2*Sin[\[Theta]]^2 + \[Epsilon]p*
    ((Sqrt[5/Pi]*r*(-1 + 3*Cos[\[Theta]]^2)*(2*r^3*\[Alpha]2 - 
        4*mass^3*\[Gamma]2 + 6*mass*r^2*\[Gamma]2 + 
        mass^2*r*(-4*\[Alpha]2 + 6*\[Gamma]2) + 3*r*(-2*mass^2 + r^2)*
         \[Gamma]2*Log[1 - (2*mass)/r])*Sin[\[Theta]]^2)/(8*mass^2) + 
     (Sqrt[7/Pi]*r*Cos[\[Theta]]*(-3 + 5*Cos[\[Theta]]^2)*
       (2*(5*r^4*\[Alpha]3 + mass^3*r*(4*\[Alpha]3 - 50*\[Gamma]3) + 
          10*mass^4*\[Gamma]3 - 75*mass^2*r^2*\[Gamma]3 + 
          5*mass*r^3*(-2*\[Alpha]3 + 15*\[Gamma]3)) + 
        15*r*(4*mass^3 - 10*mass*r^2 + 5*r^3)*\[Gamma]3*Log[1 - (2*mass)/r])*
       Sin[\[Theta]]^2)/(40*mass^3) + 
     (r*(3 - 30*Cos[\[Theta]]^2 + 35*Cos[\[Theta]]^4)*
       (2*(42*r^5*\[Alpha]4 + 15*mass^2*r^3*(8*\[Alpha]4 - 343*\[Gamma]4) - 
          35*mass*r^4*(4*\[Alpha]4 - 63*\[Gamma]4) - 84*mass^5*\[Gamma]4 + 
          1890*mass^3*r^2*\[Gamma]4 + mass^4*r*(-16*\[Alpha]4 + 
            910*\[Gamma]4)) + 105*r*(-8*mass^4 + 60*mass^2*r^2 - 
          70*mass*r^3 + 21*r^4)*\[Gamma]4*Log[1 - (2*mass)/r])*
       Sin[\[Theta]]^2)/(448*mass^4*Sqrt[Pi])) + 
   \[Epsilon]a*\[Epsilon]p*
    ((J*(-12*Sqrt[5]*mass^2*(1 + 3*Cos[2*\[Theta]])*
         (2*mass*(48*Sqrt[35]*mass^5*\[Gamma]s3 + 144*Sqrt[35]*mass^4*r*
             \[Gamma]s3 + 360*Sqrt[35]*mass^3*r^2*\[Gamma]s3 + 
            3*r^5*(1792*Sqrt[35]*\[Alpha]s3 + 1215*Sqrt[35]*\[Gamma]s3 - 
              1120*\[Gamma]s32) + 10*mass^2*r^3*(45*Sqrt[35]*\[Gamma]s3 + 
              224*\[Gamma]s32) - mass*r^4*(7424*Sqrt[35]*\[Alpha]s3 + 
              3915*Sqrt[35]*\[Gamma]s3 + 3360*\[Gamma]s32)) + 
          15*r^4*(-504*Sqrt[35]*mass*r*\[Gamma]s3 + 
            r^2*(243*Sqrt[35]*\[Gamma]s3 - 224*\[Gamma]s32) + 
            14*mass^2*(15*Sqrt[35]*\[Gamma]s3 + 32*\[Gamma]s32))*
           Log[1 - (2*mass)/r]) + 5*(3 - 30*Cos[\[Theta]]^2 + 
          35*Cos[\[Theta]]^4)*(2*mass*(288*Sqrt[7]*mass^7*\[Gamma]s3 + 
            1200*Sqrt[7]*mass^6*r*\[Gamma]s3 + 2160*Sqrt[7]*mass^5*r^2*
             \[Gamma]s3 + 12*mass^4*r^3*(155*Sqrt[7]*\[Gamma]s3 - 
              672*\[Gamma]s34) - 735*mass*r^6*(235*Sqrt[7]*\[Gamma]s3 + 
              672*\[Gamma]s34) + 315*r^7*(235*Sqrt[7]*\[Gamma]s3 + 
              672*\[Gamma]s34) + 6*mass^2*r^5*(896*Sqrt[7]*\[Alpha]s3 + 
              10575*Sqrt[7]*\[Gamma]s3 + 30240*\[Gamma]s34) + 
            2*mass^3*r^4*(-4352*Sqrt[7]*\[Alpha]s3 + 11495*Sqrt[7]*
               \[Gamma]s3 + 43680*\[Gamma]s34)) - 
          15*r^4*(504*Sqrt[7]*mass^3*r*\[Gamma]s3 + 56*mass^4*
             (19*Sqrt[7]*\[Gamma]s3 + 96*\[Gamma]s34) - 60*mass^2*r^2*
             (235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) + 
            70*mass*r^3*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) - 
            21*r^4*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34))*
           Log[1 - (2*mass)/r]))*Sin[\[Theta]]^2)/(215040*mass^6*Sqrt[Pi]*
       r^2) - (J*Cos[\[Theta]]*(-7885440*mass^5*r^4*\[Alpha]s4 + 
        13219200*mass^4*r^5*\[Alpha]s4 - 4999680*mass^3*r^6*\[Alpha]s4 + 
        70560*mass^9*\[Gamma]s4 + 456288*mass^8*r*\[Gamma]s4 + 
        1587600*mass^7*r^2*\[Gamma]s4 + 4656176*mass^6*r^3*\[Gamma]s4 - 
        20614692*mass^5*r^4*\[Gamma]s4 + 95450040*mass^4*r^5*\[Gamma]s4 - 
        255908870*mass^3*r^6*\[Gamma]s4 + 236042310*mass^2*r^7*\[Gamma]s4 - 
        67440660*mass*r^8*\[Gamma]s4 + 107520*Sqrt[7]*mass^6*r^3*
         \[Gamma]s43 - 537600*Sqrt[7]*mass^5*r^4*\[Gamma]s43 - 
        806400*Sqrt[7]*mass^4*r^5*\[Gamma]s43 + 806400*Sqrt[7]*mass^3*r^6*
         \[Gamma]s43 - 194880*Sqrt[11]*mass^6*r^3*\[Gamma]s45 + 
        3751440*Sqrt[11]*mass^5*r^4*\[Gamma]s45 + 10231200*Sqrt[11]*mass^4*
         r^5*\[Gamma]s45 - 53713800*Sqrt[11]*mass^3*r^6*\[Gamma]s45 + 
        53713800*Sqrt[11]*mass^2*r^7*\[Gamma]s45 - 15346800*Sqrt[11]*mass*r^8*
         \[Gamma]s45 + 9779616*mass^5*r^4*\[Gamma]s4*Log[1 - (2*mass)/r] - 
        40483800*mass^4*r^5*\[Gamma]s4*Log[1 - (2*mass)/r] + 
        147579180*mass^3*r^6*\[Gamma]s4*Log[1 - (2*mass)/r] - 
        234735480*mass^2*r^7*\[Gamma]s4*Log[1 - (2*mass)/r] + 
        151741485*mass*r^8*\[Gamma]s4*Log[1 - (2*mass)/r] - 
        33720330*r^9*\[Gamma]s4*Log[1 - (2*mass)/r] + 322560*Sqrt[7]*mass^5*
         r^4*\[Gamma]s43*Log[1 - (2*mass)/r] - 806400*Sqrt[7]*mass^3*r^6*
         \[Gamma]s43*Log[1 - (2*mass)/r] + 403200*Sqrt[7]*mass^2*r^7*
         \[Gamma]s43*Log[1 - (2*mass)/r] - 1461600*Sqrt[11]*mass^5*r^4*
         \[Gamma]s45*Log[1 - (2*mass)/r] + 25578000*Sqrt[11]*mass^3*r^6*
         \[Gamma]s45*Log[1 - (2*mass)/r] - 51156000*Sqrt[11]*mass^2*r^7*
         \[Gamma]s45*Log[1 - (2*mass)/r] + 34530300*Sqrt[11]*mass*r^8*
         \[Gamma]s45*Log[1 - (2*mass)/r] - 7673400*Sqrt[11]*r^9*\[Gamma]s45*
         Log[1 - (2*mass)/r] + 21*Cos[4*\[Theta]]*
         (2*mass*(2352*mass^8*\[Gamma]s4 + 16464*mass^7*r*\[Gamma]s4 + 
            52920*mass^6*r^2*\[Gamma]s4 - 2*mass^4*r^4*(79200*\[Alpha]s4 + 
              41111*\[Gamma]s4 - 97020*Sqrt[11]*\[Gamma]s45) + 
            56*mass^5*r^3*(2779*\[Gamma]s4 - 180*Sqrt[11]*\[Gamma]s45) + 
            15435*mass*r^7*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            4410*r^8*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            315*mass^2*r^6*(256*\[Alpha]s4 + 38759*\[Gamma]s4 + 
              8820*Sqrt[11]*\[Gamma]s45) + 60*mass^3*r^5*(3888*\[Alpha]s4 + 
              46991*\[Gamma]s4 + 8820*Sqrt[11]*\[Gamma]s45)) + 
          105*r^4*(-13608*mass^4*r*\[Gamma]s4 + 32*mass^5*(91*\[Gamma]s4 - 
              45*Sqrt[11]*\[Gamma]s45) - 280*mass^2*r^3*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 189*mass*r^4*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 42*r^5*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 28*mass^3*r^2*(4123*\[Gamma]s4 + 
              900*Sqrt[11]*\[Gamma]s45))*Log[1 - (2*mass)/r]) - 
        4*Cos[2*\[Theta]]*(2*mass*(21168*mass^8*\[Gamma]s4 + 
            124656*mass^7*r*\[Gamma]s4 + 476280*mass^6*r^2*\[Gamma]s4 - 
            6*mass^4*r^4*(564000*\[Alpha]s4 + 2013753*\[Gamma]s4 + 
              56000*Sqrt[7]*\[Gamma]s43 - 75460*Sqrt[11]*\[Gamma]s45) + 
            56*mass^5*r^3*(24871*\[Gamma]s4 + 1200*Sqrt[7]*\[Gamma]s43 - 
              420*Sqrt[11]*\[Gamma]s45) + 36015*mass*r^7*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 10290*r^8*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 1260*mass^3*r^5*(4752*\[Alpha]s4 + 
              25529*\[Gamma]s4 - 400*Sqrt[7]*\[Gamma]s43 + 980*Sqrt[11]*
               \[Gamma]s45) - 35*mass^2*r^6*(66816*\[Alpha]s4 + 
              1168699*\[Gamma]s4 - 14400*Sqrt[7]*\[Gamma]s43 + 
              185220*Sqrt[11]*\[Gamma]s45)) + 105*r^4*
           (-349272*mass^4*r*\[Gamma]s4 + 96*mass^5*(917*\[Gamma]s4 + 
              40*Sqrt[7]*\[Gamma]s43 - 35*Sqrt[11]*\[Gamma]s45) + 
            441*mass*r^4*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            98*r^5*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            480*mass^2*r^3*(1323*\[Gamma]s4 - 10*Sqrt[7]*\[Gamma]s43 + 
              245*Sqrt[11]*\[Gamma]s45) + 4*mass^3*r^2*(157829*\[Gamma]s4 - 
              2400*Sqrt[7]*\[Gamma]s43 + 14700*Sqrt[11]*\[Gamma]s45))*
           Log[1 - (2*mass)/r]))*Sin[\[Theta]]^2)/(430080*mass^7*Sqrt[Pi]*
       r^2))}}


==> anc/full_metric_L234_AP_final.m <==
{{-1 + (2*M)/r + 
   (\[Epsilon]p*((-96*M*\[Alpha]4*(9 + 20*Cos[2*\[Theta]] + 
         35*Cos[4*\[Theta]])*
        (2*(-(r^2*(-2*M + r)^2*(6*M^2 - 14*M*r + 7*r^2)) + 
           7*KE4*M*(4*M^5 + 36*M^4*r - 480*M^3*r^2 + 860*M^2*r^3 - 
             525*M*r^4 + 105*r^5)) + 105*KE4*r^2*(-2*M + r)^2*
          (6*M^2 - 14*M*r + 7*r^2)*Log[1 - (2*M)/r]))/Sqrt[Pi] + 
      7168*M^3*Sqrt[5/Pi]*(-1 + 3*Cos[\[Theta]]^2)*
       (2*(r^2*(-2*M + r)^2 - KE2*M*(2*M^3 + 4*M^2*r - 9*M*r^2 + 3*r^3))*
         \[Alpha]2 - 3*KE2*r^2*(-2*M + r)^2*\[Alpha]2*Log[1 - (2*M)/r]) - 
      7168*M^2*Sqrt[7/Pi]*Cos[\[Theta]]*(-3 + 5*Cos[\[Theta]]^2)*
       (2*((M - r)*r^2*(-2*M + r)^2*\[Alpha]3 + KE3*M*(-2*M^4 - 10*M^3*r + 
            65*M^2*r^2 - 60*M*r^3 + 15*r^4)*\[Alpha]3) - 
        15*KE3*(M - r)*r^2*(-2*M + r)^2*\[Alpha]3*Log[1 - (2*M)/r]) + 
      (3584*M^2*(1 - (2*M)/r)*r*\[Alpha]s2*Cos[\[Theta]]*
        ((24*M^5*Sqrt[Pi]*r*\[Delta]KE12)/(-2*M + r)^2 - 
         (Sqrt[7]*\[Delta]KE32*(-1 + 5*Cos[2*\[Theta]])*
           (2*M*(2*M^4 + 10*M^3*r - 65*M^2*r^2 + 60*M*r^3 - 15*r^4) + 
            15*(M - r)*r^2*(-2*M + r)^2*Log[1 - (2*M)/r]))/(2*M - r)))/
       Sqrt[Pi] + (224*M*(1 - (2*M)/r)*r*\[Alpha]s3*
        (16*Sqrt[5]*M^2*\[Delta]KE23*(1 + 3*Cos[2*\[Theta]])*
          (2*M*(2*M^3 + 4*M^2*r - 9*M*r^2 + 3*r^3) + 3*r^2*(-2*M + r)^2*
            Log[1 - (2*M)/r]) + 3*\[Delta]KE43*(9 + 20*Cos[2*\[Theta]] + 
           35*Cos[4*\[Theta]])*(2*M*(4*M^5 + 36*M^4*r - 480*M^3*r^2 + 
             860*M^2*r^3 - 525*M*r^4 + 105*r^5) + 15*r^2*(-2*M + r)^2*
            (6*M^2 - 14*M*r + 7*r^2)*Log[1 - (2*M)/r])))/
       (Sqrt[Pi]*(2*M - r)) + (7*(1 - (2*M)/r)*r*\[Alpha]s4*Cos[\[Theta]]*
        (-512*Sqrt[7]*M^2*\[Delta]KE34*(-1 + 5*Cos[2*\[Theta]])*
          (2*M*(2*M^4 + 10*M^3*r - 65*M^2*r^2 + 60*M*r^3 - 15*r^4) + 
           15*(M - r)*r^2*(-2*M + r)^2*Log[1 - (2*M)/r]) - 
         363*Sqrt[Pi]*\[Delta]KE54*(29 - 28*Cos[2*\[Theta]] + 
           63*Cos[4*\[Theta]])*(2*M*(4*M^6 + 56*M^5*r - 1288*M^4*r^2 + 
             3780*M^3*r^3 - 4095*M^2*r^4 + 1890*M*r^5 - 315*r^6) + 
           105*r^2*(-2*M + r)^2*(2*M^3 - 8*M^2*r + 9*M*r^2 - 3*r^3)*
            Log[1 - (2*M)/r])))/(Sqrt[Pi]*(2*M - r))))/(57344*M^5*r^2) + 
   ((1 - (2*M)/r)*\[Epsilon]a*\[Epsilon]p*\[Chi]n*
     (504*Sqrt[5]*M^2*\[Alpha]s2*Cos[\[Theta]]*
       ((-2*M^2*r*((9*M - 10*r)*r^3*(-2*M + r)^2 + 40*KM2*M*
            (8*M^5 - 2*M^4*r - 16*M^3*r^2 + 121*M^2*r^3 - 117*M*r^4 + 
             30*r^5) - 60*KM2*(9*M - 10*r)*r^3*(-2*M + r)^2*
            Log[1 - (2*M)/r]))/(-2*M + r)^2 - ((-1 + 5*Cos[2*\[Theta]])*
          (M*(3*M^2*(2*M - r)*r^4 + 40*KM2*(4*M^7 + 2*M^6*r - 6*M^5*r^2 - 23*
                M^4*r^3 - 61*M^3*r^4 + 455*M^2*r^5 - 420*M*r^6 + 105*r^7)) + 
           60*KM2*r^4*(-6*M^4 - 137*M^3*r + 280*M^2*r^2 - 175*M*r^3 + 35*r^4)*
            Log[1 - (2*M)/r]))/(2*M - r)) + 
      (15*Sqrt[7]*M*\[Alpha]s3*(-16*M^2*(1 + 3*Cos[2*\[Theta]])*
          (M*(r^4*(-38*M^2 + 31*M*r - 6*r^2) + 224*KM3*(4*M^6 + 6*M^5*r + 18*
                M^4*r^2 + 85*M^3*r^3 - 655*M^2*r^4 + 720*M*r^5 - 210*r^6)) + 
           1680*KM3*r^4*(38*M^3 - 87*M^2*r + 62*M*r^2 - 14*r^3)*
            Log[1 - (2*M)/r]) + (9 + 20*Cos[2*\[Theta]] + 35*Cos[4*\[Theta]])*
          (M*(M^2*r^4*(18*M^2 - 25*M*r + 8*r^2) + 112*KM3*(8*M^8 + 12*M^7*
                r - 20*M^6*r^2 - 194*M^5*r^3 - 246*M^4*r^4 + 9840*M^3*r^5 - 
               18060*M^2*r^6 + 11025*M*r^7 - 2205*r^8)) - 
           840*KM3*r^4*(36*M^5 + 454*M^4*r - 1664*M^3*r^2 + 1890*M^2*r^3 - 
             882*M*r^4 + 147*r^5)*Log[1 - (2*M)/r])))/(2*M - r) + 
      (20*\[Alpha]s4*Cos[\[Theta]]*(2*M^2*(-1 + 5*Cos[2*\[Theta]])*
          (M*(r^4*(-730*M^3 + 1401*M^2*r - 798*M*r^2 + 140*r^3) + 
             4704*KM4*(12*M^7 + 34*M^6*r + 150*M^5*r^2 + 1065*M^4*r^3 - 14995*
                M^3*r^4 + 30345*M^2*r^5 - 21000*M*r^6 + 4725*r^7)) + 
           35280*KM4*r^4*(730*M^4 - 2661*M^3*r + 3318*M^2*r^2 - 1715*M*r^3 + 
             315*r^4)*Log[1 - (2*M)/r]) + (15 - 70*Cos[\[Theta]]^2 + 
           63*Cos[\[Theta]]^4)*(-(M*(M^2*r^4*(350*M^3 - 939*M^2*r + 
                732*M*r^2 - 175*r^3) + 672*KM4*(84*M^9 + 238*M^8*r - 
                210*M^7*r^2 - 5865*M^6*r^3 + 18515*M^5*r^4 + 579075*M^4*r^5 - 
                1852725*M^3*r^6 + 2027025*M^2*r^7 - 935550*M*r^8 + 
                155925*r^9))) + 35280*KM4*r^4*(350*M^6 + 3021*M^5*r - 
             19068*M^4*r^2 + 34475*M^3*r^3 - 27720*M^2*r^4 + 10395*M*r^5 - 
             1485*r^6)*Log[1 - (2*M)/r])))/(2*M - r)))/
    (3360*M^5*Sqrt[Pi]*r^4), 0, 0, 
  ((15*r*\[Epsilon]p*(-21504*M^3*Sqrt[5/Pi]*\[Alpha]s2*Cos[\[Theta]]*
        (r^3*(-2*M + r) + 40*KM2*M*(2*M^3 + 2*M^2*r + 3*M*r^2 - 3*r^3) + 
         60*KM2*(2*M - r)*r^3*Log[1 - (2*M)/r]) - 3584*M^2*Sqrt[7/Pi]*
        \[Alpha]s3*(-1 + 5*Cos[\[Theta]]^2)*((4*M - 3*r)*(2*M - r)*r^3 - 
         224*KM3*M*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 105*M*r^3 + 45*r^4) - 
         1680*KM3*(4*M - 3*r)*(2*M - r)*r^3*Log[1 - (2*M)/r]) - 
       401408*M^2*Sqrt[7/Pi]*\[Alpha]2*\[Delta]KM32*(-1 + 5*Cos[\[Theta]]^2)*
        (-2*M*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 105*M*r^3 + 45*r^4) - 
         15*r^3*(-2*M + r)*(-4*M + 3*r)*Log[1 - (2*M)/r]) - 
       (1920*M*\[Alpha]s4*Cos[\[Theta]]*(1 + 7*Cos[2*\[Theta]])*
         (r^3*(-40*M^3 + 90*M^2*r - 63*M*r^2 + 14*r^3) + 
          4704*KM4*M*(4*M^5 + 18*M^4*r + 90*M^3*r^2 - 685*M^2*r^3 + 
            735*M*r^4 - 210*r^5) + 35280*KM4*r^3*(40*M^3 - 90*M^2*r + 
            63*M*r^2 - 14*r^3)*Log[1 - (2*M)/r]))/Sqrt[Pi] + 
       (7*\[Alpha]4*(28672*Sqrt[7]*M^2*\[Delta]KM34*(3 + 5*Cos[2*\[Theta]])*
           (2*M*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 105*M*r^3 + 45*r^4) + 
            15*r^3*(8*M^2 - 10*M*r + 3*r^2)*Log[1 - (2*M)/r]) + 
          11*Sqrt[11]*Pi*\[Delta]KM54*(1 - 14*Cos[\[Theta]]^2 + 
            21*Cos[\[Theta]]^4)*(-2*M*(8*M^6 + 56*M^5*r + 420*M^4*r^2 - 
              5670*M^3*r^3 + 10920*M^2*r^4 - 7245*M*r^5 + 1575*r^6) - 
            105*(2*M - r)*r^3*(20*M^3 - 60*M^2*r + 54*M*r^2 - 15*r^3)*
             Log[1 - (2*M)/r])))/Sqrt[Pi] + (215040*M*\[Alpha]3*Cos[\[Theta]]*
         (-2*Sqrt[5]*M^2*\[Delta]KM23*(2*M*(2*M^3 + 2*M^2*r + 3*M*r^2 - 
              3*r^3) + 3*(2*M - r)*r^3*Log[1 - (2*M)/r]) - 
          21*\[Delta]KM43*(1 + 7*Cos[2*\[Theta]])*
           (2*M*(4*M^5 + 18*M^4*r + 90*M^3*r^2 - 685*M^2*r^3 + 735*M*r^4 - 
              210*r^5) + 15*r^3*(40*M^3 - 90*M^2*r + 63*M*r^2 - 14*r^3)*
             Log[1 - (2*M)/r])))/Sqrt[Pi]) + 8*\[Epsilon]a*
      (-53760*M^7*r*\[Chi]n + 
       (\[Epsilon]p*(13440*M^7*r*(2*Sqrt[5]*KE2*\[Alpha]2 + 
            Sqrt[3]*\[Gamma]21)*\[Chi]n + 10*\[Alpha]4*\[Chi]n*
           (-((1 - 14*Cos[\[Theta]]^2 + 21*Cos[\[Theta]]^4)*
              (-8*M*(2*M^3*r*(16*M^3 - 168*M^2*r + 240*M*r^2 - 85*r^3) + 
                 KE4*(420*M^7 + 9472*M^6*r - 27006*M^5*r^2 + 59430*M^4*r^3 - 
                   561330*M^3*r^4 + 1081080*M^2*r^5 - 717255*M*r^6 + 
                   155925*r^7)) + 210*KE4*r*(128*M^7 - 1344*M^6*r + 
                 1920*M^5*r^2 + 112720*M^4*r^3 - 396900*M^3*r^4 + 
                 476280*M^2*r^5 - 238140*M*r^6 + 42525*r^7)*ArcTanh[
                 M/(M - r)] - 339255*KE4*r^4*(40*M^4 - 140*M^3*r + 
                 168*M^2*r^2 - 84*M*r^3 + 15*r^4)*Log[1 - (2*M)/r])) - 
            4*M^2*(3 + 5*Cos[2*\[Theta]])*(2*M*(4*r*(-4*M^4 - 30*M^3*r + 
                  210*M^2*r^2 - 224*M*r^3 + 63*r^4) + 7*KE4*(24*M^5 - 
                  188*M^4*r - 3570*M^3*r^2 + 11550*M^2*r^3 - 10395*M*r^4 + 
                  2835*r^5)) + 105*KE4*r*(16*M^5 + 120*M^4*r - 840*M^3*r^2 + 
                1400*M^2*r^3 - 882*M*r^4 + 189*r^5)*Log[1 - (2*M)/r])) + 
          12*Sqrt[7]*M*\[Alpha]3*\[Chi]n*Cos[\[Theta]]*
           (16*M^2*(2*M*(-(r*(16*M^3 + 40*M^2*r - 240*M*r^2 + 105*r^3)) + 
                5*KE3*(6*M^4 - 40*M^3*r - 265*M^2*r^2 + 525*M*r^3 - 
                  210*r^4)) + 15*KE3*r*(16*M^4 + 40*M^3*r - 240*M^2*r^2 + 
                245*M*r^3 - 70*r^4)*Log[1 - (2*M)/r]) - 
            5*(1 + 7*Cos[2*\[Theta]])*(2*M*(8*M^3*r*(2*M^2 - 9*M*r + 5*r^2) + 
                KE3*(40*M^6 + 564*M^5*r - 222*M^4*r^2 + 1890*M^3*r^3 - 
                  14385*M^2*r^4 + 15435*M*r^5 - 4410*r^6)) - 
              15*KE3*r*(16*M^6 - 72*M^5*r + 40*M^4*r^2 - 840*M^3*r^3 + 
                1890*M^2*r^4 - 1323*M*r^5 + 294*r^6)*Log[1 - (2*M)/r])) + 
          M^2*(-84*Sqrt[5]*\[Alpha]2*\[Chi]n*(-1 + 5*Cos[\[Theta]]^2)*
             (-8*M*(4*M^3*(4*M - 5*r)*r + KE2*(12*M^5 + 88*M^4*r + 
                  70*M^3*r^2 + 210*M^2*r^3 - 735*M*r^4 + 315*r^5)) + 
              6*KE2*r*(64*M^5 - 80*M^4*r + 1080*M^2*r^3 - 1350*M*r^4 + 
                405*r^5)*ArcTanh[M/(M - r)] - 825*KE2*r^4*(8*M^2 - 10*M*r + 
                3*r^2)*Log[1 - (2*M)/r]) - 448*Sqrt[3]*
             (30*M^5*r*\[Gamma]21*\[Chi]n + Sqrt[15]*M^2*\[Chi]n*(
                2*M*(2*KE2*M^3*\[Alpha]2 + 5*r^2*(-3*KE2*M + 2*r + 3*KE2*r)*
                   \[Alpha]2) + 3*KE2*r*(4*M^3 - 10*M*r^2 + 5*r^3)*\[Alpha]2*
                 Log[1 - (2*M)/r])))))/Sqrt[Pi]))*Sin[\[Theta]]^2)/
   (215040*M^5*r^2)}, {0, (1 - (2*M)/r)^(-1) + 
   (\[Epsilon]p*((-7168*M^3*Sqrt[5/Pi]*\[Alpha]2*(1 + 3*Cos[2*\[Theta]])*
        (-2*r^2*(-2*M + r)^2 + 2*KE2*M*(2*M^3 + 4*M^2*r - 9*M*r^2 + 3*r^3) + 
         3*KE2*r^2*(-2*M + r)^2*Log[1 - (2*M)/r]))/(-2*M + r)^2 + 
      (7168*M^2*Sqrt[7/Pi]*\[Alpha]3*Cos[\[Theta]]*(-1 + 5*Cos[2*\[Theta]])*
        (2*(-((M - r)*r^2*(-2*M + r)^2) + KE3*M*(2*M^4 + 10*M^3*r - 
             65*M^2*r^2 + 60*M*r^3 - 15*r^4)) + 15*KE3*(M - r)*r^2*
          (-2*M + r)^2*Log[1 - (2*M)/r]))/(-2*M + r)^2 - 
      (192*M*\[Alpha]4*(9 + 20*Cos[2*\[Theta]] + 35*Cos[4*\[Theta]])*
        (2*(-(r^2*(-2*M + r)^2*(6*M^2 - 14*M*r + 7*r^2)) + 
           7*KE4*M*(4*M^5 + 36*M^4*r - 480*M^3*r^2 + 860*M^2*r^3 - 
             525*M*r^4 + 105*r^5)) + 105*KE4*r^2*(-2*M + r)^2*
          (6*M^2 - 14*M*r + 7*r^2)*Log[1 - (2*M)/r]))/
       (Sqrt[Pi]*(-2*M + r)^2) + (7168*M^2*\[Alpha]s2*Cos[\[Theta]]*
        (-2*M*(4*Sqrt[7]*M^5*\[Delta]KE32 - 140*Sqrt[7]*M^3*r^2*
            \[Delta]KE32 + 185*Sqrt[7]*M^2*r^3*\[Delta]KE32 - 
           90*Sqrt[7]*M*r^4*\[Delta]KE32 + 15*Sqrt[7]*r^5*\[Delta]KE32 + 
           18*M^4*r*(2*Sqrt[Pi]*\[Delta]KE12 + Sqrt[7]*\[Delta]KE32)) - 
         15*Sqrt[7]*(M - r)*(2*M - r)^3*r^2*\[Delta]KE32*Log[1 - (2*M)/r] + 
         5*Sqrt[7]*(2*M - r)*\[Delta]KE32*Cos[2*\[Theta]]*
          (2*M*(2*M^4 + 10*M^3*r - 65*M^2*r^2 + 60*M*r^3 - 15*r^4) + 
           15*(M - r)*r^2*(-2*M + r)^2*Log[1 - (2*M)/r])))/
       (Sqrt[Pi]*(2*M - r)^3) + (448*M*\[Alpha]s3*
        (-16*Sqrt[5]*M^2*\[Delta]KE23*(1 + 3*Cos[2*\[Theta]])*
          (2*M*(2*M^3 + 4*M^2*r - 9*M*r^2 + 3*r^3) + 3*r^2*(-2*M + r)^2*
            Log[1 - (2*M)/r]) - 3*\[Delta]KE43*(9 + 20*Cos[2*\[Theta]] + 
           35*Cos[4*\[Theta]])*(2*M*(4*M^5 + 36*M^4*r - 480*M^3*r^2 + 
             860*M^2*r^3 - 525*M*r^4 + 105*r^5) + 15*r^2*(-2*M + r)^2*
            (6*M^2 - 14*M*r + 7*r^2)*Log[1 - (2*M)/r])))/
       (Sqrt[Pi]*(-2*M + r)^2) + 
      (7*\[Alpha]s4*(512*Sqrt[7]*M^2*\[Delta]KE34*(3*Cos[\[Theta]] + 
           5*Cos[3*\[Theta]])*(2*M*(2*M^4 + 10*M^3*r - 65*M^2*r^2 + 
             60*M*r^3 - 15*r^4) + 15*(M - r)*r^2*(-2*M + r)^2*
            Log[1 - (2*M)/r]) + 363*Sqrt[Pi]*\[Delta]KE54*
          (30*Cos[\[Theta]] + 35*Cos[3*\[Theta]] + 63*Cos[5*\[Theta]])*
          (2*M*(4*M^6 + 56*M^5*r - 1288*M^4*r^2 + 3780*M^3*r^3 - 
             4095*M^2*r^4 + 1890*M*r^5 - 315*r^6) + 105*r^2*(-2*M + r)^2*
            (2*M^3 - 8*M^2*r + 9*M*r^2 - 3*r^3)*Log[1 - (2*M)/r])))/
       (Sqrt[Pi]*(-2*M + r)^2)))/(114688*M^5) + 
   (\[Epsilon]a*\[Epsilon]p*\[Chi]n*
     ((-336*Sqrt[5]*M^2*\[Alpha]s2*Cos[\[Theta]]*
        (-(M*(M^2*r^4*(-2*M + r)^2 + 8*KM2*(40*M^8 - 80*M^7*r - 2*M^6*r^2 + 
              8*M^5*r^3 + 171*M^4*r^4 - 995*M^3*r^5 + 1295*M^2*r^6 - 
              630*M*r^7 + 105*r^8))) + 60*KM2*r^4*(-2*M + r)^2*
          (M^3 - 14*M^2*r + 21*M*r^2 - 7*r^3)*Log[1 - (2*M)/r] + 
         (2*M - r)*Cos[2*\[Theta]]*(M*(M^2*r^4*(-2*M + r) + 
             40*KM2*(20*M^7 - 6*M^6*r + 2*M^5*r^2 + 17*M^4*r^3 + 67*M^3*r^4 - 
               455*M^2*r^5 + 420*M*r^6 - 105*r^7)) + 60*KM2*r^4*
            (2*M^4 + 139*M^3*r - 280*M^2*r^2 + 175*M*r^3 - 35*r^4)*
            Log[1 - (2*M)/r])))/(2*M - r)^3 + 
      (2*Sqrt[7]*M*\[Alpha]s3*(-16*M^2*(1 + 3*Cos[2*\[Theta]])*
          (M*(r^4*(50*M^2 - 49*M*r + 12*r^2) + 224*KM3*(20*M^6 + 6*M^5*r - 18*
                M^4*r^2 - 115*M^3*r^3 + 835*M^2*r^4 - 810*M*r^5 + 210*r^6)) + 
           1680*KM3*r^4*(-50*M^3 + 105*M^2*r - 68*M*r^2 + 14*r^3)*
            Log[1 - (2*M)/r]) + (9 + 20*Cos[2*\[Theta]] + 35*Cos[4*\[Theta]])*
          (M*(M^2*r^4*(-6*M^2 + 7*M*r - 2*r^2) + 112*KM3*(40*M^8 + 12*M^7*
                r + 20*M^6*r^2 + 134*M^5*r^3 + 606*M^4*r^4 - 10020*M^3*r^5 + 
               18060*M^2*r^6 - 11025*M*r^7 + 2205*r^8)) + 
           840*KM3*r^4*(12*M^5 + 490*M^4*r - 1676*M^3*r^2 + 1890*M^2*r^3 - 
             882*M*r^4 + 147*r^5)*Log[1 - (2*M)/r])))/(-2*M + r)^2 - 
      (3*\[Alpha]s4*Cos[\[Theta]]*(21*Cos[4*\[Theta]]*
          (M*(M^2*r^4*(-30*M^3 + 55*M^2*r - 34*M*r^2 + 7*r^3) + 
             672*KM4*(140*M^9 + 154*M^8*r + 238*M^7*r^2 + 1325*M^6*r^3 + 6055*
                M^5*r^4 - 209685*M^4*r^5 + 622965*M^3*r^6 - 675675*M^2*r^7 + 
               311850*M*r^8 - 51975*r^9)) + 35280*KM4*r^4*
            (30*M^6 + 1265*M^5*r - 6566*M^4*r^2 + 11543*M^3*r^3 - 
             9240*M^2*r^4 + 3465*M*r^5 - 495*r^6)*Log[1 - (2*M)/r]) + 
         5*(M*(M^2*r^4*(294*M^3 - 667*M^2*r + 442*M*r^2 - 91*r^3) + 
             672*KM4*(420*M^9 + 462*M^8*r + 266*M^7*r^2 - 761*M^6*r^3 + 62069*
                M^5*r^4 - 498687*M^4*r^5 + 1262415*M^3*r^6 - 1318065*M^2*
                r^7 + 602910*M*r^8 - 100485*r^9)) - 35280*KM4*r^4*
            (294*M^6 - 3667*M^5*r + 14098*M^4*r^2 - 22981*M^3*r^3 + 
             17976*M^2*r^4 - 6699*M*r^5 + 957*r^6)*Log[1 - (2*M)/r]) - 
         4*Cos[2*\[Theta]]*(M*(M^2*r^4*(2130*M^3 - 4705*M^2*r + 3094*M*r^2 - 
               637*r^3) + 4704*KM4*(180*M^9 + 198*M^8*r - 94*M^7*r^2 - 2525*
                M^6*r^3 + 46985*M^5*r^4 - 153195*M^4*r^5 + 259455*M^3*r^6 - 
               235725*M^2*r^7 + 103950*M*r^8 - 17325*r^9)) - 
           35280*KM4*r^4*(2130*M^6 - 10585*M^5*r + 24094*M^4*r^2 - 
             31087*M^3*r^3 + 22260*M^2*r^4 - 8085*M*r^5 + 1155*r^6)*
            Log[1 - (2*M)/r])))/(-2*M + r)^2))/(448*M^5*Sqrt[Pi]*r^3), 0, 0}, 
 {0, 0, r^2 + (\[Epsilon]a*\[Epsilon]p*\[Chi]n*
     (Sqrt[7]*M*\[Alpha]s3*(-96*M^2*(1 + 3*Cos[2*\[Theta]])*
         (M*(r^4*(-29*M + 21*r) + 224*KM3*(2*M^5 + 6*M^4*r + 15*M^3*r^2 + 
              50*M^2*r^3 - 210*M*r^4 + 105*r^5)) + 1680*KM3*r^4*
           (15*M^2 - 21*M*r + 7*r^2)*Log[1 - (2*M)/r]) + 
        (9 + 20*Cos[2*\[Theta]] + 35*Cos[4*\[Theta]])*
         (M*(M^2*r^4*(-34*M + 21*r) + 112*KM3*(24*M^7 + 100*M^6*r + 
              180*M^5*r^2 + 138*M^4*r^3 + 2100*M^3*r^4 + 5670*M^2*r^5 - 
              15435*M*r^6 + 6615*r^7)) + 840*KM3*r^4*(-100*M^4 - 42*M^3*r + 
            1260*M^2*r^2 - 1470*M*r^3 + 441*r^4)*Log[1 - (2*M)/r])) + 
      9*\[Alpha]s4*Cos[\[Theta]]*(-141120*KM4*M^9 - 912576*KM4*M^8*r - 
        3175200*KM4*M^7*r^2 - 11544960*KM4*M^6*r^3 + 1369*M^5*r^4 + 
        46252080*KM4*M^5*r^4 - 2295*M^4*r^5 - 193546080*KM4*M^4*r^5 + 
        868*M^3*r^6 + 610608600*KM4*M^3*r^6 - 590851800*KM4*M^2*r^7 + 
        168814800*KM4*M*r^8 - 24318000*KM4*M^5*r^4*Log[1 - (2*M)/r] + 
        80967600*KM4*M^4*r^5*Log[1 - (2*M)/r] - 331737840*KM4*M^3*r^6*
         Log[1 - (2*M)/r] + 572594400*KM4*M^2*r^7*Log[1 - (2*M)/r] - 
        379833300*KM4*M*r^8*Log[1 - (2*M)/r] + 84407400*KM4*r^9*
         Log[1 - (2*M)/r] - 21*Cos[4*\[Theta]]*
         (M*(M^2*r^4*(-55*M^2 + 81*M*r - 28*r^2) + 168*KM4*
             (56*M^8 + 392*M^7*r + 1260*M^6*r^2 + 3440*M^5*r^3 + 
              3150*M^4*r^4 + 81060*M^3*r^5 - 363825*M^2*r^6 + 363825*M*r^7 - 
              103950*r^8)) + 1260*KM4*r^4*(220*M^5 - 2268*M^4*r + 
            23884*M^3*r^2 - 46200*M^2*r^3 + 31185*M*r^4 - 6930*r^5)*
           Log[1 - (2*M)/r]) + 4*Cos[2*\[Theta]]*
         (M*(M^2*r^4*(-1175*M^2 + 2079*M*r - 812*r^2) + 
            1176*KM4*(72*M^8 + 424*M^7*r + 1620*M^6*r^2 + 7480*M^5*r^3 - 
              53550*M^4*r^4 + 92820*M^3*r^5 - 142275*M^2*r^6 + 121275*M*r^7 - 
              34650*r^8)) + 8820*KM4*r^4*(3140*M^5 - 8316*M^4*r + 
            13748*M^3*r^2 - 16800*M^2*r^3 + 10395*M*r^4 - 2310*r^5)*
           Log[1 - (2*M)/r]))))/(672*M^5*Sqrt[Pi]*r^2) + 
   (r*\[Epsilon]p*(71680*M^3*Sqrt[5/Pi]*\[Alpha]2*(-1 + 3*Cos[\[Theta]]^2)*
       (4*KE2*M^3 - 2*(2 + 3*KE2)*M^2*r - 6*KE2*M*r^2 + 2*r^3 - 
        3*KE2*r*(-2*M^2 + r^2)*Log[1 - (2*M)/r]) + 
      (320*M*\[Alpha]4*(9 + 20*Cos[2*\[Theta]] + 35*Cos[4*\[Theta]])*
        (2*(-8*M^4*r + 60*M^2*r^3 - 70*M*r^4 + 21*r^5 + 
           7*KE4*M*(12*M^4 - 130*M^3*r - 270*M^2*r^2 + 735*M*r^3 - 
             315*r^4)) + 105*KE4*r*(8*M^4 - 60*M^2*r^2 + 70*M*r^3 - 21*r^4)*
          Log[1 - (2*M)/r]))/Sqrt[Pi] + 14336*M^2*Sqrt[7/Pi]*Cos[\[Theta]]*
       (-3 + 5*Cos[\[Theta]]^2)*(2*(-10*KE3*M^4 + 2*(2 + 25*KE3)*M^3*r + 
          75*KE3*M^2*r^2 - 5*(2 + 15*KE3)*M*r^3 + 5*r^4)*\[Alpha]3 - 
        15*KE3*r*(4*M^3 - 10*M*r^2 + 5*r^3)*\[Alpha]3*Log[1 - (2*M)/r]) + 
      (2240*M*\[Alpha]s3*(16*Sqrt[5]*M^2*\[Delta]KE23*(1 + 3*Cos[2*\[Theta]])*
          (2*M*(2*M^2 - 3*M*r - 3*r^2) + (6*M^2*r - 3*r^3)*
            Log[1 - (2*M)/r]) - \[Delta]KE43*(9 + 20*Cos[2*\[Theta]] + 
           35*Cos[4*\[Theta]])*(2*M*(-12*M^4 + 130*M^3*r + 270*M^2*r^2 - 
             735*M*r^3 + 315*r^4) - 15*(8*M^4*r - 60*M^2*r^3 + 70*M*r^4 - 
             21*r^5)*Log[1 - (2*M)/r])))/Sqrt[Pi] - 
      (35*\[Alpha]s4*Cos[\[Theta]]*(-4096*Sqrt[7]*M^6*\[Delta]KE34 + 
         20480*Sqrt[7]*M^5*r*\[Delta]KE34 + 30720*Sqrt[7]*M^4*r^2*
          \[Delta]KE34 - 30720*Sqrt[7]*M^3*r^3*\[Delta]KE34 + 
         168432*M^6*Sqrt[Pi]*\[Delta]KE54 - 3242316*M^5*Sqrt[Pi]*r*
          \[Delta]KE54 - 8842680*M^4*Sqrt[Pi]*r^2*\[Delta]KE54 + 
         46424070*M^3*Sqrt[Pi]*r^3*\[Delta]KE54 - 46424070*M^2*Sqrt[Pi]*r^4*
          \[Delta]KE54 + 13264020*M*Sqrt[Pi]*r^5*\[Delta]KE54 - 
         12288*Sqrt[7]*M^5*r*\[Delta]KE34*Log[1 - (2*M)/r] + 
         30720*Sqrt[7]*M^3*r^3*\[Delta]KE34*Log[1 - (2*M)/r] - 
         15360*Sqrt[7]*M^2*r^4*\[Delta]KE34*Log[1 - (2*M)/r] + 
         1263240*M^5*Sqrt[Pi]*r*\[Delta]KE54*Log[1 - (2*M)/r] - 
         22106700*M^3*Sqrt[Pi]*r^3*\[Delta]KE54*Log[1 - (2*M)/r] + 
         44213400*M^2*Sqrt[Pi]*r^4*\[Delta]KE54*Log[1 - (2*M)/r] - 
         29844045*M*Sqrt[Pi]*r^5*\[Delta]KE54*Log[1 - (2*M)/r] + 
         6632010*Sqrt[Pi]*r^6*\[Delta]KE54*Log[1 - (2*M)/r] + 
         22869*Sqrt[Pi]*\[Delta]KE54*Cos[4*\[Theta]]*
          (2*M*(8*M^5 - 154*M^4*r - 420*M^3*r^2 + 2205*M^2*r^3 - 2205*M*r^4 + 
             630*r^5) + 15*(8*M^5*r - 140*M^3*r^3 + 280*M^2*r^4 - 189*M*r^5 + 
             42*r^6)*Log[1 - (2*M)/r]) + 4*Cos[2*\[Theta]]*
          (2*M*(5602905*M*Sqrt[Pi]*r^4*\[Delta]KE54 - 1600830*Sqrt[Pi]*r^5*
              \[Delta]KE54 + 15*M^2*r^3*(1280*Sqrt[7]*\[Delta]KE34 - 373527*
                Sqrt[Pi]*\[Delta]KE54) - 60*M^3*r^2*(320*Sqrt[7]*
                \[Delta]KE34 - 17787*Sqrt[Pi]*\[Delta]KE54) + 
             8*M^5*(320*Sqrt[7]*\[Delta]KE34 - 2541*Sqrt[Pi]*\[Delta]KE54) + 
             M^4*r*(-12800*Sqrt[7]*\[Delta]KE34 + 391314*Sqrt[Pi]*
                \[Delta]KE54)) + 15*r*(480249*M*Sqrt[Pi]*r^4*\[Delta]KE54 - 
             106722*Sqrt[Pi]*r^5*\[Delta]KE54 + 40*M^2*r^3*(32*Sqrt[7]*
                \[Delta]KE34 - 17787*Sqrt[Pi]*\[Delta]KE54) + 
             8*M^5*(128*Sqrt[7]*\[Delta]KE34 - 2541*Sqrt[Pi]*\[Delta]KE54) + 
             20*M^3*r^2*(-128*Sqrt[7]*\[Delta]KE34 + 17787*Sqrt[Pi]*
                \[Delta]KE54))*Log[1 - (2*M)/r])))/Sqrt[Pi]))/(573440*M^5), 
  0}, 
 {((15*r*\[Epsilon]p*(-21504*M^3*Sqrt[5/Pi]*\[Alpha]s2*Cos[\[Theta]]*
        (r^3*(-2*M + r) + 40*KM2*M*(2*M^3 + 2*M^2*r + 3*M*r^2 - 3*r^3) + 
         60*KM2*(2*M - r)*r^3*Log[1 - (2*M)/r]) - 3584*M^2*Sqrt[7/Pi]*
        \[Alpha]s3*(-1 + 5*Cos[\[Theta]]^2)*((4*M - 3*r)*(2*M - r)*r^3 - 
         224*KM3*M*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 105*M*r^3 + 45*r^4) - 
         1680*KM3*(4*M - 3*r)*(2*M - r)*r^3*Log[1 - (2*M)/r]) - 
       401408*M^2*Sqrt[7/Pi]*\[Alpha]2*\[Delta]KM32*(-1 + 5*Cos[\[Theta]]^2)*
        (-2*M*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 105*M*r^3 + 45*r^4) - 
         15*r^3*(-2*M + r)*(-4*M + 3*r)*Log[1 - (2*M)/r]) - 
       (1920*M*\[Alpha]s4*Cos[\[Theta]]*(1 + 7*Cos[2*\[Theta]])*
         (r^3*(-40*M^3 + 90*M^2*r - 63*M*r^2 + 14*r^3) + 
          4704*KM4*M*(4*M^5 + 18*M^4*r + 90*M^3*r^2 - 685*M^2*r^3 + 
            735*M*r^4 - 210*r^5) + 35280*KM4*r^3*(40*M^3 - 90*M^2*r + 
            63*M*r^2 - 14*r^3)*Log[1 - (2*M)/r]))/Sqrt[Pi] + 
       (7*\[Alpha]4*(28672*Sqrt[7]*M^2*\[Delta]KM34*(3 + 5*Cos[2*\[Theta]])*
           (2*M*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 105*M*r^3 + 45*r^4) + 
            15*r^3*(8*M^2 - 10*M*r + 3*r^2)*Log[1 - (2*M)/r]) + 
          11*Sqrt[11]*Pi*\[Delta]KM54*(1 - 14*Cos[\[Theta]]^2 + 
            21*Cos[\[Theta]]^4)*(-2*M*(8*M^6 + 56*M^5*r + 420*M^4*r^2 - 
              5670*M^3*r^3 + 10920*M^2*r^4 - 7245*M*r^5 + 1575*r^6) - 
            105*(2*M - r)*r^3*(20*M^3 - 60*M^2*r + 54*M*r^2 - 15*r^3)*
             Log[1 - (2*M)/r])))/Sqrt[Pi] + (215040*M*\[Alpha]3*Cos[\[Theta]]*
         (-2*Sqrt[5]*M^2*\[Delta]KM23*(2*M*(2*M^3 + 2*M^2*r + 3*M*r^2 - 
              3*r^3) + 3*(2*M - r)*r^3*Log[1 - (2*M)/r]) - 
          21*\[Delta]KM43*(1 + 7*Cos[2*\[Theta]])*
           (2*M*(4*M^5 + 18*M^4*r + 90*M^3*r^2 - 685*M^2*r^3 + 735*M*r^4 - 
              210*r^5) + 15*r^3*(40*M^3 - 90*M^2*r + 63*M*r^2 - 14*r^3)*
             Log[1 - (2*M)/r])))/Sqrt[Pi]) + 8*\[Epsilon]a*
      (-53760*M^7*r*\[Chi]n + 
       (\[Epsilon]p*(13440*M^7*r*(2*Sqrt[5]*KE2*\[Alpha]2 + 
            Sqrt[3]*\[Gamma]21)*\[Chi]n + 10*\[Alpha]4*\[Chi]n*
           (-((1 - 14*Cos[\[Theta]]^2 + 21*Cos[\[Theta]]^4)*
              (-8*M*(2*M^3*r*(16*M^3 - 168*M^2*r + 240*M*r^2 - 85*r^3) + 
                 KE4*(420*M^7 + 9472*M^6*r - 27006*M^5*r^2 + 59430*M^4*r^3 - 
                   561330*M^3*r^4 + 1081080*M^2*r^5 - 717255*M*r^6 + 
                   155925*r^7)) + 210*KE4*r*(128*M^7 - 1344*M^6*r + 
                 1920*M^5*r^2 + 112720*M^4*r^3 - 396900*M^3*r^4 + 
                 476280*M^2*r^5 - 238140*M*r^6 + 42525*r^7)*ArcTanh[
                 M/(M - r)] - 339255*KE4*r^4*(40*M^4 - 140*M^3*r + 
                 168*M^2*r^2 - 84*M*r^3 + 15*r^4)*Log[1 - (2*M)/r])) - 
            4*M^2*(3 + 5*Cos[2*\[Theta]])*(2*M*(4*r*(-4*M^4 - 30*M^3*r + 
                  210*M^2*r^2 - 224*M*r^3 + 63*r^4) + 7*KE4*(24*M^5 - 
                  188*M^4*r - 3570*M^3*r^2 + 11550*M^2*r^3 - 10395*M*r^4 + 
                  2835*r^5)) + 105*KE4*r*(16*M^5 + 120*M^4*r - 840*M^3*r^2 + 
                1400*M^2*r^3 - 882*M*r^4 + 189*r^5)*Log[1 - (2*M)/r])) + 
          12*Sqrt[7]*M*\[Alpha]3*\[Chi]n*Cos[\[Theta]]*
           (16*M^2*(2*M*(-(r*(16*M^3 + 40*M^2*r - 240*M*r^2 + 105*r^3)) + 
                5*KE3*(6*M^4 - 40*M^3*r - 265*M^2*r^2 + 525*M*r^3 - 
                  210*r^4)) + 15*KE3*r*(16*M^4 + 40*M^3*r - 240*M^2*r^2 + 
                245*M*r^3 - 70*r^4)*Log[1 - (2*M)/r]) - 
            5*(1 + 7*Cos[2*\[Theta]])*(2*M*(8*M^3*r*(2*M^2 - 9*M*r + 5*r^2) + 
                KE3*(40*M^6 + 564*M^5*r - 222*M^4*r^2 + 1890*M^3*r^3 - 
                  14385*M^2*r^4 + 15435*M*r^5 - 4410*r^6)) - 
              15*KE3*r*(16*M^6 - 72*M^5*r + 40*M^4*r^2 - 840*M^3*r^3 + 
                1890*M^2*r^4 - 1323*M*r^5 + 294*r^6)*Log[1 - (2*M)/r])) + 
          M^2*(-84*Sqrt[5]*\[Alpha]2*\[Chi]n*(-1 + 5*Cos[\[Theta]]^2)*
             (-8*M*(4*M^3*(4*M - 5*r)*r + KE2*(12*M^5 + 88*M^4*r + 
                  70*M^3*r^2 + 210*M^2*r^3 - 735*M*r^4 + 315*r^5)) + 
              6*KE2*r*(64*M^5 - 80*M^4*r + 1080*M^2*r^3 - 1350*M*r^4 + 
                405*r^5)*ArcTanh[M/(M - r)] - 825*KE2*r^4*(8*M^2 - 10*M*r + 
                3*r^2)*Log[1 - (2*M)/r]) - 448*Sqrt[3]*
             (30*M^5*r*\[Gamma]21*\[Chi]n + Sqrt[15]*M^2*\[Chi]n*(
                2*M*(2*KE2*M^3*\[Alpha]2 + 5*r^2*(-3*KE2*M + 2*r + 3*KE2*r)*
                   \[Alpha]2) + 3*KE2*r*(4*M^3 - 10*M*r^2 + 5*r^3)*\[Alpha]2*
                 Log[1 - (2*M)/r])))))/Sqrt[Pi]))*Sin[\[Theta]]^2)/
   (215040*M^5*r^2), 0, 0, r^2*Sin[\[Theta]]^2 + 
   (\[Epsilon]a*\[Epsilon]p*\[Chi]n*(Sqrt[7]*M*\[Alpha]s3*
       (-96*M^2*(1 + 3*Cos[2*\[Theta]])*
         (M*(r^4*(-29*M + 21*r) + 224*KM3*(2*M^5 + 6*M^4*r + 15*M^3*r^2 + 
              50*M^2*r^3 - 210*M*r^4 + 105*r^5)) + 1680*KM3*r^4*
           (15*M^2 - 21*M*r + 7*r^2)*Log[1 - (2*M)/r]) + 
        (9 + 20*Cos[2*\[Theta]] + 35*Cos[4*\[Theta]])*
         (M*(M^2*r^4*(-34*M + 21*r) + 112*KM3*(24*M^7 + 100*M^6*r + 
              180*M^5*r^2 + 138*M^4*r^3 + 2100*M^3*r^4 + 5670*M^2*r^5 - 
              15435*M*r^6 + 6615*r^7)) + 840*KM3*r^4*(-100*M^4 - 42*M^3*r + 
            1260*M^2*r^2 - 1470*M*r^3 + 441*r^4)*Log[1 - (2*M)/r])) + 
      9*\[Alpha]s4*Cos[\[Theta]]*(-141120*KM4*M^9 - 912576*KM4*M^8*r - 
        3175200*KM4*M^7*r^2 - 11544960*KM4*M^6*r^3 + 1369*M^5*r^4 + 
        46252080*KM4*M^5*r^4 - 2295*M^4*r^5 - 193546080*KM4*M^4*r^5 + 
        868*M^3*r^6 + 610608600*KM4*M^3*r^6 - 590851800*KM4*M^2*r^7 + 
        168814800*KM4*M*r^8 - 24318000*KM4*M^5*r^4*Log[1 - (2*M)/r] + 
        80967600*KM4*M^4*r^5*Log[1 - (2*M)/r] - 331737840*KM4*M^3*r^6*
         Log[1 - (2*M)/r] + 572594400*KM4*M^2*r^7*Log[1 - (2*M)/r] - 
        379833300*KM4*M*r^8*Log[1 - (2*M)/r] + 84407400*KM4*r^9*
         Log[1 - (2*M)/r] - 21*Cos[4*\[Theta]]*
         (M*(M^2*r^4*(-55*M^2 + 81*M*r - 28*r^2) + 168*KM4*
             (56*M^8 + 392*M^7*r + 1260*M^6*r^2 + 3440*M^5*r^3 + 
              3150*M^4*r^4 + 81060*M^3*r^5 - 363825*M^2*r^6 + 363825*M*r^7 - 
              103950*r^8)) + 1260*KM4*r^4*(220*M^5 - 2268*M^4*r + 
            23884*M^3*r^2 - 46200*M^2*r^3 + 31185*M*r^4 - 6930*r^5)*
           Log[1 - (2*M)/r]) + 4*Cos[2*\[Theta]]*
         (M*(M^2*r^4*(-1175*M^2 + 2079*M*r - 812*r^2) + 
            1176*KM4*(72*M^8 + 424*M^7*r + 1620*M^6*r^2 + 7480*M^5*r^3 - 
              53550*M^4*r^4 + 92820*M^3*r^5 - 142275*M^2*r^6 + 121275*M*r^7 - 
              34650*r^8)) + 8820*KM4*r^4*(3140*M^5 - 8316*M^4*r + 
            13748*M^3*r^2 - 16800*M^2*r^3 + 10395*M*r^4 - 2310*r^5)*
           Log[1 - (2*M)/r])))*Sin[\[Theta]]^2)/(672*M^5*Sqrt[Pi]*r^2) + 
   (r*\[Epsilon]p*(71680*M^3*Sqrt[5/Pi]*\[Alpha]2*(-1 + 3*Cos[\[Theta]]^2)*
       (4*KE2*M^3 - 2*(2 + 3*KE2)*M^2*r - 6*KE2*M*r^2 + 2*r^3 - 
        3*KE2*r*(-2*M^2 + r^2)*Log[1 - (2*M)/r]) + 
      (320*M*\[Alpha]4*(9 + 20*Cos[2*\[Theta]] + 35*Cos[4*\[Theta]])*
        (2*(-8*M^4*r + 60*M^2*r^3 - 70*M*r^4 + 21*r^5 + 
           7*KE4*M*(12*M^4 - 130*M^3*r - 270*M^2*r^2 + 735*M*r^3 - 
             315*r^4)) + 105*KE4*r*(8*M^4 - 60*M^2*r^2 + 70*M*r^3 - 21*r^4)*
          Log[1 - (2*M)/r]))/Sqrt[Pi] + 14336*M^2*Sqrt[7/Pi]*Cos[\[Theta]]*
       (-3 + 5*Cos[\[Theta]]^2)*(2*(-10*KE3*M^4 + 2*(2 + 25*KE3)*M^3*r + 
          75*KE3*M^2*r^2 - 5*(2 + 15*KE3)*M*r^3 + 5*r^4)*\[Alpha]3 - 
        15*KE3*r*(4*M^3 - 10*M*r^2 + 5*r^3)*\[Alpha]3*Log[1 - (2*M)/r]) + 
      (2240*M*\[Alpha]s3*(16*Sqrt[5]*M^2*\[Delta]KE23*(1 + 3*Cos[2*\[Theta]])*
          (2*M*(2*M^2 - 3*M*r - 3*r^2) + (6*M^2*r - 3*r^3)*
            Log[1 - (2*M)/r]) - \[Delta]KE43*(9 + 20*Cos[2*\[Theta]] + 
           35*Cos[4*\[Theta]])*(2*M*(-12*M^4 + 130*M^3*r + 270*M^2*r^2 - 
             735*M*r^3 + 315*r^4) - 15*(8*M^4*r - 60*M^2*r^3 + 70*M*r^4 - 
             21*r^5)*Log[1 - (2*M)/r])))/Sqrt[Pi] - 
      (35*\[Alpha]s4*Cos[\[Theta]]*(-4096*Sqrt[7]*M^6*\[Delta]KE34 + 
         20480*Sqrt[7]*M^5*r*\[Delta]KE34 + 30720*Sqrt[7]*M^4*r^2*
          \[Delta]KE34 - 30720*Sqrt[7]*M^3*r^3*\[Delta]KE34 + 
         168432*M^6*Sqrt[Pi]*\[Delta]KE54 - 3242316*M^5*Sqrt[Pi]*r*
          \[Delta]KE54 - 8842680*M^4*Sqrt[Pi]*r^2*\[Delta]KE54 + 
         46424070*M^3*Sqrt[Pi]*r^3*\[Delta]KE54 - 46424070*M^2*Sqrt[Pi]*r^4*
          \[Delta]KE54 + 13264020*M*Sqrt[Pi]*r^5*\[Delta]KE54 - 
         12288*Sqrt[7]*M^5*r*\[Delta]KE34*Log[1 - (2*M)/r] + 
         30720*Sqrt[7]*M^3*r^3*\[Delta]KE34*Log[1 - (2*M)/r] - 
         15360*Sqrt[7]*M^2*r^4*\[Delta]KE34*Log[1 - (2*M)/r] + 
         1263240*M^5*Sqrt[Pi]*r*\[Delta]KE54*Log[1 - (2*M)/r] - 
         22106700*M^3*Sqrt[Pi]*r^3*\[Delta]KE54*Log[1 - (2*M)/r] + 
         44213400*M^2*Sqrt[Pi]*r^4*\[Delta]KE54*Log[1 - (2*M)/r] - 
         29844045*M*Sqrt[Pi]*r^5*\[Delta]KE54*Log[1 - (2*M)/r] + 
         6632010*Sqrt[Pi]*r^6*\[Delta]KE54*Log[1 - (2*M)/r] + 
         22869*Sqrt[Pi]*\[Delta]KE54*Cos[4*\[Theta]]*
          (2*M*(8*M^5 - 154*M^4*r - 420*M^3*r^2 + 2205*M^2*r^3 - 2205*M*r^4 + 
             630*r^5) + 15*(8*M^5*r - 140*M^3*r^3 + 280*M^2*r^4 - 189*M*r^5 + 
             42*r^6)*Log[1 - (2*M)/r]) + 4*Cos[2*\[Theta]]*
          (2*M*(5602905*M*Sqrt[Pi]*r^4*\[Delta]KE54 - 1600830*Sqrt[Pi]*r^5*
              \[Delta]KE54 + 15*M^2*r^3*(1280*Sqrt[7]*\[Delta]KE34 - 373527*
                Sqrt[Pi]*\[Delta]KE54) - 60*M^3*r^2*(320*Sqrt[7]*
                \[Delta]KE34 - 17787*Sqrt[Pi]*\[Delta]KE54) + 
             8*M^5*(320*Sqrt[7]*\[Delta]KE34 - 2541*Sqrt[Pi]*\[Delta]KE54) + 
             M^4*r*(-12800*Sqrt[7]*\[Delta]KE34 + 391314*Sqrt[Pi]*
                \[Delta]KE54)) + 15*r*(480249*M*Sqrt[Pi]*r^4*\[Delta]KE54 - 
             106722*Sqrt[Pi]*r^5*\[Delta]KE54 + 40*M^2*r^3*(32*Sqrt[7]*
                \[Delta]KE34 - 17787*Sqrt[Pi]*\[Delta]KE54) + 
             8*M^5*(128*Sqrt[7]*\[Delta]KE34 - 2541*Sqrt[Pi]*\[Delta]KE54) + 
             20*M^3*r^2*(-128*Sqrt[7]*\[Delta]KE34 + 17787*Sqrt[Pi]*
                \[Delta]KE54))*Log[1 - (2*M)/r])))/Sqrt[Pi])*Sin[\[Theta]]^2)/
    (573440*M^5)}}


==> anc/full_metric_L234_AP_rescaled.m <==
{{-1 + (2*M)/r + \[Epsilon]p*((Sqrt[5/Pi]*(-1 + 3*Cos[\[Theta]]^2)*
       (2*(r^4*\[Alpha]2 + M^2*r^2*(4*\[Alpha]2 - 9*\[Gamma]2) + 
          2*M^4*\[Gamma]2 + 4*M^3*r*\[Gamma]2 + M*r^3*(-4*\[Alpha]2 + 
            3*\[Gamma]2)) + 3*r^2*(-2*M + r)^2*\[Gamma]2*Log[1 - (2*M)/r]))/
      (8*M^2*r^2) - (Sqrt[7/Pi]*Cos[\[Theta]]*(-3 + 5*Cos[\[Theta]]^2)*
       (2*(-(r^5*\[Alpha]3) + M^3*r^2*(4*\[Alpha]3 - 65*\[Gamma]3) + 
          5*M*r^4*(\[Alpha]3 - 3*\[Gamma]3) + 2*M^5*\[Gamma]3 + 
          10*M^4*r*\[Gamma]3 + 4*M^2*r^3*(-2*\[Alpha]3 + 15*\[Gamma]3)) + 
        15*(M - r)*r^2*(-2*M + r)^2*\[Gamma]3*Log[1 - (2*M)/r]))/
      (8*M^3*r^2) + (3*(3 - 30*Cos[\[Theta]]^2 + 35*Cos[\[Theta]]^4)*
       (2*(14*r^6*\[Alpha]4 - 20*M^3*r^3*(8*\[Alpha]4 - 301*\[Gamma]4) + 
          15*M^2*r^4*(12*\[Alpha]4 - 245*\[Gamma]4) + 
          48*M^4*r^2*(\[Alpha]4 - 70*\[Gamma]4) + 28*M^6*\[Gamma]4 + 
          252*M^5*r*\[Gamma]4 + 21*M*r^5*(-4*\[Alpha]4 + 35*\[Gamma]4)) + 
        105*r^2*(-2*M + r)^2*(6*M^2 - 14*M*r + 7*r^2)*\[Gamma]4*
         Log[1 - (2*M)/r]))/(448*M^4*Sqrt[Pi]*r^2)) + 
   \[Epsilon]a*\[Epsilon]p*
    (((1 - (2*M)/r)*\[Chi]n*(-8*Sqrt[5]*M^2*(-1 + 3*Cos[\[Theta]]^2)*
         (2*Sqrt[35]*(-128*M*(19*M - 6*r)*(2*M - r)*r^4*\[Alpha]s3 + 
            3*M*(16*M^6 + 24*M^5*r + 72*M^4*r^2 + 90*M^3*r^3 - 3120*M^2*r^4 + 
              4005*M*r^5 - 1215*r^6)*\[Gamma]s3) + 2240*M*(M - r)*r^3*
           (2*M^2 + 6*M*r - 3*r^2)*\[Gamma]s32 + 15*(2*M - r)*r^4*
           (3*Sqrt[35]*(76*M^2 - 186*M*r + 81*r^2)*\[Gamma]s3 + 
            224*(2*M - r)*r*\[Gamma]s32)*Log[1 - (2*M)/r]) + 
        5*(3 - 30*Cos[\[Theta]]^2 + 35*Cos[\[Theta]]^4)*
         (2*Sqrt[7]*(256*M^3*(9*M - 8*r)*(2*M - r)*r^4*\[Alpha]s3 + 
            M*(96*M^8 + 144*M^7*r - 240*M^6*r^2 - 2260*M^5*r^3 - 
              2340*M^4*r^4 + 109920*M^3*r^5 - 202100*M^2*r^6 + 123375*M*r^7 - 
              24675*r^8)*\[Gamma]s3) - 1344*M*(M - r)*r^3*(4*M^4 + 40*M^3*r - 
            440*M^2*r^2 + 420*M*r^3 - 105*r^4)*\[Gamma]s34 - 
          15*(2*M - r)*r^4*(Sqrt[7]*(216*M^4 + 2628*M^3*r - 7990*M^2*r^2 + 
              6580*M*r^3 - 1645*r^4)*\[Gamma]s3 + 672*(2*M - r)*r*
             (6*M^2 - 14*M*r + 7*r^2)*\[Gamma]s34)*Log[1 - (2*M)/r])))/
      (71680*M^4*Sqrt[Pi]*(2*M - r)*r^4) + 
     ((1 - (2*M)/r)*Cos[\[Theta]]*(7*Sqrt[11]*M^2*\[Chi]n*
         (15 - 70*Cos[\[Theta]]^2 + 63*Cos[\[Theta]]^4)*
         (-2*Sqrt[11]*(240*M^3*(2*M - r)*r^4*(175*M^2 - 382*M*r + 175*r^2)*
             \[Alpha]s4 + 49*M*(24*M^9 + 68*M^8*r - 60*M^7*r^2 - 
              1562*M^6*r^3 + 6882*M^5*r^4 + 128834*M^4*r^5 - 421890*M^3*r^6 + 
              462735*M^2*r^7 - 213570*M*r^8 + 35595*r^9)*\[Gamma]s4) + 
          27720*M*r^3*(4*M^6 + 56*M^5*r - 1288*M^4*r^2 + 3780*M^3*r^3 - 
            4095*M^2*r^4 + 1890*M*r^5 - 315*r^6)*\[Gamma]s45 + 
          735*(2*M - r)*r^4*(Sqrt[11]*(350*M^5 + 2400*M^4*r - 13888*M^3*r^2 + 
              20566*M^2*r^3 - 11865*M*r^4 + 2373*r^5)*\[Gamma]s4 + 
            1980*(M - r)*(2*M - r)*r*(2*M^2 - 6*M*r + 3*r^2)*\[Gamma]s45)*
           Log[1 - (2*M)/r]) + 44*Sqrt[7]*M*(-3 + 5*Cos[\[Theta]]^2)*
         (2*M*(Sqrt[7]*M^2*(-240*M*(2*M - r)*r^4*(365*M^2 - 518*M*r + 
                140*r^2)*\[Alpha]s4 + 49*M*(24*M^7 + 68*M^6*r + 300*M^5*r^2 + 
                856*M^4*r^3 - 36360*M^3*r^4 + 102095*M^2*r^5 - 80220*M*r^6 + 
                19005*r^7)*\[Gamma]s4)*\[Chi]n + 17640*M^3*r^3*
             (2*M^4 + 10*M^3*r - 65*M^2*r^2 + 60*M*r^3 - 15*r^4)*\[Gamma]s43*
             \[Chi]n) + 735*M^3*(2*M - r)*r^4*
           (Sqrt[7]*(730*M^3 - 3570*M^2*r + 4081*M*r^2 - 1267*r^3)*
             \[Gamma]s4 + 360*(M - r)*(2*M - r)*r*\[Gamma]s43)*\[Chi]n*
           Log[1 - (2*M)/r])))/(6209280*M^7*Sqrt[Pi]*(2*M - r)*r^4) + 
     ((1 - (2*M)/r)*Cos[\[Theta]]*((3*Sqrt[7]*(-3 + 5*Cos[\[Theta]]^2)*
          (2*M*(Sqrt[35]*M^2*(36*M^2*r^4*(-2*M + r)*\[Alpha]s2 + (-4*M^7 - 
                 2*M^6*r + 6*M^5*r^2 + 23*M^4*r^3 + 61*M^3*r^4 - 
                 455*M^2*r^5 + 420*M*r^6 - 105*r^7)*\[Gamma]s2)*\[Chi]n + 
             70*M^2*r^3*(2*M^4 + 10*M^3*r - 65*M^2*r^2 + 60*M*r^3 - 15*r^4)*
              \[Gamma]s23*\[Chi]n) + 3*(2*M - r)*r^4*
            (Sqrt[35]*M^2*(3*M^3 + 70*M^2*r - 105*M*r^2 + 35*r^3)*\[Gamma]s2*
              \[Chi]n + 350*M^2*r*(2*M^2 - 3*M*r + r^2)*\[Gamma]s23*\[Chi]n)*
            Log[1 - (2*M)/r]))/(2*M - r) + 
        (7*Sqrt[3]*M*r*(120*M^6*r^3*\[Gamma]s21*\[Chi]n + 
           Sqrt[15]*M^3*\[Chi]n*(-24*(9*M - 10*r)*r^3*(-2*M + r)^2*
              \[Alpha]s2 + 2*M*(-8*M^5 + 2*M^4*r + 16*M^3*r^2 + 117*M*r^4 - 
               30*r^5)*\[Gamma]s2 + 3*(9*M - 10*r)*r^3*(-2*M + r)^2*
              \[Gamma]s2*Log[1 - (2*M)/r])))/(-2*M + r)^2))/
      (1680*M^5*Sqrt[Pi]*r^4)), 0, 0, 
  \[Epsilon]p*(-(Sqrt[5/Pi]*Cos[\[Theta]]*(24*r^4*\[Alpha]s2 + 
         4*M^4*\[Gamma]s2 + 4*M^3*r*\[Gamma]s2 + 6*M^2*r^2*\[Gamma]s2 - 
         6*M*r^3*(8*\[Alpha]s2 + \[Gamma]s2) + 3*(2*M - r)*r^3*\[Gamma]s2*
          Log[1 - (2*M)/r])*Sin[\[Theta]]^2)/(16*M^2*r) - 
     (Sqrt[7/Pi]*(-1 + 5*Cos[\[Theta]]^2)*(64*(4*M - 3*r)*(2*M - r)*r^3*
         \[Alpha]s3 - 6*M*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 105*M*r^3 + 
          45*r^4)*\[Gamma]s3 - 45*(4*M - 3*r)*(2*M - r)*r^3*\[Gamma]s3*
         Log[1 - (2*M)/r])*Sin[\[Theta]]^2)/(256*M^3*r) - 
     (Cos[\[Theta]]*(-3 + 7*Cos[\[Theta]]^2)*
       (240*r^3*(-40*M^3 + 90*M^2*r - 63*M*r^2 + 14*r^3)*\[Alpha]s4 + 
        98*M*(4*M^5 + 18*M^4*r + 90*M^3*r^2 - 685*M^2*r^3 + 735*M*r^4 - 
          210*r^5)*\[Gamma]s4 + 735*(2*M - r)*r^3*(20*M^2 - 35*M*r + 14*r^2)*
         \[Gamma]s4*Log[1 - (2*M)/r])*Sin[\[Theta]]^2)/
      (896*M^4*Sqrt[Pi]*r)) + \[Epsilon]a*
    ((-2*M^2*\[Chi]n*Sin[\[Theta]]^2)/r + \[Epsilon]p*
      (-(M^2*(2*Sqrt[5]*\[Gamma]2 - Sqrt[3]*\[Gamma]21)*\[Chi]n*
          Sin[\[Theta]]^2)/(2*Sqrt[Pi]*r) + 
       (\[Chi]n*Cos[\[Theta]]*(-8*Sqrt[5]*M^2*
           (4*Sqrt[35]*M*(15*r^4*(14*\[Alpha]3 - 177*\[Gamma]3) + 
              40*M^2*r^2*(2*\[Alpha]3 - 57*\[Gamma]3) + M^3*r*(32*\[Alpha]3 - 
                30*\[Gamma]3) + 60*M^4*\[Gamma]3 + 15*M*r^3*(-32*\[Alpha]3 + 
                387*\[Gamma]3)) + 350*M*r*(2*M^3 + 2*M^2*r + 3*M*r^2 - 3*r^3)*
             \[Gamma]32 + 15*r*(2*Sqrt[35]*(32*M^4 + 80*M^3*r - 480*M^2*r^2 + 
                564*M*r^3 - 177*r^4)*\[Gamma]3 + 35*(2*M - r)*r^3*\[Gamma]32)*
             Log[1 - (2*M)/r]) - 25*(-3 + 7*Cos[\[Theta]]^2)*
           (2*M*(2*Sqrt[7]*(16*M^3*r*(2*M^2 - 9*M*r + 5*r^2)*\[Alpha]3 - 
                5*(16*M^6 + 76*M^5*r - 762*M^4*r^2 - 2610*M^3*r^3 + 
                  19865*M^2*r^4 - 21315*M*r^5 + 6090*r^6)*\[Gamma]3) + 
              49*r*(4*M^5 + 18*M^4*r + 90*M^3*r^2 - 685*M^2*r^3 + 735*M*r^4 - 
                210*r^5)*\[Gamma]34) + 15*r*(2*Sqrt[7]*(32*M^6 - 144*M^5*r + 
                80*M^4*r^2 + 5800*M^3*r^3 - 13050*M^2*r^4 + 9135*M*r^5 - 
                2030*r^6)*\[Gamma]3 + 49*(2*M - r)*r^3*(20*M^2 - 35*M*r + 
                14*r^2)*\[Gamma]34)*Log[1 - (2*M)/r]))*Sin[\[Theta]]^2)/
        (22400*M^4*Sqrt[Pi]*r^2) + 
       (\[Chi]n*(88*Sqrt[7]*M^2*(-1 + 5*Cos[\[Theta]]^2)*
           (8*Sqrt[7]*M*(7*M*r^4*(512*\[Alpha]4 - 31185*\[Gamma]4) + 
              30*M^3*r^2*(16*\[Alpha]4 - 1435*\[Gamma]4) + 
              336*M^5*\[Gamma]4 + 4*M^4*r*(16*\[Alpha]4 + 35*\[Gamma]4) + 
              210*M^2*r^3*(-16*\[Alpha]4 + 869*\[Gamma]4) + 
              63*r^5*(-16*\[Alpha]4 + 1125*\[Gamma]4)) + 
            882*M*r*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 105*M*r^3 + 45*r^4)*
             \[Gamma]43 + 105*r*(4*Sqrt[7]*(32*M^5 + 240*M^4*r - 
                1680*M^3*r^2 + 3592*M^2*r^3 - 2754*M*r^4 + 675*r^5)*
               \[Gamma]4 + 63*(4*M - 3*r)*(2*M - r)*r^3*\[Gamma]43)*
             Log[1 - (2*M)/r]) - 7*Sqrt[11]*(1 - 14*Cos[\[Theta]]^2 + 
            21*Cos[\[Theta]]^4)*(16*Sqrt[11]*(-16*M^4*r*(16*M^3 - 168*M^2*r + 
                240*M*r^2 - 85*r^3)*\[Alpha]4 + 35*M*(48*M^7 + 344*M^6*r - 
                8256*M^5*r^2 - 31980*M^4*r^3 + 459270*M^3*r^4 - 884520*M^2*
                 r^5 + 586845*M*r^6 - 127575*r^7)*\[Gamma]4 - 
              105*r*(128*M^7 - 1344*M^6*r + 1920*M^5*r^2 + 112720*M^4*r^3 - 
                396900*M^3*r^4 + 476280*M^2*r^5 - 238140*M*r^6 + 42525*r^7)*
               \[Gamma]4*ArcTanh[M/(M - r)]) + 3465*r*\[Gamma]45*
             (-2*M*(8*M^6 + 56*M^5*r + 420*M^4*r^2 - 5670*M^3*r^3 + 
                10920*M^2*r^4 - 7245*M*r^5 + 1575*r^6) - 105*(2*M - r)*r^3*(
                20*M^3 - 60*M^2*r + 54*M*r^2 - 15*r^3)*Log[1 - (2*M)/r])))*
         Sin[\[Theta]]^2)/(3311616*M^5*Sqrt[Pi]*r^2) + 
       ((-3*Sqrt[7]*M^2*\[Chi]n*(-1 + 5*Cos[\[Theta]]^2)*
           (8*Sqrt[35]*(16*M^4*r*(-4*M + 5*r)*\[Alpha]2 + 3*M*(16*M^5 + 
                44*M^4*r - 90*M^3*r^2 - 270*M^2*r^3 + 945*M*r^4 - 405*r^5)*
               \[Gamma]2 - 3*r*(64*M^5 - 80*M^4*r + 1080*M^2*r^3 - 
                1350*M*r^4 + 405*r^5)*\[Gamma]2*ArcTanh[M/(M - r)]) + 
            105*r*\[Gamma]23*(-2*M*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 
                105*M*r^3 + 45*r^4) - 15*r^3*(-2*M + r)*(-4*M + 3*r)*Log[
                1 - (2*M)/r])) - 448*Sqrt[3]*M^2*(30*M^5*r*\[Gamma]21*
             \[Chi]n + Sqrt[15]*M^2*\[Chi]n*(2*M*(-2*M^3*\[Gamma]2 + 
                5*r^2*(2*r*\[Alpha]2 + 3*M*\[Gamma]2 - 3*r*\[Gamma]2)) - 
              3*r*(4*M^3 - 10*M*r^2 + 5*r^3)*\[Gamma]2*Log[1 - (2*M)/r])))*
         Sin[\[Theta]]^2)/(26880*M^5*Sqrt[Pi]*r^2)))}, 
 {0, (1 - (2*M)/r)^(-1) + \[Epsilon]p*
    ((Sqrt[5/Pi]*(-1 + 3*Cos[\[Theta]]^2)*
       (2*(r^4*\[Alpha]2 + M^2*r^2*(4*\[Alpha]2 - 9*\[Gamma]2) + 
          2*M^4*\[Gamma]2 + 4*M^3*r*\[Gamma]2 + M*r^3*(-4*\[Alpha]2 + 
            3*\[Gamma]2)) + 3*r^2*(-2*M + r)^2*\[Gamma]2*Log[1 - (2*M)/r]))/
      (8*M^2*(-2*M + r)^2) - (Sqrt[7/Pi]*Cos[\[Theta]]*
       (-3 + 5*Cos[\[Theta]]^2)*(2*(-(r^5*\[Alpha]3) + 
          M^3*r^2*(4*\[Alpha]3 - 65*\[Gamma]3) + 
          5*M*r^4*(\[Alpha]3 - 3*\[Gamma]3) + 2*M^5*\[Gamma]3 + 
          10*M^4*r*\[Gamma]3 + 4*M^2*r^3*(-2*\[Alpha]3 + 15*\[Gamma]3)) + 
        15*(M - r)*r^2*(-2*M + r)^2*\[Gamma]3*Log[1 - (2*M)/r]))/
      (8*M^3*(-2*M + r)^2) + (3*(3 - 30*Cos[\[Theta]]^2 + 35*Cos[\[Theta]]^4)*
       (2*(14*r^6*\[Alpha]4 - 20*M^3*r^3*(8*\[Alpha]4 - 301*\[Gamma]4) + 
          15*M^2*r^4*(12*\[Alpha]4 - 245*\[Gamma]4) + 
          48*M^4*r^2*(\[Alpha]4 - 70*\[Gamma]4) + 28*M^6*\[Gamma]4 + 
          252*M^5*r*\[Gamma]4 + 21*M*r^5*(-4*\[Alpha]4 + 35*\[Gamma]4)) + 
        105*r^2*(-2*M + r)^2*(6*M^2 - 14*M*r + 7*r^2)*\[Gamma]4*
         Log[1 - (2*M)/r]))/(448*M^4*Sqrt[Pi]*(-2*M + r)^2)) + 
   \[Epsilon]a*\[Epsilon]p*
    (-(\[Chi]n*Cos[\[Theta]]*(-2*M*(40*Sqrt[5]*M^8*\[Gamma]s2 - 
           80*Sqrt[5]*M^7*r*\[Gamma]s2 - 2*Sqrt[5]*M^6*r^2*\[Gamma]s2 + 
           8*M^5*r^3*(Sqrt[5]*\[Gamma]s2 + 5*Sqrt[7]*\[Gamma]s23) - 
           90*M*r^7*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) + 
           15*r^8*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) + 
           15*M^4*r^4*(16*Sqrt[5]*\[Alpha]s2 - 37*Sqrt[5]*\[Gamma]s2 - 
             8*Sqrt[3]*\[Gamma]s21 + 12*Sqrt[7]*\[Gamma]s23) - 
           5*M^3*r^5*(48*Sqrt[5]*\[Alpha]s2 + 199*Sqrt[5]*\[Gamma]s2 + 
             280*Sqrt[7]*\[Gamma]s23) + 5*M^2*r^6*(12*Sqrt[5]*\[Alpha]s2 + 
             259*Sqrt[5]*\[Gamma]s2 + 370*Sqrt[7]*\[Gamma]s23)) + 
         15*r^4*(-2*M + r)^2*(Sqrt[5]*M^3*\[Gamma]s2 - 
           2*M^2*r*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) + 
           3*M*r^2*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) - 
           r^3*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23))*
          Log[1 - (2*M)/r] + 5*(2*M - r)*Cos[2*\[Theta]]*
          (2*M*(20*Sqrt[5]*M^7*\[Gamma]s2 - 6*Sqrt[5]*M^6*r*\[Gamma]s2 + 
             2*Sqrt[5]*M^5*r^2*\[Gamma]s2 + M^2*r^5*(12*Sqrt[5]*\[Alpha]s2 - 
               455*Sqrt[5]*\[Gamma]s2 - 650*Sqrt[7]*\[Gamma]s23) + 
             60*M*r^6*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) - 
             15*r^7*(7*Sqrt[5]*\[Gamma]s2 + 10*Sqrt[7]*\[Gamma]s23) + 
             M^4*r^3*(17*Sqrt[5]*\[Gamma]s2 + 20*Sqrt[7]*\[Gamma]s23) + 
             M^3*r^4*(-24*Sqrt[5]*\[Alpha]s2 + 67*Sqrt[5]*\[Gamma]s2 + 100*
                Sqrt[7]*\[Gamma]s23)) + 3*(2*M - r)*r^4*
            (Sqrt[5]*M^3*\[Gamma]s2 + 10*M^2*r*(7*Sqrt[5]*\[Gamma]s2 + 10*
                Sqrt[7]*\[Gamma]s23) - 15*M*r^2*(7*Sqrt[5]*\[Gamma]s2 + 10*
                Sqrt[7]*\[Gamma]s23) + 5*r^3*(7*Sqrt[5]*\[Gamma]s2 + 10*
                Sqrt[7]*\[Gamma]s23))*Log[1 - (2*M)/r])))/
      (160*M^3*Sqrt[Pi]*(2*M - r)^3*r^3) + 
     (-4*Sqrt[5]*M^4*\[Chi]n*(1 + 3*Cos[2*\[Theta]])*
        (2*M*(240*Sqrt[35]*M^6*\[Gamma]s3 + 72*Sqrt[35]*M^5*r*\[Gamma]s3 - 
           216*Sqrt[35]*M^4*r^2*\[Gamma]s3 + 3*r^6*(512*Sqrt[35]*\[Alpha]s3 + 
             1215*Sqrt[35]*\[Gamma]s3 - 1120*\[Gamma]s32) + 
           640*M^2*r^4*(10*Sqrt[35]*\[Alpha]s3 + 18*Sqrt[35]*\[Gamma]s3 - 
             7*\[Gamma]s32) - 70*M^3*r^3*(9*Sqrt[35]*\[Gamma]s3 + 
             32*\[Gamma]s32) + M*r^5*(-6272*Sqrt[35]*\[Alpha]s3 + 
             45*(-291*Sqrt[35]*\[Gamma]s3 + 224*\[Gamma]s32))) - 
         15*(2*M - r)*r^4*(300*Sqrt[35]*M^2*\[Gamma]s3 + 
           r^2*(243*Sqrt[35]*\[Gamma]s3 - 224*\[Gamma]s32) + 
           M*r*(-630*Sqrt[35]*\[Gamma]s3 + 448*\[Gamma]s32))*
          Log[1 - (2*M)/r]) + (5*Sqrt[7]*M^2*\[Chi]n*
         (9 + 20*Cos[2*\[Theta]] + 35*Cos[4*\[Theta]])*
         (2*M*(480*M^8*\[Gamma]s3 + 144*M^7*r*\[Gamma]s3 + 
            240*M^6*r^2*\[Gamma]s3 + 16*M^3*r^5*(112*\[Alpha]s3 - 
              7005*\[Gamma]s3 - 2880*Sqrt[7]*\[Gamma]s34) - 
            525*M*r^7*(235*\[Gamma]s3 + 96*Sqrt[7]*\[Gamma]s34) + 
            105*r^8*(235*\[Gamma]s3 + 96*Sqrt[7]*\[Gamma]s34) + 
            4*M^5*r^3*(385*\[Gamma]s3 + 96*Sqrt[7]*\[Gamma]s34) + 
            12*M^4*r^4*(-128*\[Alpha]s3 + 555*\[Gamma]s3 + 288*Sqrt[7]*
               \[Gamma]s34) + 4*M^2*r^6*(-128*\[Alpha]s3 + 50525*\[Gamma]s3 + 
              20640*Sqrt[7]*\[Gamma]s34)) + 15*(2*M - r)*r^4*
           (72*M^4*\[Gamma]s3 + 36*M^3*r*(77*\[Gamma]s3 + 32*Sqrt[7]*
               \[Gamma]s34) - 34*M^2*r^2*(235*\[Gamma]s3 + 96*Sqrt[7]*
               \[Gamma]s34) + 28*M*r^3*(235*\[Gamma]s3 + 96*Sqrt[7]*
               \[Gamma]s34) - 7*r^4*(235*\[Gamma]s3 + 96*Sqrt[7]*
               \[Gamma]s34))*Log[1 - (2*M)/r]))/8)/(71680*M^6*Sqrt[Pi]*r^3*
       (-2*M + r)^2) + (Sqrt[7]*M^4*\[Chi]n*(3*Cos[\[Theta]] + 
         5*Cos[3*\[Theta]])*(2*M*(5880*Sqrt[7]*M^7*\[Gamma]s4 + 
           6468*Sqrt[7]*M^6*r*\[Gamma]s4 - 7644*Sqrt[7]*M^5*r^2*\[Gamma]s4 - 
           25*M^2*r^5*(20880*Sqrt[7]*\[Alpha]s4 + 228095*Sqrt[7]*\[Gamma]s4 - 
             45864*\[Gamma]s43) + 40*M^3*r^4*(5940*Sqrt[7]*\[Alpha]s4 + 
             57379*Sqrt[7]*\[Gamma]s4 - 4410*\[Gamma]s43) + 
           840*M*r^6*(408*Sqrt[7]*\[Alpha]s4 + 4949*Sqrt[7]*\[Gamma]s4 - 
             1260*\[Gamma]s43) - 735*r^7*(96*Sqrt[7]*\[Alpha]s4 + 
             1267*Sqrt[7]*\[Gamma]s4 - 360*\[Gamma]s43) - 
           196*M^4*r^3*(349*Sqrt[7]*\[Gamma]s4 + 180*\[Gamma]s43)) - 
         735*(2*M - r)*r^4*(990*Sqrt[7]*M^3*\[Gamma]s4 + 
           3*M*r^2*(1463*Sqrt[7]*\[Gamma]s4 - 360*\[Gamma]s43) + 
           r^3*(-1267*Sqrt[7]*\[Gamma]s4 + 360*\[Gamma]s43) + 
           M^2*r*(-4214*Sqrt[7]*\[Gamma]s4 + 720*\[Gamma]s43))*
          Log[1 - (2*M)/r]) - (7*M^2*\[Chi]n*(30*Cos[\[Theta]] + 
          35*Cos[3*\[Theta]] + 63*Cos[5*\[Theta]])*
         (2*M*(5880*M^9*\[Gamma]s4 + 6468*M^8*r*\[Gamma]s4 + 
            9996*M^7*r^2*\[Gamma]s4 + 13230*M*r^8*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 2205*r^9*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 14*M^6*r^3*(3577*\[Gamma]s4 + 
              360*Sqrt[11]*\[Gamma]s45) + 2*M^5*r^4*(-10800*\[Alpha]s4 + 
              88151*\[Gamma]s4 + 35280*Sqrt[11]*\[Gamma]s45) + 
            315*M^2*r^7*(16*\[Alpha]s4 - 91*(791*\[Gamma]s4 + 180*Sqrt[11]*
                 \[Gamma]s45)) - 90*M^3*r^6*(272*\[Alpha]s4 - 
              49*(4739*\[Gamma]s4 + 1080*Sqrt[11]*\[Gamma]s45)) + 
            2*M^4*r^5*(19800*\[Alpha]s4 - 49*(71557*\[Gamma]s4 + 
                16560*Sqrt[11]*\[Gamma]s45))) + 735*(2*M - r)*r^4*
           (90*M^5*\[Gamma]s4 + 4*M^4*r*(761*\[Gamma]s4 + 180*Sqrt[11]*
               \[Gamma]s45) + 26*M^2*r^3*(791*\[Gamma]s4 + 180*Sqrt[11]*
               \[Gamma]s45) - 15*M*r^4*(791*\[Gamma]s4 + 180*Sqrt[11]*
               \[Gamma]s45) + 3*r^5*(791*\[Gamma]s4 + 180*Sqrt[11]*
               \[Gamma]s45) - 12*M^3*r^2*(1183*\[Gamma]s4 + 270*Sqrt[11]*
               \[Gamma]s45))*Log[1 - (2*M)/r]))/16)/(564480*M^7*Sqrt[Pi]*r^3*
       (-2*M + r)^2)), 0, 0}, 
 {0, 0, r^2 + \[Epsilon]p*((Sqrt[5/Pi]*r*(-1 + 3*Cos[\[Theta]]^2)*
       (2*r^3*\[Alpha]2 - 4*M^3*\[Gamma]2 + 6*M*r^2*\[Gamma]2 + 
        M^2*r*(-4*\[Alpha]2 + 6*\[Gamma]2) + 3*r*(-2*M^2 + r^2)*\[Gamma]2*
         Log[1 - (2*M)/r]))/(8*M^2) + (Sqrt[7/Pi]*r*Cos[\[Theta]]*
       (-3 + 5*Cos[\[Theta]]^2)*
       (2*(5*r^4*\[Alpha]3 + M^3*r*(4*\[Alpha]3 - 50*\[Gamma]3) + 
          10*M^4*\[Gamma]3 - 75*M^2*r^2*\[Gamma]3 + 
          5*M*r^3*(-2*\[Alpha]3 + 15*\[Gamma]3)) + 
        15*r*(4*M^3 - 10*M*r^2 + 5*r^3)*\[Gamma]3*Log[1 - (2*M)/r]))/
      (40*M^3) + (r*(3 - 30*Cos[\[Theta]]^2 + 35*Cos[\[Theta]]^4)*
       (2*(42*r^5*\[Alpha]4 + 15*M^2*r^3*(8*\[Alpha]4 - 343*\[Gamma]4) - 
          35*M*r^4*(4*\[Alpha]4 - 63*\[Gamma]4) - 84*M^5*\[Gamma]4 + 
          1890*M^3*r^2*\[Gamma]4 + M^4*r*(-16*\[Alpha]4 + 910*\[Gamma]4)) + 
        105*r*(-8*M^4 + 60*M^2*r^2 - 70*M*r^3 + 21*r^4)*\[Gamma]4*
         Log[1 - (2*M)/r]))/(448*M^4*Sqrt[Pi])) + 
   \[Epsilon]a*\[Epsilon]p*
    ((\[Chi]n*(-12*Sqrt[5]*M^2*(1 + 3*Cos[2*\[Theta]])*
         (2*M*(48*Sqrt[35]*M^5*\[Gamma]s3 + 144*Sqrt[35]*M^4*r*\[Gamma]s3 + 
            360*Sqrt[35]*M^3*r^2*\[Gamma]s3 + 
            3*r^5*(1792*Sqrt[35]*\[Alpha]s3 + 1215*Sqrt[35]*\[Gamma]s3 - 
              1120*\[Gamma]s32) + 10*M^2*r^3*(45*Sqrt[35]*\[Gamma]s3 + 
              224*\[Gamma]s32) - M*r^4*(7424*Sqrt[35]*\[Alpha]s3 + 
              3915*Sqrt[35]*\[Gamma]s3 + 3360*\[Gamma]s32)) + 
          15*r^4*(-504*Sqrt[35]*M*r*\[Gamma]s3 + 
            r^2*(243*Sqrt[35]*\[Gamma]s3 - 224*\[Gamma]s32) + 
            14*M^2*(15*Sqrt[35]*\[Gamma]s3 + 32*\[Gamma]s32))*
           Log[1 - (2*M)/r]) + 5*(3 - 30*Cos[\[Theta]]^2 + 
          35*Cos[\[Theta]]^4)*(2*M*(288*Sqrt[7]*M^7*\[Gamma]s3 + 
            1200*Sqrt[7]*M^6*r*\[Gamma]s3 + 2160*Sqrt[7]*M^5*r^2*\[Gamma]s3 + 
            12*M^4*r^3*(155*Sqrt[7]*\[Gamma]s3 - 672*\[Gamma]s34) - 
            735*M*r^6*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) + 
            315*r^7*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) + 
            6*M^2*r^5*(896*Sqrt[7]*\[Alpha]s3 + 10575*Sqrt[7]*\[Gamma]s3 + 
              30240*\[Gamma]s34) + 2*M^3*r^4*(-4352*Sqrt[7]*\[Alpha]s3 + 
              11495*Sqrt[7]*\[Gamma]s3 + 43680*\[Gamma]s34)) - 
          15*r^4*(504*Sqrt[7]*M^3*r*\[Gamma]s3 + 56*M^4*
             (19*Sqrt[7]*\[Gamma]s3 + 96*\[Gamma]s34) - 60*M^2*r^2*
             (235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) + 
            70*M*r^3*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) - 
            21*r^4*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34))*
           Log[1 - (2*M)/r])))/(215040*M^4*Sqrt[Pi]*r^2) - 
     (\[Chi]n*Cos[\[Theta]]*(-7885440*M^5*r^4*\[Alpha]s4 + 
        13219200*M^4*r^5*\[Alpha]s4 - 4999680*M^3*r^6*\[Alpha]s4 + 
        70560*M^9*\[Gamma]s4 + 456288*M^8*r*\[Gamma]s4 + 
        1587600*M^7*r^2*\[Gamma]s4 + 4656176*M^6*r^3*\[Gamma]s4 - 
        20614692*M^5*r^4*\[Gamma]s4 + 95450040*M^4*r^5*\[Gamma]s4 - 
        255908870*M^3*r^6*\[Gamma]s4 + 236042310*M^2*r^7*\[Gamma]s4 - 
        67440660*M*r^8*\[Gamma]s4 + 107520*Sqrt[7]*M^6*r^3*\[Gamma]s43 - 
        537600*Sqrt[7]*M^5*r^4*\[Gamma]s43 - 806400*Sqrt[7]*M^4*r^5*
         \[Gamma]s43 + 806400*Sqrt[7]*M^3*r^6*\[Gamma]s43 - 
        194880*Sqrt[11]*M^6*r^3*\[Gamma]s45 + 3751440*Sqrt[11]*M^5*r^4*
         \[Gamma]s45 + 10231200*Sqrt[11]*M^4*r^5*\[Gamma]s45 - 
        53713800*Sqrt[11]*M^3*r^6*\[Gamma]s45 + 53713800*Sqrt[11]*M^2*r^7*
         \[Gamma]s45 - 15346800*Sqrt[11]*M*r^8*\[Gamma]s45 + 
        9779616*M^5*r^4*\[Gamma]s4*Log[1 - (2*M)/r] - 40483800*M^4*r^5*
         \[Gamma]s4*Log[1 - (2*M)/r] + 147579180*M^3*r^6*\[Gamma]s4*
         Log[1 - (2*M)/r] - 234735480*M^2*r^7*\[Gamma]s4*Log[1 - (2*M)/r] + 
        151741485*M*r^8*\[Gamma]s4*Log[1 - (2*M)/r] - 33720330*r^9*\[Gamma]s4*
         Log[1 - (2*M)/r] + 322560*Sqrt[7]*M^5*r^4*\[Gamma]s43*
         Log[1 - (2*M)/r] - 806400*Sqrt[7]*M^3*r^6*\[Gamma]s43*
         Log[1 - (2*M)/r] + 403200*Sqrt[7]*M^2*r^7*\[Gamma]s43*
         Log[1 - (2*M)/r] - 1461600*Sqrt[11]*M^5*r^4*\[Gamma]s45*
         Log[1 - (2*M)/r] + 25578000*Sqrt[11]*M^3*r^6*\[Gamma]s45*
         Log[1 - (2*M)/r] - 51156000*Sqrt[11]*M^2*r^7*\[Gamma]s45*
         Log[1 - (2*M)/r] + 34530300*Sqrt[11]*M*r^8*\[Gamma]s45*
         Log[1 - (2*M)/r] - 7673400*Sqrt[11]*r^9*\[Gamma]s45*
         Log[1 - (2*M)/r] + 21*Cos[4*\[Theta]]*
         (2*M*(2352*M^8*\[Gamma]s4 + 16464*M^7*r*\[Gamma]s4 + 
            52920*M^6*r^2*\[Gamma]s4 - 2*M^4*r^4*(79200*\[Alpha]s4 + 
              41111*\[Gamma]s4 - 97020*Sqrt[11]*\[Gamma]s45) + 
            56*M^5*r^3*(2779*\[Gamma]s4 - 180*Sqrt[11]*\[Gamma]s45) + 
            15435*M*r^7*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            4410*r^8*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            315*M^2*r^6*(256*\[Alpha]s4 + 38759*\[Gamma]s4 + 
              8820*Sqrt[11]*\[Gamma]s45) + 60*M^3*r^5*(3888*\[Alpha]s4 + 
              46991*\[Gamma]s4 + 8820*Sqrt[11]*\[Gamma]s45)) + 
          105*r^4*(-13608*M^4*r*\[Gamma]s4 + 32*M^5*(91*\[Gamma]s4 - 
              45*Sqrt[11]*\[Gamma]s45) - 280*M^2*r^3*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 189*M*r^4*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 42*r^5*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 28*M^3*r^2*(4123*\[Gamma]s4 + 
              900*Sqrt[11]*\[Gamma]s45))*Log[1 - (2*M)/r]) - 
        4*Cos[2*\[Theta]]*(2*M*(21168*M^8*\[Gamma]s4 + 124656*M^7*r*
             \[Gamma]s4 + 476280*M^6*r^2*\[Gamma]s4 - 6*M^4*r^4*
             (564000*\[Alpha]s4 + 2013753*\[Gamma]s4 + 56000*Sqrt[7]*
               \[Gamma]s43 - 75460*Sqrt[11]*\[Gamma]s45) + 
            56*M^5*r^3*(24871*\[Gamma]s4 + 1200*Sqrt[7]*\[Gamma]s43 - 
              420*Sqrt[11]*\[Gamma]s45) + 36015*M*r^7*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 10290*r^8*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 1260*M^3*r^5*(4752*\[Alpha]s4 + 
              25529*\[Gamma]s4 - 400*Sqrt[7]*\[Gamma]s43 + 980*Sqrt[11]*
               \[Gamma]s45) - 35*M^2*r^6*(66816*\[Alpha]s4 + 
              1168699*\[Gamma]s4 - 14400*Sqrt[7]*\[Gamma]s43 + 
              185220*Sqrt[11]*\[Gamma]s45)) + 105*r^4*
           (-349272*M^4*r*\[Gamma]s4 + 96*M^5*(917*\[Gamma]s4 + 
              40*Sqrt[7]*\[Gamma]s43 - 35*Sqrt[11]*\[Gamma]s45) + 
            441*M*r^4*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            98*r^5*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            480*M^2*r^3*(1323*\[Gamma]s4 - 10*Sqrt[7]*\[Gamma]s43 + 
              245*Sqrt[11]*\[Gamma]s45) + 4*M^3*r^2*(157829*\[Gamma]s4 - 
              2400*Sqrt[7]*\[Gamma]s43 + 14700*Sqrt[11]*\[Gamma]s45))*
           Log[1 - (2*M)/r])))/(430080*M^5*Sqrt[Pi]*r^2)), 0}, 
 {\[Epsilon]p*(-(Sqrt[5/Pi]*Cos[\[Theta]]*(24*r^4*\[Alpha]s2 + 
         4*M^4*\[Gamma]s2 + 4*M^3*r*\[Gamma]s2 + 6*M^2*r^2*\[Gamma]s2 - 
         6*M*r^3*(8*\[Alpha]s2 + \[Gamma]s2) + 3*(2*M - r)*r^3*\[Gamma]s2*
          Log[1 - (2*M)/r])*Sin[\[Theta]]^2)/(16*M^2*r) - 
     (Sqrt[7/Pi]*(-1 + 5*Cos[\[Theta]]^2)*(64*(4*M - 3*r)*(2*M - r)*r^3*
         \[Alpha]s3 - 6*M*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 105*M*r^3 + 
          45*r^4)*\[Gamma]s3 - 45*(4*M - 3*r)*(2*M - r)*r^3*\[Gamma]s3*
         Log[1 - (2*M)/r])*Sin[\[Theta]]^2)/(256*M^3*r) - 
     (Cos[\[Theta]]*(-3 + 7*Cos[\[Theta]]^2)*
       (240*r^3*(-40*M^3 + 90*M^2*r - 63*M*r^2 + 14*r^3)*\[Alpha]s4 + 
        98*M*(4*M^5 + 18*M^4*r + 90*M^3*r^2 - 685*M^2*r^3 + 735*M*r^4 - 
          210*r^5)*\[Gamma]s4 + 735*(2*M - r)*r^3*(20*M^2 - 35*M*r + 14*r^2)*
         \[Gamma]s4*Log[1 - (2*M)/r])*Sin[\[Theta]]^2)/
      (896*M^4*Sqrt[Pi]*r)) + \[Epsilon]a*
    ((-2*M^2*\[Chi]n*Sin[\[Theta]]^2)/r + \[Epsilon]p*
      (-(M^2*(2*Sqrt[5]*\[Gamma]2 - Sqrt[3]*\[Gamma]21)*\[Chi]n*
          Sin[\[Theta]]^2)/(2*Sqrt[Pi]*r) + 
       (\[Chi]n*Cos[\[Theta]]*(-8*Sqrt[5]*M^2*
           (4*Sqrt[35]*M*(15*r^4*(14*\[Alpha]3 - 177*\[Gamma]3) + 
              40*M^2*r^2*(2*\[Alpha]3 - 57*\[Gamma]3) + M^3*r*(32*\[Alpha]3 - 
                30*\[Gamma]3) + 60*M^4*\[Gamma]3 + 15*M*r^3*(-32*\[Alpha]3 + 
                387*\[Gamma]3)) + 350*M*r*(2*M^3 + 2*M^2*r + 3*M*r^2 - 3*r^3)*
             \[Gamma]32 + 15*r*(2*Sqrt[35]*(32*M^4 + 80*M^3*r - 480*M^2*r^2 + 
                564*M*r^3 - 177*r^4)*\[Gamma]3 + 35*(2*M - r)*r^3*\[Gamma]32)*
             Log[1 - (2*M)/r]) - 25*(-3 + 7*Cos[\[Theta]]^2)*
           (2*M*(2*Sqrt[7]*(16*M^3*r*(2*M^2 - 9*M*r + 5*r^2)*\[Alpha]3 - 
                5*(16*M^6 + 76*M^5*r - 762*M^4*r^2 - 2610*M^3*r^3 + 
                  19865*M^2*r^4 - 21315*M*r^5 + 6090*r^6)*\[Gamma]3) + 
              49*r*(4*M^5 + 18*M^4*r + 90*M^3*r^2 - 685*M^2*r^3 + 735*M*r^4 - 
                210*r^5)*\[Gamma]34) + 15*r*(2*Sqrt[7]*(32*M^6 - 144*M^5*r + 
                80*M^4*r^2 + 5800*M^3*r^3 - 13050*M^2*r^4 + 9135*M*r^5 - 
                2030*r^6)*\[Gamma]3 + 49*(2*M - r)*r^3*(20*M^2 - 35*M*r + 
                14*r^2)*\[Gamma]34)*Log[1 - (2*M)/r]))*Sin[\[Theta]]^2)/
        (22400*M^4*Sqrt[Pi]*r^2) + 
       (\[Chi]n*(88*Sqrt[7]*M^2*(-1 + 5*Cos[\[Theta]]^2)*
           (8*Sqrt[7]*M*(7*M*r^4*(512*\[Alpha]4 - 31185*\[Gamma]4) + 
              30*M^3*r^2*(16*\[Alpha]4 - 1435*\[Gamma]4) + 
              336*M^5*\[Gamma]4 + 4*M^4*r*(16*\[Alpha]4 + 35*\[Gamma]4) + 
              210*M^2*r^3*(-16*\[Alpha]4 + 869*\[Gamma]4) + 
              63*r^5*(-16*\[Alpha]4 + 1125*\[Gamma]4)) + 
            882*M*r*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 105*M*r^3 + 45*r^4)*
             \[Gamma]43 + 105*r*(4*Sqrt[7]*(32*M^5 + 240*M^4*r - 
                1680*M^3*r^2 + 3592*M^2*r^3 - 2754*M*r^4 + 675*r^5)*
               \[Gamma]4 + 63*(4*M - 3*r)*(2*M - r)*r^3*\[Gamma]43)*
             Log[1 - (2*M)/r]) - 7*Sqrt[11]*(1 - 14*Cos[\[Theta]]^2 + 
            21*Cos[\[Theta]]^4)*(16*Sqrt[11]*(-16*M^4*r*(16*M^3 - 168*M^2*r + 
                240*M*r^2 - 85*r^3)*\[Alpha]4 + 35*M*(48*M^7 + 344*M^6*r - 
                8256*M^5*r^2 - 31980*M^4*r^3 + 459270*M^3*r^4 - 884520*M^2*
                 r^5 + 586845*M*r^6 - 127575*r^7)*\[Gamma]4 - 
              105*r*(128*M^7 - 1344*M^6*r + 1920*M^5*r^2 + 112720*M^4*r^3 - 
                396900*M^3*r^4 + 476280*M^2*r^5 - 238140*M*r^6 + 42525*r^7)*
               \[Gamma]4*ArcTanh[M/(M - r)]) + 3465*r*\[Gamma]45*
             (-2*M*(8*M^6 + 56*M^5*r + 420*M^4*r^2 - 5670*M^3*r^3 + 
                10920*M^2*r^4 - 7245*M*r^5 + 1575*r^6) - 105*(2*M - r)*r^3*(
                20*M^3 - 60*M^2*r + 54*M*r^2 - 15*r^3)*Log[1 - (2*M)/r])))*
         Sin[\[Theta]]^2)/(3311616*M^5*Sqrt[Pi]*r^2) + 
       ((-3*Sqrt[7]*M^2*\[Chi]n*(-1 + 5*Cos[\[Theta]]^2)*
           (8*Sqrt[35]*(16*M^4*r*(-4*M + 5*r)*\[Alpha]2 + 3*M*(16*M^5 + 
                44*M^4*r - 90*M^3*r^2 - 270*M^2*r^3 + 945*M*r^4 - 405*r^5)*
               \[Gamma]2 - 3*r*(64*M^5 - 80*M^4*r + 1080*M^2*r^3 - 
                1350*M*r^4 + 405*r^5)*\[Gamma]2*ArcTanh[M/(M - r)]) + 
            105*r*\[Gamma]23*(-2*M*(4*M^4 + 10*M^3*r + 30*M^2*r^2 - 
                105*M*r^3 + 45*r^4) - 15*r^3*(-2*M + r)*(-4*M + 3*r)*Log[
                1 - (2*M)/r])) - 448*Sqrt[3]*M^2*(30*M^5*r*\[Gamma]21*
             \[Chi]n + Sqrt[15]*M^2*\[Chi]n*(2*M*(-2*M^3*\[Gamma]2 + 
                5*r^2*(2*r*\[Alpha]2 + 3*M*\[Gamma]2 - 3*r*\[Gamma]2)) - 
              3*r*(4*M^3 - 10*M*r^2 + 5*r^3)*\[Gamma]2*Log[1 - (2*M)/r])))*
         Sin[\[Theta]]^2)/(26880*M^5*Sqrt[Pi]*r^2))), 0, 0, 
  r^2*Sin[\[Theta]]^2 + \[Epsilon]p*
    ((Sqrt[5/Pi]*r*(-1 + 3*Cos[\[Theta]]^2)*(2*r^3*\[Alpha]2 - 
        4*M^3*\[Gamma]2 + 6*M*r^2*\[Gamma]2 + 
        M^2*r*(-4*\[Alpha]2 + 6*\[Gamma]2) + 3*r*(-2*M^2 + r^2)*\[Gamma]2*
         Log[1 - (2*M)/r])*Sin[\[Theta]]^2)/(8*M^2) + 
     (Sqrt[7/Pi]*r*Cos[\[Theta]]*(-3 + 5*Cos[\[Theta]]^2)*
       (2*(5*r^4*\[Alpha]3 + M^3*r*(4*\[Alpha]3 - 50*\[Gamma]3) + 
          10*M^4*\[Gamma]3 - 75*M^2*r^2*\[Gamma]3 + 
          5*M*r^3*(-2*\[Alpha]3 + 15*\[Gamma]3)) + 
        15*r*(4*M^3 - 10*M*r^2 + 5*r^3)*\[Gamma]3*Log[1 - (2*M)/r])*
       Sin[\[Theta]]^2)/(40*M^3) + 
     (r*(3 - 30*Cos[\[Theta]]^2 + 35*Cos[\[Theta]]^4)*
       (2*(42*r^5*\[Alpha]4 + 15*M^2*r^3*(8*\[Alpha]4 - 343*\[Gamma]4) - 
          35*M*r^4*(4*\[Alpha]4 - 63*\[Gamma]4) - 84*M^5*\[Gamma]4 + 
          1890*M^3*r^2*\[Gamma]4 + M^4*r*(-16*\[Alpha]4 + 910*\[Gamma]4)) + 
        105*r*(-8*M^4 + 60*M^2*r^2 - 70*M*r^3 + 21*r^4)*\[Gamma]4*
         Log[1 - (2*M)/r])*Sin[\[Theta]]^2)/(448*M^4*Sqrt[Pi])) + 
   \[Epsilon]a*\[Epsilon]p*
    ((\[Chi]n*(-12*Sqrt[5]*M^2*(1 + 3*Cos[2*\[Theta]])*
         (2*M*(48*Sqrt[35]*M^5*\[Gamma]s3 + 144*Sqrt[35]*M^4*r*\[Gamma]s3 + 
            360*Sqrt[35]*M^3*r^2*\[Gamma]s3 + 
            3*r^5*(1792*Sqrt[35]*\[Alpha]s3 + 1215*Sqrt[35]*\[Gamma]s3 - 
              1120*\[Gamma]s32) + 10*M^2*r^3*(45*Sqrt[35]*\[Gamma]s3 + 
              224*\[Gamma]s32) - M*r^4*(7424*Sqrt[35]*\[Alpha]s3 + 
              3915*Sqrt[35]*\[Gamma]s3 + 3360*\[Gamma]s32)) + 
          15*r^4*(-504*Sqrt[35]*M*r*\[Gamma]s3 + 
            r^2*(243*Sqrt[35]*\[Gamma]s3 - 224*\[Gamma]s32) + 
            14*M^2*(15*Sqrt[35]*\[Gamma]s3 + 32*\[Gamma]s32))*
           Log[1 - (2*M)/r]) + 5*(3 - 30*Cos[\[Theta]]^2 + 
          35*Cos[\[Theta]]^4)*(2*M*(288*Sqrt[7]*M^7*\[Gamma]s3 + 
            1200*Sqrt[7]*M^6*r*\[Gamma]s3 + 2160*Sqrt[7]*M^5*r^2*\[Gamma]s3 + 
            12*M^4*r^3*(155*Sqrt[7]*\[Gamma]s3 - 672*\[Gamma]s34) - 
            735*M*r^6*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) + 
            315*r^7*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) + 
            6*M^2*r^5*(896*Sqrt[7]*\[Alpha]s3 + 10575*Sqrt[7]*\[Gamma]s3 + 
              30240*\[Gamma]s34) + 2*M^3*r^4*(-4352*Sqrt[7]*\[Alpha]s3 + 
              11495*Sqrt[7]*\[Gamma]s3 + 43680*\[Gamma]s34)) - 
          15*r^4*(504*Sqrt[7]*M^3*r*\[Gamma]s3 + 56*M^4*
             (19*Sqrt[7]*\[Gamma]s3 + 96*\[Gamma]s34) - 60*M^2*r^2*
             (235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) + 
            70*M*r^3*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34) - 
            21*r^4*(235*Sqrt[7]*\[Gamma]s3 + 672*\[Gamma]s34))*
           Log[1 - (2*M)/r]))*Sin[\[Theta]]^2)/(215040*M^4*Sqrt[Pi]*r^2) - 
     (\[Chi]n*Cos[\[Theta]]*(-7885440*M^5*r^4*\[Alpha]s4 + 
        13219200*M^4*r^5*\[Alpha]s4 - 4999680*M^3*r^6*\[Alpha]s4 + 
        70560*M^9*\[Gamma]s4 + 456288*M^8*r*\[Gamma]s4 + 
        1587600*M^7*r^2*\[Gamma]s4 + 4656176*M^6*r^3*\[Gamma]s4 - 
        20614692*M^5*r^4*\[Gamma]s4 + 95450040*M^4*r^5*\[Gamma]s4 - 
        255908870*M^3*r^6*\[Gamma]s4 + 236042310*M^2*r^7*\[Gamma]s4 - 
        67440660*M*r^8*\[Gamma]s4 + 107520*Sqrt[7]*M^6*r^3*\[Gamma]s43 - 
        537600*Sqrt[7]*M^5*r^4*\[Gamma]s43 - 806400*Sqrt[7]*M^4*r^5*
         \[Gamma]s43 + 806400*Sqrt[7]*M^3*r^6*\[Gamma]s43 - 
        194880*Sqrt[11]*M^6*r^3*\[Gamma]s45 + 3751440*Sqrt[11]*M^5*r^4*
         \[Gamma]s45 + 10231200*Sqrt[11]*M^4*r^5*\[Gamma]s45 - 
        53713800*Sqrt[11]*M^3*r^6*\[Gamma]s45 + 53713800*Sqrt[11]*M^2*r^7*
         \[Gamma]s45 - 15346800*Sqrt[11]*M*r^8*\[Gamma]s45 + 
        9779616*M^5*r^4*\[Gamma]s4*Log[1 - (2*M)/r] - 40483800*M^4*r^5*
         \[Gamma]s4*Log[1 - (2*M)/r] + 147579180*M^3*r^6*\[Gamma]s4*
         Log[1 - (2*M)/r] - 234735480*M^2*r^7*\[Gamma]s4*Log[1 - (2*M)/r] + 
        151741485*M*r^8*\[Gamma]s4*Log[1 - (2*M)/r] - 33720330*r^9*\[Gamma]s4*
         Log[1 - (2*M)/r] + 322560*Sqrt[7]*M^5*r^4*\[Gamma]s43*
         Log[1 - (2*M)/r] - 806400*Sqrt[7]*M^3*r^6*\[Gamma]s43*
         Log[1 - (2*M)/r] + 403200*Sqrt[7]*M^2*r^7*\[Gamma]s43*
         Log[1 - (2*M)/r] - 1461600*Sqrt[11]*M^5*r^4*\[Gamma]s45*
         Log[1 - (2*M)/r] + 25578000*Sqrt[11]*M^3*r^6*\[Gamma]s45*
         Log[1 - (2*M)/r] - 51156000*Sqrt[11]*M^2*r^7*\[Gamma]s45*
         Log[1 - (2*M)/r] + 34530300*Sqrt[11]*M*r^8*\[Gamma]s45*
         Log[1 - (2*M)/r] - 7673400*Sqrt[11]*r^9*\[Gamma]s45*
         Log[1 - (2*M)/r] + 21*Cos[4*\[Theta]]*
         (2*M*(2352*M^8*\[Gamma]s4 + 16464*M^7*r*\[Gamma]s4 + 
            52920*M^6*r^2*\[Gamma]s4 - 2*M^4*r^4*(79200*\[Alpha]s4 + 
              41111*\[Gamma]s4 - 97020*Sqrt[11]*\[Gamma]s45) + 
            56*M^5*r^3*(2779*\[Gamma]s4 - 180*Sqrt[11]*\[Gamma]s45) + 
            15435*M*r^7*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            4410*r^8*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            315*M^2*r^6*(256*\[Alpha]s4 + 38759*\[Gamma]s4 + 
              8820*Sqrt[11]*\[Gamma]s45) + 60*M^3*r^5*(3888*\[Alpha]s4 + 
              46991*\[Gamma]s4 + 8820*Sqrt[11]*\[Gamma]s45)) + 
          105*r^4*(-13608*M^4*r*\[Gamma]s4 + 32*M^5*(91*\[Gamma]s4 - 
              45*Sqrt[11]*\[Gamma]s45) - 280*M^2*r^3*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 189*M*r^4*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 42*r^5*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 28*M^3*r^2*(4123*\[Gamma]s4 + 
              900*Sqrt[11]*\[Gamma]s45))*Log[1 - (2*M)/r]) - 
        4*Cos[2*\[Theta]]*(2*M*(21168*M^8*\[Gamma]s4 + 124656*M^7*r*
             \[Gamma]s4 + 476280*M^6*r^2*\[Gamma]s4 - 6*M^4*r^4*
             (564000*\[Alpha]s4 + 2013753*\[Gamma]s4 + 56000*Sqrt[7]*
               \[Gamma]s43 - 75460*Sqrt[11]*\[Gamma]s45) + 
            56*M^5*r^3*(24871*\[Gamma]s4 + 1200*Sqrt[7]*\[Gamma]s43 - 
              420*Sqrt[11]*\[Gamma]s45) + 36015*M*r^7*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) - 10290*r^8*(791*\[Gamma]s4 + 
              180*Sqrt[11]*\[Gamma]s45) + 1260*M^3*r^5*(4752*\[Alpha]s4 + 
              25529*\[Gamma]s4 - 400*Sqrt[7]*\[Gamma]s43 + 980*Sqrt[11]*
               \[Gamma]s45) - 35*M^2*r^6*(66816*\[Alpha]s4 + 
              1168699*\[Gamma]s4 - 14400*Sqrt[7]*\[Gamma]s43 + 
              185220*Sqrt[11]*\[Gamma]s45)) + 105*r^4*
           (-349272*M^4*r*\[Gamma]s4 + 96*M^5*(917*\[Gamma]s4 + 
              40*Sqrt[7]*\[Gamma]s43 - 35*Sqrt[11]*\[Gamma]s45) + 
            441*M*r^4*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            98*r^5*(791*\[Gamma]s4 + 180*Sqrt[11]*\[Gamma]s45) - 
            480*M^2*r^3*(1323*\[Gamma]s4 - 10*Sqrt[7]*\[Gamma]s43 + 
              245*Sqrt[11]*\[Gamma]s45) + 4*M^3*r^2*(157829*\[Gamma]s4 - 
              2400*Sqrt[7]*\[Gamma]s43 + 14700*Sqrt[11]*\[Gamma]s45))*
           Log[1 - (2*M)/r]))*Sin[\[Theta]]^2)/(430080*M^5*Sqrt[Pi]*r^2))}}


==> anc/gammastoK.m <==
{KE2 -> -(\[Gamma]2/\[Alpha]2), KE3 -> -(\[Gamma]3/\[Alpha]3), 
 KE4 -> -\[Gamma]4/(2*\[Alpha]4), \[Delta]KE12 -> 
  ((121*Sqrt[5]*\[Gamma]s2 + 20*Sqrt[3]*\[Gamma]s21)*\[Epsilon]a*\[Chi]n)/
   (60*Sqrt[Pi]*\[Alpha]s2), \[Delta]KE23 -> 
  ((75*Sqrt[35]*\[Gamma]s3 - 224*\[Gamma]s32)*\[Epsilon]a*\[Chi]n)/
   (224*\[Alpha]s3), \[Delta]KE32 -> 
  -((\[Gamma]s23*\[Epsilon]a*\[Chi]n)/\[Alpha]s2), 
 \[Delta]KE34 -> ((637*Sqrt[7]*\[Gamma]s4 - 360*\[Gamma]s43)*\[Epsilon]a*
    \[Chi]n)/(360*\[Alpha]s4), \[Delta]KE43 -> 
  ((17*Sqrt[7]*\[Gamma]s3 - 672*\[Gamma]s34)*\[Epsilon]a*\[Chi]n)/
   (1344*\[Alpha]s3), \[Delta]KE54 -> 
  (4*(199*\[Gamma]s4 - 180*Sqrt[11]*\[Gamma]s45)*\[Epsilon]a*\[Chi]n)/
   (16335*Sqrt[Pi]*\[Alpha]s4), KM2 -> \[Gamma]s2/(480*\[Alpha]s2), 
 KM3 -> (3*\[Gamma]s3)/(7168*\[Alpha]s3), 
 KM4 -> \[Gamma]s4/(11520*\[Alpha]s4), 
 \[Delta]KM23 -> ((74*Sqrt[35]*\[Gamma]3 + 35*\[Gamma]32)*\[Epsilon]a*
    \[Chi]n)/(16800*\[Alpha]3), \[Delta]KM32 -> 
  ((44*Sqrt[35]*\[Gamma]2 + 21*\[Gamma]23)*\[Epsilon]a*\[Chi]n)/
   (50176*\[Alpha]2), \[Delta]KM34 -> 
  (3*(44*Sqrt[7]*\[Gamma]4 + 7*\[Gamma]43)*\[Epsilon]a*\[Chi]n)/
   (50176*\[Alpha]4), \[Delta]KM43 -> 
  ((374*Sqrt[7]*\[Gamma]3 + 49*\[Gamma]34)*\[Epsilon]a*\[Chi]n)/
   (564480*\[Alpha]3), \[Delta]KM54 -> 
  (-3*(2872*Sqrt[11]*\[Gamma]4 + 385*\[Gamma]45)*\[Epsilon]a*\[Chi]n)/
   (847*Pi*\[Alpha]4)}


==> anc/ruleEXT_L2.m <==
{L -> 2, \[Rho] -> Function[r, 0], P -> Function[r, 0], 
 M -> Function[r, mass], \[Nu] -> Function[r, Log[1 - (2*mass)/r]], 
 \[Omega]1 -> Function[r, \[CapitalOmega] - (2*JJ)/r^3], 
 yP0 -> Function[r, -((2*r^2*(-2*mass + r)^2*\[Alpha]2 + 
      2*mass*(mass - r)*(2*mass^2 + 6*mass*r - 3*r^2)*\[Gamma]2 + 
      3*r^2*(-2*mass + r)^2*\[Gamma]2*Log[1 - (2*mass)/r])/
     (2*mass^2*(2*mass - r)*r))], 
 yAm1 -> Function[r, (1/(30*mass^3*r^2))*(30*JJ*mass^3*r*\[Gamma]21 + 
     Sqrt[15]*JJ*(2*mass*(-2*mass^3*\[Gamma]2 + 
         5*r^2*(2*r*\[Alpha]2 + 3*mass*\[Gamma]2 - 3*r*\[Gamma]2)) - 
       3*r*(4*mass^3 - 10*mass*r^2 + 5*r^3)*\[Gamma]2*Log[1 - (2*mass)/r]))], 
 yAp1 -> Function[r, (1/(6720*mass^5*r^2))*JJ*
    (8*Sqrt[35]*(16*mass^4*r*(-4*mass + 5*r)*\[Alpha]2 + 
       3*mass*(16*mass^5 + 44*mass^4*r - 90*mass^3*r^2 - 270*mass^2*r^3 + 
         945*mass*r^4 - 405*r^5)*\[Gamma]2 - 3*r*(64*mass^5 - 80*mass^4*r + 
         1080*mass^2*r^3 - 1350*mass*r^4 + 405*r^5)*\[Gamma]2*
        ArcTanh[mass/(mass - r)]) + 105*r*\[Gamma]23*
      (-2*mass*(4*mass^4 + 10*mass^3*r + 30*mass^2*r^2 - 105*mass*r^3 + 
         45*r^4) - 15*r^3*(-2*mass + r)*(-4*mass + 3*r)*
        Log[1 - (2*mass)/r]))], 
 yA0 -> Function[r, (1/(24*mass^2*r))*(24*r^4*\[Alpha]s2 + 
     4*mass^4*\[Gamma]s2 + 4*mass^3*r*\[Gamma]s2 + 6*mass^2*r^2*\[Gamma]s2 - 
     6*mass*r^3*(8*\[Alpha]s2 + \[Gamma]s2) + 3*(2*mass - r)*r^3*\[Gamma]s2*
      Log[1 - (2*mass)/r])], 
 y1 -> Function[r, (1/(120*mass^4*r^3*(-2*mass + r)^2))*
    (120*JJ*mass^4*r^3*\[Gamma]s21 + Sqrt[15]*JJ*mass*
      (-24*(9*mass - 10*r)*r^3*(-2*mass + r)^2*\[Alpha]s2 + 
       2*mass*(-8*mass^5 + 2*mass^4*r + 16*mass^3*r^2 + 117*mass*r^4 - 
         30*r^5)*\[Gamma]s2 + 3*(9*mass - 10*r)*r^3*(-2*mass + r)^2*
        \[Gamma]s2*Log[1 - (2*mass)/r]))], 
 yPp1 -> Function[r, (1/(140*mass^5*(2*mass - r)*r^4))*
    (2*mass*(Sqrt[35]*JJ*(36*mass^2*r^4*(-2*mass + r)*\[Alpha]s2 + 
         (-4*mass^7 - 2*mass^6*r + 6*mass^5*r^2 + 23*mass^4*r^3 + 
           61*mass^3*r^4 - 455*mass^2*r^5 + 420*mass*r^6 - 105*r^7)*
          \[Gamma]s2) + 70*JJ*mass^2*r^3*(2*mass^4 + 10*mass^3*r - 
         65*mass^2*r^2 + 60*mass*r^3 - 15*r^4)*(\[Gamma]s23/mass^2)) + 
     3*(2*mass - r)*r^4*(Sqrt[35]*JJ*(3*mass^3 + 70*mass^2*r - 105*mass*r^2 + 
         35*r^3)*\[Gamma]s2 + 350*JJ*mass^2*r*(2*mass^2 - 3*mass*r + r^2)*
        (\[Gamma]s23/mass^2))*Log[1 - (2*mass)/r])], 
 \[Psi] -> Function[r, (BP*r^3)/mass^3 - 
    (5*BQ*(mass*(6*mass^3 + 4*mass^2*r + 3*mass*r^2 + 3*r^3) + 
       3*r^4*ArcTanh[mass/(mass - r)]))/(48*mass^3*r)]}


==> anc/ruleEXT_L3.m <==
{L -> 3, \[Rho] -> Function[r, 0], P -> Function[r, 0], 
 M -> Function[r, mass], \[Nu] -> Function[r, Log[1 - (2*mass)/r]], 
 \[Omega]1 -> Function[r, \[CapitalOmega] - (2*JJ)/r^3], 
 yP0 -> Function[r, (1/(2*mass^3*(2*mass - r)*r))*
    (2*(mass - r)*r^2*(-2*mass + r)^2*\[Alpha]3 + 
     2*mass*(2*mass^4 + 10*mass^3*r - 65*mass^2*r^2 + 60*mass*r^3 - 15*r^4)*
      \[Gamma]3 + 15*(mass - r)*r^2*(-2*mass + r)^2*\[Gamma]3*
      Log[1 - (2*mass)/r])], 
 yAm1 -> Function[r, (1/(4200*mass^4*r^2))*JJ*
    (4*Sqrt[35]*mass*(15*r^4*(14*\[Alpha]3 - 177*\[Gamma]3) + 
       40*mass^2*r^2*(2*\[Alpha]3 - 57*\[Gamma]3) + 
       mass^3*r*(32*\[Alpha]3 - 30*\[Gamma]3) + 60*mass^4*\[Gamma]3 + 
       15*mass*r^3*(-32*\[Alpha]3 + 387*\[Gamma]3)) + 
     350*mass*r*(2*mass^3 + 2*mass^2*r + 3*mass*r^2 - 3*r^3)*\[Gamma]32 + 
     15*r*(2*Sqrt[35]*(32*mass^4 + 80*mass^3*r - 480*mass^2*r^2 + 
         564*mass*r^3 - 177*r^4)*\[Gamma]3 + 35*(2*mass - r)*r^3*\[Gamma]32)*
      Log[1 - (2*mass)/r])], 
 yAp1 -> Function[r, (1/(3360*mass^6*r^2))*JJ*
    (2*mass*(2*Sqrt[7]*(16*mass^3*r*(2*mass^2 - 9*mass*r + 5*r^2)*\[Alpha]3 - 
         5*(16*mass^6 + 76*mass^5*r - 762*mass^4*r^2 - 2610*mass^3*r^3 + 
           19865*mass^2*r^4 - 21315*mass*r^5 + 6090*r^6)*\[Gamma]3) + 
       49*r*(4*mass^5 + 18*mass^4*r + 90*mass^3*r^2 - 685*mass^2*r^3 + 
         735*mass*r^4 - 210*r^5)*\[Gamma]34) + 
     15*r*(2*Sqrt[7]*(32*mass^6 - 144*mass^5*r + 80*mass^4*r^2 + 
         5800*mass^3*r^3 - 13050*mass^2*r^4 + 9135*mass*r^5 - 2030*r^6)*
        \[Gamma]3 + 49*(2*mass - r)*r^3*(20*mass^2 - 35*mass*r + 14*r^2)*
        \[Gamma]34)*Log[1 - (2*mass)/r])], 
 yA0 -> Function[r, (1/(192*mass^3*r))*(64*(4*mass - 3*r)*(2*mass - r)*r^3*
      \[Alpha]s3 - 6*mass*(4*mass^4 + 10*mass^3*r + 30*mass^2*r^2 - 
       105*mass*r^3 + 45*r^4)*\[Gamma]s3 - 45*(4*mass - 3*r)*(2*mass - r)*r^3*
      \[Gamma]s3*Log[1 - (2*mass)/r])], 
 yPm1 -> Function[r, (-(1/(2240*mass^4*(2*mass - r)*r^4)))*JJ*
    (2*Sqrt[35]*(-128*mass*(19*mass - 6*r)*(2*mass - r)*r^4*\[Alpha]s3 + 
       3*mass*(16*mass^6 + 24*mass^5*r + 72*mass^4*r^2 + 90*mass^3*r^3 - 
         3120*mass^2*r^4 + 4005*mass*r^5 - 1215*r^6)*\[Gamma]s3) + 
     2240*mass*(mass - r)*r^3*(2*mass^2 + 6*mass*r - 3*r^2)*\[Gamma]s32 + 
     15*(2*mass - r)*r^4*(3*Sqrt[35]*(76*mass^2 - 186*mass*r + 81*r^2)*
        \[Gamma]s3 + 224*(2*mass - r)*r*\[Gamma]s32)*Log[1 - (2*mass)/r])], 
 yPp1 -> Function[r, (1/(2688*mass^6*(2*mass - r)*r^4))*JJ*
    (2*Sqrt[7]*(256*mass^3*(9*mass - 8*r)*(2*mass - r)*r^4*\[Alpha]s3 + 
       mass*(96*mass^8 + 144*mass^7*r - 240*mass^6*r^2 - 2260*mass^5*r^3 - 
         2340*mass^4*r^4 + 109920*mass^3*r^5 - 202100*mass^2*r^6 + 
         123375*mass*r^7 - 24675*r^8)*\[Gamma]s3) - 
     1344*mass*(mass - r)*r^3*(4*mass^4 + 40*mass^3*r - 440*mass^2*r^2 + 
       420*mass*r^3 - 105*r^4)*\[Gamma]s34 - 15*(2*mass - r)*r^4*
      (Sqrt[7]*(216*mass^4 + 2628*mass^3*r - 7990*mass^2*r^2 + 
         6580*mass*r^3 - 1645*r^4)*\[Gamma]s3 + 672*(2*mass - r)*r*
        (6*mass^2 - 14*mass*r + 7*r^2)*\[Gamma]s34)*Log[1 - (2*mass)/r])]}


==> anc/ruleEXT_L4.m <==
{L -> 4, \[Rho] -> Function[r, 0], P -> Function[r, 0], 
 M -> Function[r, mass], \[Nu] -> Function[r, Log[1 - (2*mass)/r]], 
 \[Omega]1 -> Function[r, \[CapitalOmega] - (2*JJ)/r^3], 
 yP0 -> Function[r, (-(1/(28*mass^4*(2*mass - r)*r)))*
    (4*r^2*(-2*mass + r)^2*(6*mass^2 - 14*mass*r + 7*r^2)*\[Alpha]4 + 
     7*(8*mass^6 + 72*mass^5*r + 120*mass^4*-8*r^2 + 40*mass^3*43*r^3 + 
       150*mass^2*-7*r^4 + 210*mass*r^5)*\[Gamma]4 + 
     105*r^2*(-2*mass + r)^2*(6*mass^2 - 14*mass*r + 7*r^2)*\[Gamma]4*
      Log[1 - (2*mass)/r])], 
 yAm1 -> Function[r, (-(1/(28224*mass^5*r^2)))*JJ*
    (8*Sqrt[7]*mass*(7*mass*r^4*(512*\[Alpha]4 - 31185*\[Gamma]4) + 
       30*mass^3*r^2*(16*\[Alpha]4 - 1435*\[Gamma]4) + 336*mass^5*\[Gamma]4 + 
       4*mass^4*r*(16*\[Alpha]4 + 35*\[Gamma]4) + 210*mass^2*r^3*
        (-16*\[Alpha]4 + 869*\[Gamma]4) + 63*r^5*(-16*\[Alpha]4 + 
         1125*\[Gamma]4)) + 882*mass*r*(4*mass^4 + 10*mass^3*r + 
       30*mass^2*r^2 - 105*mass*r^3 + 45*r^4)*\[Gamma]43 + 
     105*r*(4*Sqrt[7]*(32*mass^5 + 240*mass^4*r - 1680*mass^3*r^2 + 
         3592*mass^2*r^3 - 2754*mass*r^4 + 675*r^5)*\[Gamma]4 + 
       63*(4*mass - 3*r)*(2*mass - r)*r^3*\[Gamma]43)*Log[1 - (2*mass)/r])], 
 yAp1 -> Function[r, (1/(443520*mass^7*r^2))*JJ*
    (16*Sqrt[11]*(-16*mass^4*r*(16*mass^3 - 168*mass^2*r + 240*mass*r^2 - 
         85*r^3)*\[Alpha]4 + 35*mass*(48*mass^7 + 344*mass^6*r - 
         8256*mass^5*r^2 - 31980*mass^4*r^3 + 459270*mass^3*r^4 - 
         884520*mass^2*r^5 + 586845*mass*r^6 - 127575*r^7)*\[Gamma]4 - 
       105*r*(128*mass^7 - 1344*mass^6*r + 1920*mass^5*r^2 + 
         112720*mass^4*r^3 - 396900*mass^3*r^4 + 476280*mass^2*r^5 - 
         238140*mass*r^6 + 42525*r^7)*\[Gamma]4*ArcTanh[mass/(mass - r)]) + 
     3465*r*\[Gamma]45*(-2*mass*(8*mass^6 + 56*mass^5*r + 420*mass^4*r^2 - 
         5670*mass^3*r^3 + 10920*mass^2*r^4 - 7245*mass*r^5 + 1575*r^6) - 
       105*(2*mass - r)*r^3*(20*mass^3 - 60*mass^2*r + 54*mass*r^2 - 15*r^3)*
        Log[1 - (2*mass)/r]))], 
 yA0 -> Function[r, (1/(3360*mass^4*r))*
    (240*r^3*(-40*mass^3 + 90*mass^2*r - 63*mass*r^2 + 14*r^3)*\[Alpha]s4 + 
     98*mass*(4*mass^5 + 18*mass^4*r + 90*mass^3*r^2 - 685*mass^2*r^3 + 
       735*mass*r^4 - 210*r^5)*\[Gamma]s4 + 735*(2*mass - r)*r^3*
      (20*mass^2 - 35*mass*r + 14*r^2)*\[Gamma]s4*Log[1 - (2*mass)/r])], 
 yPm1 -> Function[r, (1/(35280*mass^6*(2*mass - r)*r^4))*
    (2*mass*(Sqrt[7]*JJ*(-240*mass*(2*mass - r)*r^4*(365*mass^2 - 
           518*mass*r + 140*r^2)*\[Alpha]s4 + 49*mass*(24*mass^7 + 
           68*mass^6*r + 300*mass^5*r^2 + 856*mass^4*r^3 - 36360*mass^3*r^4 + 
           102095*mass^2*r^5 - 80220*mass*r^6 + 19005*r^7)*\[Gamma]s4) + 
       17640*JJ*mass*r^3*(2*mass^4 + 10*mass^3*r - 65*mass^2*r^2 + 
         60*mass*r^3 - 15*r^4)*\[Gamma]s43) + 735*JJ*mass*(2*mass - r)*r^4*
      (Sqrt[7]*(730*mass^3 - 3570*mass^2*r + 4081*mass*r^2 - 1267*r^3)*
        \[Gamma]s4 + 360*(mass - r)*(2*mass - r)*r*\[Gamma]s43)*
      Log[1 - (2*mass)/r])], 
 yPp1 -> Function[r, (1/(55440*mass^7*(2*mass - r)*r^4))*JJ*
    (-2*Sqrt[11]*(240*mass^3*(2*mass - r)*r^4*(175*mass^2 - 382*mass*r + 
         175*r^2)*\[Alpha]s4 + 49*mass*(24*mass^9 + 68*mass^8*r - 
         60*mass^7*r^2 - 1562*mass^6*r^3 + 6882*mass^5*r^4 + 
         128834*mass^4*r^5 - 421890*mass^3*r^6 + 462735*mass^2*r^7 - 
         213570*mass*r^8 + 35595*r^9)*\[Gamma]s4) + 
     27720*mass*r^3*(4*mass^6 + 56*mass^5*r - 1288*mass^4*r^2 + 
       3780*mass^3*r^3 - 4095*mass^2*r^4 + 1890*mass*r^5 - 315*r^6)*
      \[Gamma]s45 + 735*(2*mass - r)*r^4*
      (Sqrt[11]*(350*mass^5 + 2400*mass^4*r - 13888*mass^3*r^2 + 
         20566*mass^2*r^3 - 11865*mass*r^4 + 2373*r^5)*\[Gamma]s4 + 
       1980*(mass - r)*(2*mass - r)*r*(2*mass^2 - 6*mass*r + 3*r^2)*
        \[Gamma]s45)*Log[1 - (2*mass)/r])]}


==> anc/ruleLOVE0.m <==
{\[Alpha]2 -> (-2*mass*(-3*r^4*(-2*Y1 + r*Y1p) + 4*mass^4*(Y1 + r*Y1p) + 
      2*mass^3*r*(-2*Y1 + 3*r*Y1p) + 3*mass*r^3*(-8*Y1 + 5*r*Y1p) + 
      mass^2*(26*r^2*Y1 - 22*r^3*Y1p)) + 3*r^2*(-2*mass + r)^2*
     (2*mass*(Y1 - r*Y1p) + r*(-2*Y1 + r*Y1p))*Log[1 - (2*mass)/r])/
   (16*mass^3*(2*mass - r)*r), \[Gamma]2 -> 
  ((2*mass - r)*r*(-2*mass*Y1 + 2*r*Y1 + 2*mass*r*Y1p - r^2*Y1p))/(8*mass^3), 
 \[Alpha]s2 -> (-2*mass*(2*mass^2*r^2*Z1p - 3*r^3*(-3*Z1 + r*Z1p) + 
      3*mass*r^2*(-Z1 + r*Z1p) + 2*mass^3*(Z1 + r*Z1p)) + 
    3*r^3*(4*mass*Z1 - 3*r*Z1 - 2*mass*r*Z1p + r^2*Z1p)*Log[1 - (2*mass)/r])/
   (24*mass^3*r^2), \[Gamma]s2 -> 
  (r*(4*mass*Z1 - 3*r*Z1 - 2*mass*r*Z1p + r^2*Z1p))/mass^3, 
 \[Alpha]3 -> (2*mass*(15*r^5*(-3*Y1 + r*Y1p) + 4*mass^5*(Y1 + r*Y1p) - 
      45*mass*r^4*(-5*Y1 + 2*r*Y1p) - 20*mass^3*r^2*(-9*Y1 + 7*r*Y1p) + 
      2*mass^4*r*(-2*Y1 + 9*r*Y1p) + 5*mass^2*r^3*(-72*Y1 + 37*r*Y1p)) + 
    15*r^2*(-2*mass + r)^2*(-2*mass^2*(Y1 - r*Y1p) + r^2*(-3*Y1 + r*Y1p) - 
      3*mass*r*(-2*Y1 + r*Y1p))*Log[1 - (2*mass)/r])/
   (16*mass^4*(2*mass - r)*r), \[Gamma]3 -> 
  -((2*mass - r)*r*(-2*mass^2*(Y1 - r*Y1p) + r^2*(-3*Y1 + r*Y1p) - 
      3*mass*r*(-2*Y1 + r*Y1p)))/(8*mass^4), 
 \[Alpha]s3 -> (2*mass*(10*mass^3*r^2*Z1p + 45*r^4*(-4*Z1 + r*Z1p) + 
      30*mass^2*r^2*(-Z1 + r*Z1p) + 4*mass^4*(Z1 + r*Z1p) - 
      15*mass*r^3*(-18*Z1 + 7*r*Z1p)) + 
    15*r^3*(3*r^2*(-4*Z1 + r*Z1p) - 10*mass*r*(-3*Z1 + r*Z1p) + 
      8*mass^2*(-2*Z1 + r*Z1p))*Log[1 - (2*mass)/r])/(64*mass^4*r^2), 
 \[Gamma]s3 -> (r*(3*r^2*(-4*Z1 + r*Z1p) - 10*mass*r*(-3*Z1 + r*Z1p) + 
     8*mass^2*(-2*Z1 + r*Z1p)))/(3*mass^4), 
 \[Alpha]4 -> (-7*(2*mass*(10*mass^2*r^4*(536*Y1 - 191*r*Y1p) + 
       12*mass^4*r^2*(107*Y1 - 83*r*Y1p) - 105*r^6*(-4*Y1 + r*Y1p) + 
       8*mass^6*(Y1 + r*Y1p) + 105*mass*r^5*(-24*Y1 + 7*r*Y1p) + 
       4*mass^5*r*(-2*Y1 + 17*r*Y1p) + 40*mass^3*r^3*(-116*Y1 + 55*r*Y1p)) + 
     15*r^2*(-2*mass + r)^2*(-12*mass^3*(Y1 - r*Y1p) - 
       7*r^3*(-4*Y1 + r*Y1p) + 28*mass*r^2*(-3*Y1 + r*Y1p) - 
       34*mass^2*r*(-2*Y1 + r*Y1p))*Log[1 - (2*mass)/r]))/
   (192*mass^5*(2*mass - r)*r), \[Gamma]4 -> 
  ((2*mass - r)*r*(-12*mass^3*(Y1 - r*Y1p) - 7*r^3*(-4*Y1 + r*Y1p) + 
     28*mass*r^2*(-3*Y1 + r*Y1p) - 34*mass^2*r*(-2*Y1 + r*Y1p)))/(48*mass^5), 
 \[Alpha]s4 -> 
  (-7*(2*mass*(18*mass^4*r^2*Z1p + 5*mass^2*r^3*(334*Z1 - 137*r*Z1p) - 
       210*r^5*(-5*Z1 + r*Z1p) + 90*mass^3*r^2*(-Z1 + r*Z1p) + 
       4*mass^5*(Z1 + r*Z1p) + 105*mass*r^4*(-26*Z1 + 7*r*Z1p)) + 
     15*r^3*(-14*r^3*(-5*Z1 + r*Z1p) + 63*mass*r^2*(-4*Z1 + r*Z1p) - 
       90*mass^2*r*(-3*Z1 + r*Z1p) + 40*mass^3*(-2*Z1 + r*Z1p))*
      Log[1 - (2*mass)/r]))/(480*mass^5*r^2), 
 \[Gamma]s4 -> (r*(40*mass^3*(2*Z1 - r*Z1p) + 14*r^3*(-5*Z1 + r*Z1p) - 
     63*mass*r^2*(-4*Z1 + r*Z1p) + 90*mass^2*r*(-3*Z1 + r*Z1p)))/(14*mass^5), 
 BP -> (48*mass^5*\[Psi]R + (2*mass - r)*(r*\[Psi]pR - 3*\[Psi]R)*
     (mass*(6*mass^3 + 4*mass^2*r + 3*mass*r^2 + 3*r^3) + 
      3*r^4*ArcTanh[mass/(mass - r)]))/(48*mass^2*r^3), 
 BQ -> ((2*mass - r)*r*(r*\[Psi]pR - 3*\[Psi]R))/(5*mass^2)}


==> anc/ruleLOVE2.m <==
{CAm1 -> (2*mass*(5*Sqrt[15]*JJ*mass*r^3*(8*\[Alpha]2 - 21*\[Gamma]2) + 
      4*Sqrt[15]*JJ*mass^4*\[Gamma]2 + 5*Sqrt[15]*JJ*r^4*
       (-4*\[Alpha]2 + 9*\[Gamma]2) - 10*mass^3*r*(3*r*YAm1 + 3*r^2*YAm1p - 
        Sqrt[15]*JJ*\[Gamma]2) + 15*mass^2*r^2*(r*YAm1 + r^2*YAm1p + 
        2*Sqrt[15]*JJ*\[Gamma]2)) + 15*Sqrt[15]*JJ*r^3*
     (8*mass^2 - 10*mass*r + 3*r^2)*\[Gamma]2*Log[1 - (2*mass)/r])/
   (30*mass^3*(2*mass - r)*r^2*(YAm1h + r*YAm1hp)), 
 \[Gamma]21 -> 
  (2*mass*(-5*Sqrt[15]*JJ*mass*r^3*(r*YAm1hp*(4*\[Alpha]2 - 9*\[Gamma]2) - 
        4*YAm1h*(\[Alpha]2 - 3*\[Gamma]2)) + 4*Sqrt[15]*JJ*mass^4*
       (2*YAm1h + r*YAm1hp)*\[Gamma]2 - 15*mass^2*r^3*
       (r*YAm1*YAm1hp - r*YAm1h*YAm1p + 2*Sqrt[15]*JJ*YAm1hp*\[Gamma]2) + 
      5*Sqrt[15]*JJ*r^4*(-2*YAm1h*\[Alpha]2 + 2*r*YAm1hp*\[Alpha]2 + 
        6*YAm1h*\[Gamma]2 - 3*r*YAm1hp*\[Gamma]2) + 
      2*mass^3*r*(15*r^2*(YAm1*YAm1hp - YAm1h*YAm1p) + 4*Sqrt[15]*JJ*YAm1h*
         \[Gamma]2 - Sqrt[15]*JJ*r*YAm1hp*\[Gamma]2)) + 
    3*Sqrt[15]*JJ*(2*mass - r)*r*(5*r^3*(-2*YAm1h + r*YAm1hp) - 
      10*mass*r^2*(-YAm1h + r*YAm1hp) + 4*mass^3*(YAm1h + r*YAm1hp))*
     \[Gamma]2*Log[1 - (2*mass)/r])/(30*JJ*mass^3*(2*mass - r)*r*
    (YAm1h + r*YAm1hp)), 
 CAp1 -> (-2*mass*(-600*Sqrt[35]*JJ*r^7*\[Alpha]2 + 
      20*mass^5*r^2*(-7*r*YAp1 + 28*r^2*YAp1p - 4*Sqrt[35]*JJ*
         (\[Alpha]2 - 6*\[Gamma]2)) + 16*Sqrt[35]*JJ*mass^7*\[Gamma]2 + 
      40*mass^6*r*(7*r*YAp1 + 7*r^2*YAp1p + Sqrt[35]*JJ*\[Gamma]2) - 
      225*mass*r^6*(-28*r*YAp1 + 7*r^2*YAp1p + 4*Sqrt[35]*JJ*
         (-3*\[Alpha]2 + 2*\[Gamma]2)) + 10*mass^4*r^3*
       (-210*r*YAp1 + 175*r^2*YAp1p - 2*Sqrt[35]*JJ*(14*\[Alpha]2 + 
          57*\[Gamma]2)) + 25*mass^2*r^5*(-882*r*YAp1 + 273*r^2*YAp1p + 
        4*Sqrt[35]*JJ*(-41*\[Alpha]2 + 63*\[Gamma]2)) - 
      10*mass^3*r^4*(-1995*r*YAp1 + 840*r^2*YAp1p + 4*Sqrt[35]*JJ*
         (-59*\[Alpha]2 + 123*\[Gamma]2))) - 15*(2*mass - r)*r^3*
     (40*Sqrt[35]*JJ*r^4*\[Alpha]2 + 8*mass^3*r*(-70*r*YAp1 + 35*r^2*YAp1p - 
        8*Sqrt[35]*JJ*\[Alpha]2) + 64*Sqrt[35]*JJ*mass^4*\[Gamma]2 + 
      5*mass*r^3*(-84*r*YAp1 + 21*r^2*YAp1p + 4*Sqrt[35]*JJ*
         (-7*\[Alpha]2 + 6*\[Gamma]2)) - 10*mass^2*r^2*
       (-105*r*YAp1 + 35*r^2*YAp1p + 2*Sqrt[35]*JJ*(-8*\[Alpha]2 + 
          15*\[Gamma]2)))*Log[1 - (2*mass)/r] + 60*Sqrt[35]*JJ*(2*mass - r)*
     r^2*\[Gamma]2*ArcTanh[mass/(mass - r)]*
     (2*mass*(2*mass^4 + 8*mass^3*r - 82*mass^2*r^2 + 75*mass*r^3 - 30*r^4) + 
      3*r^2*(16*mass^3 - 40*mass^2*r + 35*mass*r^2 - 10*r^3)*
       Log[1 - (2*mass)/r]))/(35*mass*(2*mass - r)*r^2*
    (2*mass*(10*mass^3*r^2*YAp1hp + 45*r^4*(-4*YAp1h + r*YAp1hp) + 
       30*mass^2*r^2*(-YAp1h + r*YAp1hp) + 4*mass^4*(YAp1h + r*YAp1hp) - 
       15*mass*r^3*(-18*YAp1h + 7*r*YAp1hp)) + 
     15*r^3*(3*r^2*(-4*YAp1h + r*YAp1hp) - 10*mass*r*(-3*YAp1h + r*YAp1hp) + 
       8*mass^2*(-2*YAp1h + r*YAp1hp))*Log[1 - (2*mass)/r])), 
 \[Gamma]23 -> 
  (8*(mass*(1215*Sqrt[35]*JJ*r^6*(-4*YAp1h + r*YAp1hp)*\[Gamma]2 + 
       96*Sqrt[35]*JJ*mass^6*(2*YAp1h + r*YAp1hp)*\[Gamma]2 + 
       810*Sqrt[35]*JJ*mass^2*r^4*(-19*YAp1h + 8*r*YAp1hp)*\[Gamma]2 - 
       405*Sqrt[35]*JJ*mass*r^5*(-42*YAp1h + 13*r*YAp1hp)*\[Gamma]2 - 
       8*mass^5*r*(210*r^2*(YAp1*YAp1hp - YAp1h*YAp1p) + 
         Sqrt[35]*JJ*r*YAp1hp*(16*\[Alpha]2 - 27*\[Gamma]2) + 
         Sqrt[35]*JJ*YAp1h*(16*\[Alpha]2 + 3*\[Gamma]2)) + 
       4*mass^4*r^2*(210*r^2*(YAp1*YAp1hp - YAp1h*YAp1p) + 
         56*Sqrt[35]*JJ*r*YAp1hp*(\[Alpha]2 - 3*\[Gamma]2) + 
         Sqrt[35]*JJ*YAp1h*(16*\[Alpha]2 + 27*\[Gamma]2)) - 
       10*Sqrt[35]*JJ*mass^3*r^3*(-162*YAp1h*\[Gamma]2 + 
         r*YAp1hp*(8*\[Alpha]2 + 135*\[Gamma]2))) - 
     3*Sqrt[35]*JJ*(2*mass - r)*r*(-80*mass^4*r^2*YAp1hp + 
       405*r^5*(-4*YAp1h + r*YAp1hp) - 1350*mass*r^4*(-3*YAp1h + r*YAp1hp) + 
       1080*mass^2*r^3*(-2*YAp1h + r*YAp1hp) + 64*mass^5*(YAp1h + r*YAp1hp))*
      \[Gamma]2*ArcTanh[mass/(mass - r)]))/(105*JJ*(2*mass - r)*r*
    (2*mass*(10*mass^3*r^2*YAp1hp + 45*r^4*(-4*YAp1h + r*YAp1hp) + 
       30*mass^2*r^2*(-YAp1h + r*YAp1hp) + 4*mass^4*(YAp1h + r*YAp1hp) - 
       15*mass*r^3*(-18*YAp1h + 7*r*YAp1hp)) + 
     15*r^3*(3*r^2*(-4*YAp1h + r*YAp1hp) - 10*mass*r*(-3*YAp1h + r*YAp1hp) + 
       8*mass^2*(-2*YAp1h + r*YAp1hp))*Log[1 - (2*mass)/r])), 
 CPp1 -> (4*mass*(1620*Sqrt[35]*JJ*r^9*\[Alpha]s2 + 24*Sqrt[35]*JJ*mass^9*
       \[Gamma]s2 + 168*Sqrt[35]*JJ*mass^8*r*\[Gamma]s2 - 
      405*Sqrt[35]*JJ*mass*r^8*(20*\[Alpha]s2 + \[Gamma]s2) - 
      28*mass^7*(10*r^4*YPp1 + 10*r^5*YPp1p + 49*Sqrt[35]*JJ*r^2*
         \[Gamma]s2) - 20*mass^6*(-14*r^5*YPp1 + 63*r^6*YPp1p - 
        46*Sqrt[35]*JJ*r^3*\[Gamma]s2) - 30*mass^2*r^7*
       (-105*r^2*YPp1 + 35*r^3*YPp1p - 54*Sqrt[35]*JJ*(8*\[Alpha]s2 + 
          \[Gamma]s2)) + 45*mass^3*r^6*(-350*r^2*YPp1 + 140*r^3*YPp1p - 
        3*Sqrt[35]*JJ*(48*\[Alpha]s2 + 13*\[Gamma]s2)) - 
      2*mass^4*r^5*(-12600*r^2*YPp1 + 6475*r^3*YPp1p + 
        3*Sqrt[35]*JJ*(-24*\[Alpha]s2 + 95*\[Gamma]s2)) + 
      2*mass^5*r^4*(-6300*r^2*YPp1 + 4900*r^3*YPp1p + 
        3*Sqrt[35]*JJ*(-24*\[Alpha]s2 + 239*\[Gamma]s2))) + 
    12*r^2*(270*Sqrt[35]*JJ*r^8*\[Alpha]s2 + 200*Sqrt[35]*JJ*mass^8*
       \[Gamma]s2 - 400*Sqrt[35]*JJ*mass^7*r*\[Gamma]s2 - 
      135*Sqrt[35]*JJ*mass*r^7*(12*\[Alpha]s2 + \[Gamma]s2) - 
      8*mass^6*(-175*r^4*YPp1 + 175*r^5*YPp1p + 3*Sqrt[35]*JJ*r^2*
         \[Gamma]s2) + 28*mass^5*(-200*r^5*YPp1 + 125*r^6*YPp1p + 
        13*Sqrt[35]*JJ*r^3*\[Gamma]s2) + 5*mass^3*r^5*
       (-630*r^2*YPp1 + 245*r^3*YPp1p - 72*Sqrt[35]*JJ*(8*\[Alpha]s2 + 
          3*\[Gamma]s2)) + 10*mass^4*r^4*(665*r^2*YPp1 - 315*r^3*YPp1p + 
        8*Sqrt[35]*JJ*(9*\[Alpha]s2 + 5*\[Gamma]s2)) + 
      5*mass^2*r^6*(105*r^2*YPp1 - 35*r^3*YPp1p + 9*Sqrt[35]*JJ*
         (76*\[Alpha]s2 + 15*\[Gamma]s2)))*Log[1 - (2*mass)/r] - 
    135*Sqrt[35]*JJ*r^6*(-2*mass + r)^2*(2*mass^2 - 6*mass*r + 3*r^2)*
     \[Gamma]s2*Log[1 - (2*mass)/r]^2)/(140*mass^2*r^4*
    (2*mass*(15*r^5*(-3*YPp1h + r*YPp1hp) + 4*mass^5*(YPp1h + r*YPp1hp) - 
       45*mass*r^4*(-5*YPp1h + 2*r*YPp1hp) - 20*mass^3*r^2*
        (-9*YPp1h + 7*r*YPp1hp) + 2*mass^4*r*(-2*YPp1h + 9*r*YPp1hp) + 
       5*mass^2*r^3*(-72*YPp1h + 37*r*YPp1hp)) + 15*r^2*(-2*mass + r)^2*
      (-2*mass^2*(YPp1h - r*YPp1hp) + r^2*(-3*YPp1h + r*YPp1hp) - 
       3*mass*r*(-2*YPp1h + r*YPp1hp))*Log[1 - (2*mass)/r])), 
 \[Gamma]s23 -> (2*mass*(-8*Sqrt[35]*JJ*mass^7*r*YPp1h*\[Gamma]s2 - 
      105*Sqrt[35]*JJ*r^8*(-3*YPp1h + r*YPp1hp)*\[Gamma]s2 + 
      8*Sqrt[35]*JJ*mass^8*(4*YPp1h + r*YPp1hp)*\[Gamma]s2 + 
      315*Sqrt[35]*JJ*mass*r^7*(-5*YPp1h + 2*r*YPp1hp)*\[Gamma]s2 + 
      Sqrt[35]*JJ*mass^2*r^6*(r*YPp1hp*(36*\[Alpha]s2 - 1295*\[Gamma]s2) + 
        2520*YPp1h*\[Gamma]s2) + mass^4*r^4*
       (70*r^3*(YPp1*YPp1hp - YPp1h*YPp1p) + 9*Sqrt[35]*JJ*r*YPp1hp*
         (16*\[Alpha]s2 - 11*\[Gamma]s2) + 28*Sqrt[35]*JJ*YPp1h*\[Gamma]s2) + 
      Sqrt[35]*JJ*mass^3*r^5*(-144*r*YPp1hp*\[Alpha]s2 - 
        1260*YPp1h*\[Gamma]s2 + 971*r*YPp1hp*\[Gamma]s2) + 
      2*mass^6*r^2*(140*r^3*(YPp1*YPp1hp - YPp1h*YPp1p) - 
        16*Sqrt[35]*JJ*YPp1h*\[Gamma]s2 - 7*Sqrt[35]*JJ*r*YPp1hp*
         \[Gamma]s2) - 4*mass^5*r^3*(70*r^3*(YPp1*YPp1hp - YPp1h*YPp1p) + 
        7*Sqrt[35]*JJ*YPp1h*\[Gamma]s2 + 10*Sqrt[35]*JJ*r*YPp1hp*
         \[Gamma]s2)) - 3*Sqrt[35]*JJ*r^5*(-2*mass + r)^2*
     (3*mass^3*YPp1hp - 70*mass^2*(YPp1h - r*YPp1hp) + 
      35*r^2*(-3*YPp1h + r*YPp1hp) - 105*mass*r*(-2*YPp1h + r*YPp1hp))*
     \[Gamma]s2*Log[1 - (2*mass)/r])/
   (70*JJ*r^3*(2*mass*(15*r^5*(-3*YPp1h + r*YPp1hp) + 
       4*mass^5*(YPp1h + r*YPp1hp) - 45*mass*r^4*(-5*YPp1h + 2*r*YPp1hp) - 
       20*mass^3*r^2*(-9*YPp1h + 7*r*YPp1hp) + 
       2*mass^4*r*(-2*YPp1h + 9*r*YPp1hp) + 5*mass^2*r^3*
        (-72*YPp1h + 37*r*YPp1hp)) + 15*r^2*(-2*mass + r)^2*
      (-2*mass^2*(YPp1h - r*YPp1hp) + r^2*(-3*YPp1h + r*YPp1hp) - 
       3*mass*r*(-2*YPp1h + r*YPp1hp))*Log[1 - (2*mass)/r])), 
 \[Gamma]s21 -> 
  -(((-2*mass + r)^2*(-YY1 + (JJ*(-24*(9*mass - 10*r)*r^3*(-2*mass + r)^2*
          \[Alpha]s2 + 2*mass*(-8*mass^5 + 2*mass^4*r + 16*mass^3*r^2 + 
           117*mass*r^4 - 30*r^5)*\[Gamma]s2 + 3*(9*mass - 10*r)*r^3*
          (-2*mass + r)^2*\[Gamma]s2*Log[1 - (2*mass)/r]))/
       (8*Sqrt[15]*mass^3*r^3*(-2*mass + r)^2)))/JJ)}


==> anc/ruleLOVE3.m <==
{CAm1 -> (-4*mass*(105*Sqrt[35]*JJ*r^8*\[Alpha]3 + 
      10*mass^5*r^3*(-105*r*YAm1 + 70*r^2*YAm1p + 2*Sqrt[35]*JJ*
         (36*\[Alpha]3 - 535*\[Gamma]3)) - 5*mass^4*r^4*
       (-735*r*YAm1 + 315*r^2*YAm1p + 2*Sqrt[35]*JJ*(50*\[Alpha]3 - 
          411*\[Gamma]3)) + 10*Sqrt[35]*JJ*mass^2*r^6*
       (101*\[Alpha]3 - 720*\[Gamma]3) - 45*Sqrt[35]*JJ*mass*r^7*
       (13*\[Alpha]3 - 35*\[Gamma]3) + 40*Sqrt[35]*JJ*mass^8*\[Gamma]3 + 
      20*mass^7*r*(35*r*YAm1 + 35*r^2*YAm1p + 11*Sqrt[35]*JJ*\[Gamma]3) + 
      2*mass^6*r^2*(-175*r*YAm1 + 175*r^2*YAm1p + 4*Sqrt[35]*JJ*
         (-4*\[Alpha]3 + 275*\[Gamma]3)) + mass^3*r^5*
       (-1575*r*YAm1 + 525*r^2*YAm1p + Sqrt[35]*JJ*(-446*\[Alpha]3 + 
          8475*\[Gamma]3))) + 6*(2*mass - r)*r^2*
     (35*Sqrt[35]*JJ*r^6*\[Alpha]3 + 50*Sqrt[35]*JJ*mass^2*r^4*
       (4*\[Alpha]3 - 75*\[Gamma]3) + 80*Sqrt[35]*JJ*mass^6*\[Gamma]3 - 
      1840*Sqrt[35]*JJ*mass^5*r*\[Gamma]3 + 10*Sqrt[35]*JJ*mass*r^5*
       (-16*\[Alpha]3 + 105*\[Gamma]3) + mass^3*r^3*
       (-525*r*YAm1 + 175*r^2*YAm1p + 8*Sqrt[35]*JJ*(-4*\[Alpha]3 + 
          325*\[Gamma]3)) + 2*mass^4*r^2*(350*r*YAm1 - 175*r^2*YAm1p + 
        2*Sqrt[35]*JJ*(-8*\[Alpha]3 + 535*\[Gamma]3)))*Log[1 - (2*mass)/r] - 
    45*Sqrt[35]*JJ*r^4*(64*mass^5 + 32*mass^4*r - 432*mass^3*r^2 + 
      520*mass^2*r^3 - 230*mass*r^4 + 35*r^5)*\[Gamma]3*
     Log[1 - (2*mass)/r]^2)/(350*mass^3*(2*mass - r)*r^2*
    (2*mass*(2*mass^2*r^2*YAm1hp - 3*r^3*(-3*YAm1h + r*YAm1hp) + 
       3*mass*r^2*(-YAm1h + r*YAm1hp) + 2*mass^3*(YAm1h + r*YAm1hp)) - 
     3*r^3*(4*mass*YAm1h - 3*r*YAm1h - 2*mass*r*YAm1hp + r^2*YAm1hp)*
      Log[1 - (2*mass)/r])), \[Gamma]32 -> 
  (-2*(2*mass*(120*Sqrt[35]*JJ*mass^5*(2*YAm1h + r*YAm1hp)*\[Gamma]3 - 
       10*Sqrt[35]*JJ*mass^2*r^3*(-96*YAm1h*\[Alpha]3 + 
         104*r*YAm1hp*\[Alpha]3 + 1881*YAm1h*\[Gamma]3 - 
         1389*r*YAm1hp*\[Gamma]3) + 15*Sqrt[35]*JJ*mass*r^4*
        (-88*YAm1h*\[Alpha]3 + 60*r*YAm1hp*\[Alpha]3 + 1659*YAm1h*\[Gamma]3 - 
         741*r*YAm1hp*\[Gamma]3) + 15*Sqrt[35]*JJ*r^5*(28*YAm1h*\[Alpha]3 - 
         14*r*YAm1hp*\[Alpha]3 - 531*YAm1h*\[Gamma]3 + 
         177*r*YAm1hp*\[Gamma]3) - 4*mass^4*r*
        (525*r^2*(YAm1*YAm1hp - YAm1h*YAm1p) + 2*Sqrt[35]*JJ*r*YAm1hp*
          (-8*\[Alpha]3 + 15*\[Gamma]3) - Sqrt[35]*JJ*YAm1h*
          (16*\[Alpha]3 + 75*\[Gamma]3)) + 2*mass^3*r^2*
        (525*r^2*(YAm1*YAm1hp - YAm1h*YAm1p) + Sqrt[35]*JJ*r*YAm1hp*
          (64*\[Alpha]3 - 2265*\[Gamma]3) + Sqrt[35]*JJ*YAm1h*
          (-16*\[Alpha]3 + 615*\[Gamma]3))) + 15*Sqrt[35]*JJ*(2*mass - r)*r*
      (80*mass^3*r^2*YAm1hp - 177*r^4*(-3*YAm1h + r*YAm1hp) + 
       564*mass*r^3*(-2*YAm1h + r*YAm1hp) - 480*mass^2*r^2*
        (-YAm1h + r*YAm1hp) + 32*mass^4*(YAm1h + r*YAm1hp))*\[Gamma]3*
      Log[1 - (2*mass)/r]))/(175*JJ*(2*mass - r)*r*
    (2*mass*(2*mass^2*r^2*YAm1hp - 3*r^3*(-3*YAm1h + r*YAm1hp) + 
       3*mass*r^2*(-YAm1h + r*YAm1hp) + 2*mass^3*(YAm1h + r*YAm1hp)) - 
     3*r^3*(4*mass*YAm1h - 3*r*YAm1h - 2*mass*r*YAm1hp + r^2*YAm1hp)*
      Log[1 - (2*mass)/r])), 
 CAp1 -> (2*mass*(-8400*Sqrt[7]*JJ*r^9*\[Alpha]3 + 
      5*mass^3*r^6*(-101430*r*YAp1 + 24255*r^2*YAp1p + 
        4*Sqrt[7]*JJ*(8599*\[Alpha]3 - 72960*\[Gamma]3)) - 
      10*mass^2*r^7*(-11025*r*YAp1 + 2205*r^2*YAp1p + 
        Sqrt[7]*JJ*(14173*\[Alpha]3 - 70875*\[Gamma]3)) - 
      15*mass^4*r^5*(-49910*r*YAp1 + 15085*r^2*YAp1p + 
        2*Sqrt[7]*JJ*(3302*\[Alpha]3 - 43825*\[Gamma]3)) + 
      10*mass^5*r^4*(-36015*r*YAp1 + 15330*r^2*YAp1p + 
        2*Sqrt[7]*JJ*(1154*\[Alpha]3 - 21835*\[Gamma]3)) - 
      12*mass^7*r^2*(-35*r*YAp1 + 280*r^2*YAp1p + 8*Sqrt[7]*JJ*
         (3*\[Alpha]3 - 110*\[Gamma]3)) + 1050*Sqrt[7]*JJ*mass*r^8*
       (53*\[Alpha]3 - 120*\[Gamma]3) + 80*Sqrt[7]*JJ*mass^9*\[Gamma]3 - 
      40*mass^8*r*(21*r*YAp1 + 21*r^2*YAp1p - 11*Sqrt[7]*JJ*\[Gamma]3) - 
      2*mass^6*r^3*(-9450*r*YAp1 + 8505*r^2*YAp1p + 
        4*Sqrt[7]*JJ*(142*\[Alpha]3 + 3025*\[Gamma]3))) - 
    15*(2*mass - r)*r^2*(-560*Sqrt[7]*JJ*r^7*\[Alpha]3 + 
      5*mass^3*r^4*(-5292*r*YAp1 + 1323*r^2*YAp1p + 
        4*Sqrt[7]*JJ*(326*\[Alpha]3 - 6403*\[Gamma]3)) + 
      120*mass^5*r^2*(-70*r*YAp1 + 35*r^2*YAp1p + 2*Sqrt[7]*JJ*
         (2*\[Alpha]3 - 83*\[Gamma]3)) - 90*mass^4*r^3*
       (-315*r*YAp1 + 105*r^2*YAp1p + 16*Sqrt[7]*JJ*(2*\[Alpha]3 - 
          61*\[Gamma]3)) + 1050*Sqrt[7]*JJ*mass*r^6*
       (3*\[Alpha]3 - 16*\[Gamma]3) + 144*Sqrt[7]*JJ*mass^7*\[Gamma]3 - 
      960*Sqrt[7]*JJ*mass^6*r*\[Gamma]3 + 6*mass^2*r^5*
       (1225*r*YAp1 - 245*r^2*YAp1p + 2*Sqrt[7]*JJ*(-556*\[Alpha]3 + 
          6475*\[Gamma]3)))*Log[1 - (2*mass)/r] - 
    225*Sqrt[7]*JJ*r^4*(480*mass^6 - 3120*mass^5*r + 7960*mass^4*r^2 - 
      9932*mass^3*r^3 + 6486*mass^2*r^4 - 2135*mass*r^5 + 280*r^6)*\[Gamma]3*
     Log[1 - (2*mass)/r]^2)/(105*mass^2*(2*mass - r)*r^2*
    (2*mass*(18*mass^4*r^2*YAp1hp + 5*mass^2*r^3*(334*YAp1h - 137*r*YAp1hp) - 
       210*r^5*(-5*YAp1h + r*YAp1hp) + 90*mass^3*r^2*(-YAp1h + r*YAp1hp) + 
       4*mass^5*(YAp1h + r*YAp1hp) + 105*mass*r^4*(-26*YAp1h + 7*r*YAp1hp)) + 
     15*r^3*(-14*r^3*(-5*YAp1h + r*YAp1hp) + 63*mass*r^2*
        (-4*YAp1h + r*YAp1hp) - 90*mass^2*r*(-3*YAp1h + r*YAp1hp) + 
       40*mass^3*(-2*YAp1h + r*YAp1hp))*Log[1 - (2*mass)/r])), 
 \[Gamma]34 -> 
  (2*(2*mass*(-30450*Sqrt[7]*JJ*r^7*(-5*YAp1h + r*YAp1hp)*\[Gamma]3 + 
       160*Sqrt[7]*JJ*mass^7*(2*YAp1h + r*YAp1hp)*\[Gamma]3 + 
       15225*Sqrt[7]*JJ*mass*r^6*(-46*YAp1h + 11*r*YAp1hp)*\[Gamma]3 - 
       725*Sqrt[7]*JJ*mass^2*r^5*(-1426*YAp1h + 431*r*YAp1hp)*\[Gamma]3 + 
       2*Sqrt[7]*JJ*mass^4*r^3*(80*YAp1h*\[Alpha]3 - 152*r*YAp1hp*\[Alpha]3 + 
         12450*YAp1h*\[Gamma]3 - 11145*r*YAp1hp*\[Gamma]3) + 
       10*Sqrt[7]*JJ*mass^3*r^4*(-8*YAp1h*\[Alpha]3 + 8*r*YAp1hp*\[Alpha]3 - 
         49735*YAp1h*\[Gamma]3 + 21170*r*YAp1hp*\[Gamma]3) + 
       8*mass^6*r*(210*r^2*(YAp1*YAp1hp - YAp1h*YAp1p) + 
         Sqrt[7]*JJ*YAp1h*(-8*\[Alpha]3 + 15*\[Gamma]3) + 
         Sqrt[7]*JJ*r*YAp1hp*(-8*\[Alpha]3 + 85*\[Gamma]3)) + 
       4*mass^5*r^2*(-210*r^2*(YAp1*YAp1hp - YAp1h*YAp1p) + 
         80*Sqrt[7]*JJ*r*YAp1hp*(\[Alpha]3 - 25*\[Gamma]3) + 
         Sqrt[7]*JJ*YAp1h*(8*\[Alpha]3 + 445*\[Gamma]3))) - 
     15*Sqrt[7]*JJ*(2*mass - r)*r*(-144*mass^5*r^2*YAp1hp - 
       2030*r^6*(-5*YAp1h + r*YAp1hp) + 9135*mass*r^5*(-4*YAp1h + r*YAp1hp) - 
       13050*mass^2*r^4*(-3*YAp1h + r*YAp1hp) + 5800*mass^3*r^3*
        (-2*YAp1h + r*YAp1hp) + 80*mass^4*r^2*(-YAp1h + r*YAp1hp) + 
       32*mass^6*(YAp1h + r*YAp1hp))*\[Gamma]3*Log[1 - (2*mass)/r]))/
   (49*JJ*(2*mass - r)*r*(2*mass*(18*mass^4*r^2*YAp1hp + 
       5*mass^2*r^3*(334*YAp1h - 137*r*YAp1hp) - 
       210*r^5*(-5*YAp1h + r*YAp1hp) + 90*mass^3*r^2*(-YAp1h + r*YAp1hp) + 
       4*mass^5*(YAp1h + r*YAp1hp) + 105*mass*r^4*(-26*YAp1h + 7*r*YAp1hp)) + 
     15*r^3*(-14*r^3*(-5*YAp1h + r*YAp1hp) + 63*mass*r^2*
        (-4*YAp1h + r*YAp1hp) - 90*mass^2*r*(-3*YAp1h + r*YAp1hp) + 
       40*mass^3*(-2*YAp1h + r*YAp1hp))*Log[1 - (2*mass)/r])), 
 CPm1 -> (4*mass*(-288*Sqrt[35]*JJ*r^9*\[Alpha]s3 + 36*Sqrt[35]*JJ*mass^9*
       \[Gamma]s3 + 132*Sqrt[35]*JJ*mass^8*r*\[Gamma]s3 + 
      3*Sqrt[35]*JJ*mass*r^8*(896*\[Alpha]s3 + 135*\[Gamma]s3) - 
      15*Sqrt[35]*JJ*mass^2*r^7*(512*\[Alpha]s3 + 225*\[Gamma]s3) - 
      16*mass^7*(35*r^4*YPm1 + 35*r^5*YPm1p + 9*Sqrt[35]*JJ*r^2*\[Gamma]s3) - 
      4*mass^6*(-140*r^5*YPm1 + 210*r^6*YPm1p + 9*Sqrt[35]*JJ*r^3*
         \[Gamma]s3) + 4*mass^3*r^6*(-210*r^2*YPm1 + 105*r^3*YPm1p + 
        2*Sqrt[35]*JJ*(964*\[Alpha]s3 + 945*\[Gamma]s3)) + 
      mass^5*r^4*(-3640*r^2*YPm1 + 3080*r^3*YPm1p + 
        Sqrt[35]*JJ*(1216*\[Alpha]s3 + 2601*\[Gamma]s3)) - 
      mass^4*r^5*(-3360*r^2*YPm1 + 2100*r^3*YPm1p + 
        Sqrt[35]*JJ*(1984*\[Alpha]s3 + 6795*\[Gamma]s3))) + 
    12*r^2*(-48*Sqrt[35]*JJ*r^8*\[Alpha]s3 + 60*Sqrt[35]*JJ*mass^8*
       \[Gamma]s3 + Sqrt[35]*JJ*mass*r^7*(496*\[Alpha]s3 + 135*\[Gamma]s3) - 
      4*Sqrt[35]*JJ*mass^2*r^6*(428*\[Alpha]s3 + 315*\[Gamma]s3) - 
      16*mass^6*(-35*r^4*YPm1 + 35*r^5*YPm1p + 12*Sqrt[35]*JJ*r^2*
         \[Gamma]s3) + 2*mass^5*(-560*r^5*YPm1 + 420*r^6*YPm1p + 
        813*Sqrt[35]*JJ*r^3*\[Gamma]s3) + 2*mass^3*r^5*
       (-70*r^2*YPm1 + 35*r^3*YPm1p + 8*Sqrt[35]*JJ*(152*\[Alpha]s3 + 
          225*\[Gamma]s3)) - mass^4*r^4*(-700*r^2*YPm1 + 420*r^3*YPm1p + 
        Sqrt[35]*JJ*(1216*\[Alpha]s3 + 4035*\[Gamma]s3)))*
     Log[1 - (2*mass)/r] + 135*Sqrt[35]*JJ*r^6*(-2*mass + r)^2*
     (19*mass^2 - 19*mass*r + 3*r^2)*\[Gamma]s3*Log[1 - (2*mass)/r]^2)/
   (280*mass^3*r^4*(2*mass*(-3*r^4*(-2*YPm1h + r*YPm1hp) + 
       4*mass^4*(YPm1h + r*YPm1hp) + 2*mass^3*r*(-2*YPm1h + 3*r*YPm1hp) + 
       3*mass*r^3*(-8*YPm1h + 5*r*YPm1hp) + 
       mass^2*(26*r^2*YPm1h - 22*r^3*YPm1hp)) - 3*r^2*(-2*mass + r)^2*
      (2*mass*(YPm1h - r*YPm1hp) + r*(-2*YPm1h + r*YPm1hp))*
      Log[1 - (2*mass)/r])), \[Gamma]s32 -> 
  (2*mass*(96*Sqrt[35]*JJ*mass^6*r*(2*YPm1h + r*YPm1hp)*\[Gamma]s3 + 
      96*Sqrt[35]*JJ*mass^7*(4*YPm1h + r*YPm1hp)*\[Gamma]s3 + 
      3*Sqrt[35]*JJ*r^7*(-256*YPm1h*\[Alpha]s3 + 256*r*YPm1hp*\[Alpha]s3 - 
        2430*YPm1h*\[Gamma]s3 + 1215*r*YPm1hp*\[Gamma]s3) - 
      4*mass^4*r^3*(1120*r^3*(YPm1*YPm1hp - YPm1h*YPm1p) + 
        27*Sqrt[35]*JJ*YPm1h*\[Gamma]s3 - 81*Sqrt[35]*JJ*r*YPm1hp*
         \[Gamma]s3) + 8*mass^5*r^2*(560*r^3*(YPm1*YPm1hp - YPm1h*YPm1p) + 
        72*Sqrt[35]*JJ*YPm1h*\[Gamma]s3 + 45*Sqrt[35]*JJ*r*YPm1hp*
         \[Gamma]s3) + 2*Sqrt[35]*JJ*mass^2*r^5*
       (5*r*YPm1hp*(1280*\[Alpha]s3 + 3339*\[Gamma]s3) - 
        3*YPm1h*(512*\[Alpha]s3 + 5805*\[Gamma]s3)) + 
      2*mass^3*r^4*(560*r^3*(YPm1*YPm1hp - YPm1h*YPm1p) + 
        3150*Sqrt[35]*JJ*YPm1h*\[Gamma]s3 - Sqrt[35]*JJ*r*YPm1hp*
         (4864*\[Alpha]s3 + 9495*\[Gamma]s3)) + Sqrt[35]*JJ*mass*r^6*
       (96*YPm1h*(32*\[Alpha]s3 + 315*\[Gamma]s3) - 
        r*YPm1hp*(5504*\[Alpha]s3 + 19305*\[Gamma]s3))) + 
    45*Sqrt[35]*JJ*r^5*(-2*mass + r)^2*(76*mass^2*YPm1hp + 
      186*mass*(YPm1h - r*YPm1hp) + 81*r*(-2*YPm1h + r*YPm1hp))*\[Gamma]s3*
     Log[1 - (2*mass)/r])/(1120*JJ*r^3*
    (-2*mass*(-3*r^4*(-2*YPm1h + r*YPm1hp) + 4*mass^4*(YPm1h + r*YPm1hp) + 
       2*mass^3*r*(-2*YPm1h + 3*r*YPm1hp) + 3*mass*r^3*
        (-8*YPm1h + 5*r*YPm1hp) + mass^2*(26*r^2*YPm1h - 22*r^3*YPm1hp)) + 
     3*r^2*(-2*mass + r)^2*(2*mass*(YPm1h - r*YPm1hp) + 
       r*(-2*YPm1h + r*YPm1hp))*Log[1 - (2*mass)/r])), 
 CPp1 -> (-4*mass*(20160*Sqrt[7]*JJ*r^11*\[Alpha]s3 - 
      9*mass^7*r^4*(-5992*r^2*YPp1 + 4648*r^3*YPp1p + 
        Sqrt[7]*JJ*(64*\[Alpha]s3 - 2095*\[Gamma]s3)) + 
      36*Sqrt[7]*JJ*mass^11*\[Gamma]s3 + 468*Sqrt[7]*JJ*mass^10*r*
       \[Gamma]s3 - 210*Sqrt[7]*JJ*mass*r^10*(688*\[Alpha]s3 + 
        135*\[Gamma]s3) + 15*Sqrt[7]*JJ*mass^2*r^9*(26816*\[Alpha]s3 + 
        11655*\[Gamma]s3) + 12*mass^9*(28*r^4*YPp1 + 28*r^5*YPp1p - 
        607*Sqrt[7]*JJ*r^2*\[Gamma]s3) + 12*mass^8*(-28*r^5*YPp1 + 
        238*r^6*YPp1p + 585*Sqrt[7]*JJ*r^3*\[Gamma]s3) + 
      5*mass^6*r^5*(-38976*r^2*YPp1 + 18480*r^3*YPp1p + 
        Sqrt[7]*JJ*(320*\[Alpha]s3 + 321*\[Gamma]s3)) - 
      6*mass^5*r^6*(-37520*r^2*YPp1 + 13370*r^3*YPp1p + 
        13*Sqrt[7]*JJ*(1136*\[Alpha]s3 + 2205*\[Gamma]s3)) + 
      18*mass^4*r^7*(-5880*r^2*YPp1 + 1715*r^3*YPp1p + 
        Sqrt[7]*JJ*(19584*\[Alpha]s3 + 22825*\[Gamma]s3)) - 
      5*mass^3*r^8*(-3528*r^2*YPp1 + 882*r^3*YPp1p + 
        Sqrt[7]*JJ*(108416*\[Alpha]s3 + 80055*\[Gamma]s3))) - 
    60*r^2*(672*Sqrt[7]*JJ*r^10*\[Alpha]s3 + 180*Sqrt[7]*JJ*mass^10*
       \[Gamma]s3 - 504*Sqrt[7]*JJ*mass^9*r*\[Gamma]s3 - 
      14*Sqrt[7]*JJ*mass*r^9*(392*\[Alpha]s3 + 135*\[Gamma]s3) + 
      45*Sqrt[7]*JJ*mass^2*r^8*(400*\[Alpha]s3 + 301*\[Gamma]s3) + 
      18*mass^8*(-56*r^4*YPp1 + 56*r^5*YPp1p - 11*Sqrt[7]*JJ*r^2*
         \[Gamma]s3) + mass^7*(6720*r^5*YPp1 - 3864*r^6*YPp1p + 
        846*Sqrt[7]*JJ*r^3*\[Gamma]s3) - 18*mass^5*r^5*
       (-602*r^2*YPp1 + 203*r^3*YPp1p + 4*Sqrt[7]*JJ*(160*\[Alpha]s3 + 
          459*\[Gamma]s3)) + 3*mass^6*r^4*(-4340*r^2*YPp1 + 1820*r^3*YPp1p + 
        3*Sqrt[7]*JJ*(192*\[Alpha]s3 + 881*\[Gamma]s3)) - 
      3*mass^3*r^7*(-196*r^2*YPp1 + 49*r^3*YPp1p + 6*Sqrt[7]*JJ*
         (1672*\[Alpha]s3 + 2095*\[Gamma]s3)) + 
      4*mass^4*r^6*(-1029*r^2*YPp1 + 294*r^3*YPp1p + 
        Sqrt[7]*JJ*(6668*\[Alpha]s3 + 12705*\[Gamma]s3)))*
     Log[1 - (2*mass)/r] + 675*Sqrt[7]*JJ*r^6*(-2*mass + r)^2*
     (27*mass^4 - 153*mass^3*r + 257*mass^2*r^2 - 175*mass*r^3 + 42*r^4)*
     \[Gamma]s3*Log[1 - (2*mass)/r]^2)/(84*mass^3*r^4*
    (2*mass*(10*mass^2*r^4*(536*YPp1h - 191*r*YPp1hp) + 
       12*mass^4*r^2*(107*YPp1h - 83*r*YPp1hp) - 
       105*r^6*(-4*YPp1h + r*YPp1hp) + 8*mass^6*(YPp1h + r*YPp1hp) + 
       105*mass*r^5*(-24*YPp1h + 7*r*YPp1hp) + 
       4*mass^5*r*(-2*YPp1h + 17*r*YPp1hp) + 40*mass^3*r^3*
        (-116*YPp1h + 55*r*YPp1hp)) + 15*r^2*(-2*mass + r)^2*
      (-12*mass^3*(YPp1h - r*YPp1hp) - 7*r^3*(-4*YPp1h + r*YPp1hp) + 
       28*mass*r^2*(-3*YPp1h + r*YPp1hp) - 34*mass^2*r*(-2*YPp1h + r*YPp1hp))*
      Log[1 - (2*mass)/r])), \[Gamma]s34 -> 
  (-2*mass*(24675*Sqrt[7]*JJ*r^9*(-4*YPp1h + r*YPp1hp)*\[Gamma]s3 + 
      192*Sqrt[7]*JJ*mass^8*r*(2*YPp1h + r*YPp1hp)*\[Gamma]s3 + 
      192*Sqrt[7]*JJ*mass^9*(4*YPp1h + r*YPp1hp)*\[Gamma]s3 - 
      24675*Sqrt[7]*JJ*mass*r^8*(-24*YPp1h + 7*r*YPp1hp)*\[Gamma]s3 + 
      8*Sqrt[7]*JJ*mass^3*r^6*(-1024*YPp1h*\[Alpha]s3 + 
        1312*r*YPp1hp*\[Alpha]s3 + 135940*YPp1h*\[Gamma]s3 - 
        64265*r*YPp1hp*\[Gamma]s3) - 4*Sqrt[7]*JJ*mass^4*r^5*
       (-2048*YPp1h*\[Alpha]s3 + 4352*r*YPp1hp*\[Alpha]s3 + 
        73275*YPp1h*\[Gamma]s3 - 55545*r*YPp1hp*\[Gamma]s3) + 
      8*mass^6*r^3*(672*r^3*(YPp1*YPp1hp - YPp1h*YPp1p) - 
        475*Sqrt[7]*JJ*YPp1h*\[Gamma]s3 - 535*Sqrt[7]*JJ*r*YPp1hp*
         \[Gamma]s3) - 48*mass^7*r^2*(112*r^3*(YPp1*YPp1hp - YPp1h*YPp1p) + 
        32*Sqrt[7]*JJ*YPp1h*\[Gamma]s3 + 13*Sqrt[7]*JJ*r*YPp1hp*\[Gamma]s3) - 
      4*mass^5*r^4*(336*r^3*(YPp1*YPp1hp - YPp1h*YPp1p) + 
        490*Sqrt[7]*JJ*YPp1h*\[Gamma]s3 + Sqrt[7]*JJ*r*YPp1hp*
         (-2304*\[Alpha]s3 + 605*\[Gamma]s3)) + 2*Sqrt[7]*JJ*mass^2*r^7*
       (8*YPp1h*(128*\[Alpha]s3 - 78725*\[Gamma]s3) + 
        r*YPp1hp*(-1024*\[Alpha]s3 + 224425*\[Gamma]s3))) + 
    15*Sqrt[7]*JJ*r^5*(-2*mass + r)^2*(216*mass^4*YPp1hp - 
      2628*mass^3*(YPp1h - r*YPp1hp) - 1645*r^3*(-4*YPp1h + r*YPp1hp) + 
      6580*mass*r^2*(-3*YPp1h + r*YPp1hp) - 7990*mass^2*r*
       (-2*YPp1h + r*YPp1hp))*\[Gamma]s3*Log[1 - (2*mass)/r])/
   (672*JJ*r^3*(-2*mass*(10*mass^2*r^4*(536*YPp1h - 191*r*YPp1hp) + 
       12*mass^4*r^2*(107*YPp1h - 83*r*YPp1hp) - 
       105*r^6*(-4*YPp1h + r*YPp1hp) + 8*mass^6*(YPp1h + r*YPp1hp) + 
       105*mass*r^5*(-24*YPp1h + 7*r*YPp1hp) + 
       4*mass^5*r*(-2*YPp1h + 17*r*YPp1hp) + 40*mass^3*r^3*
        (-116*YPp1h + 55*r*YPp1hp)) - 15*r^2*(-2*mass + r)^2*
      (-12*mass^3*(YPp1h - r*YPp1hp) - 7*r^3*(-4*YPp1h + r*YPp1hp) + 
       28*mass*r^2*(-3*YPp1h + r*YPp1hp) - 34*mass^2*r*(-2*YPp1h + r*YPp1hp))*
      Log[1 - (2*mass)/r]))}


==> anc/ruleLOVE4.m <==
{CAm1 -> (4*mass*(5670*Sqrt[7]*JJ*r^10*\[Alpha]4 + 
      mass^4*r^6*(-79380*r*YAm1 + 19845*r^2*YAm1p + 
        2*Sqrt[7]*JJ*(81112*\[Alpha]4 - 3337425*\[Gamma]4)) - 
      4*mass^8*r^2*(-441*r*YAm1 + 1764*r^2*YAm1p + 10*Sqrt[7]*JJ*
         (8*\[Alpha]4 - 1673*\[Gamma]4)) - 45*Sqrt[7]*JJ*mass^3*r^7*
       (4944*\[Alpha]4 - 124705*\[Gamma]4) + 840*Sqrt[7]*JJ*mass^2*r^8*
       (173*\[Alpha]4 - 2520*\[Gamma]4) - 315*Sqrt[7]*JJ*mass*r^9*
       (146*\[Alpha]4 - 945*\[Gamma]4) + 336*Sqrt[7]*JJ*mass^10*\[Gamma]4 - 
      168*mass^9*r*(21*r*YAm1 + 21*r^2*YAm1p - 19*Sqrt[7]*JJ*\[Gamma]4) - 
      70*mass^7*r^3*(-378*r*YAm1 + 315*r^2*YAm1p + 2*Sqrt[7]*JJ*
         (-56*\[Alpha]4 + 3377*\[Gamma]4)) + 6*mass^6*r^4*
       (-41895*r*YAm1 + 17640*r^2*YAm1p + 2*Sqrt[7]*JJ*(-716*\[Alpha]4 + 
          8785*\[Gamma]4)) + mass^5*r^5*(277830*r*YAm1 - 85995*r^2*YAm1p + 
        2*Sqrt[7]*JJ*(-20156*\[Alpha]4 + 1566285*\[Gamma]4))) - 
    30*(2*mass - r)*r^2*(378*Sqrt[7]*JJ*r^8*\[Alpha]4 - 
      2*mass^5*r^3*(-6615*r*YAm1 + 2205*r^2*YAm1p + 16*Sqrt[7]*JJ*
         (20*\[Alpha]4 - 4669*\[Gamma]4)) + 21*mass^4*r^4*
       (-252*r*YAm1 + 63*r^2*YAm1p + 40*Sqrt[7]*JJ*(6*\[Alpha]4 - 
          587*\[Gamma]4)) - 60*Sqrt[7]*JJ*mass^3*r^5*
       (152*\[Alpha]4 - 8869*\[Gamma]4) + 98*Sqrt[7]*JJ*mass^2*r^6*
       (74*\[Alpha]4 - 2475*\[Gamma]4) - 42*Sqrt[7]*JJ*mass*r^7*
       (64*\[Alpha]4 - 945*\[Gamma]4) + 560*Sqrt[7]*JJ*mass^8*\[Gamma]4 - 
      14784*Sqrt[7]*JJ*mass^7*r*\[Gamma]4 + 24*mass^6*r^2*
       (-294*r*YAm1 + 147*r^2*YAm1p + 2*Sqrt[7]*JJ*(-4*\[Alpha]4 + 
          567*\[Gamma]4)))*Log[1 - (2*mass)/r] + 1575*Sqrt[7]*JJ*r^4*
     (192*mass^7 + 544*mass^6*r - 5360*mass^5*r^2 + 11640*mass^4*r^3 - 
      11812*mass^3*r^4 + 6314*mass^2*r^5 - 1722*mass*r^6 + 189*r^7)*\[Gamma]4*
     Log[1 - (2*mass)/r]^2)/(882*mass^4*(2*mass - r)*r^2*
    (2*mass*(10*mass^3*r^2*YAm1hp + 45*r^4*(-4*YAm1h + r*YAm1hp) + 
       30*mass^2*r^2*(-YAm1h + r*YAm1hp) + 4*mass^4*(YAm1h + r*YAm1hp) - 
       15*mass*r^3*(-18*YAm1h + 7*r*YAm1hp)) + 
     15*r^3*(3*r^2*(-4*YAm1h + r*YAm1hp) - 10*mass*r*(-3*YAm1h + r*YAm1hp) + 
       8*mass^2*(-2*YAm1h + r*YAm1hp))*Log[1 - (2*mass)/r])), 
 \[Gamma]43 -> 
  (-4*(2*mass*(-4*mass^4*r^2*(882*r^2*(YAm1*YAm1hp - YAm1h*YAm1p) + 
         Sqrt[7]*JJ*YAm1h*(16*\[Alpha]4 - 6265*\[Gamma]4) - 
         56*Sqrt[7]*JJ*r*YAm1hp*(4*\[Alpha]4 - 385*\[Gamma]4)) + 
       672*Sqrt[7]*JJ*mass^6*(2*YAm1h + r*YAm1hp)*\[Gamma]4 - 
       7*Sqrt[7]*JJ*mass*r^5*(-1888*YAm1h*\[Alpha]4 + 
         800*r*YAm1hp*\[Alpha]4 + 164430*YAm1h*\[Gamma]4 - 
         51435*r*YAm1hp*\[Gamma]4) + 14*Sqrt[7]*JJ*mass^2*r^4*
        (-1264*YAm1h*\[Alpha]4 + 752*r*YAm1hp*\[Alpha]4 + 
         102345*YAm1h*\[Gamma]4 - 44220*r*YAm1hp*\[Gamma]4) - 
       30*Sqrt[7]*JJ*mass^3*r^3*(-224*YAm1h*\[Alpha]4 + 
         240*r*YAm1hp*\[Alpha]4 + 18046*YAm1h*\[Gamma]4 - 
         13601*r*YAm1hp*\[Gamma]4) + 63*Sqrt[7]*JJ*r^6*(-48*YAm1h*\[Alpha]4 + 
         16*r*YAm1hp*\[Alpha]4 + 4500*YAm1h*\[Gamma]4 - 
         1125*r*YAm1hp*\[Gamma]4) + 8*mass^5*r*
        (882*r^2*(YAm1*YAm1hp - YAm1h*YAm1p) + Sqrt[7]*JJ*r*YAm1hp*
          (16*\[Alpha]4 - 7*\[Gamma]4) + Sqrt[7]*JJ*YAm1h*
          (16*\[Alpha]4 + 371*\[Gamma]4))) + 105*Sqrt[7]*JJ*(2*mass - r)*r*
      (240*mass^4*r^2*YAm1hp + 675*r^5*(-4*YAm1h + r*YAm1hp) - 
       2754*mass*r^4*(-3*YAm1h + r*YAm1hp) + 3592*mass^2*r^3*
        (-2*YAm1h + r*YAm1hp) - 1680*mass^3*r^2*(-YAm1h + r*YAm1hp) + 
       32*mass^5*(YAm1h + r*YAm1hp))*\[Gamma]4*Log[1 - (2*mass)/r]))/
   (441*JJ*(2*mass - r)*r*(2*mass*(10*mass^3*r^2*YAm1hp + 
       45*r^4*(-4*YAm1h + r*YAm1hp) + 30*mass^2*r^2*(-YAm1h + r*YAm1hp) + 
       4*mass^4*(YAm1h + r*YAm1hp) - 15*mass*r^3*(-18*YAm1h + 7*r*YAm1hp)) + 
     15*r^3*(3*r^2*(-4*YAm1h + r*YAm1hp) - 10*mass*r*(-3*YAm1h + r*YAm1hp) + 
       8*mass^2*(-2*YAm1h + r*YAm1hp))*Log[1 - (2*mass)/r])), 
 CAp1 -> (-2*mass*(-214200*Sqrt[11]*JJ*r^11*\[Alpha]4 + 
      56*mass^9*r^2*(-99*r*YAp1 + 1287*r^2*YAp1p - 32*Sqrt[11]*JJ*
         (\[Alpha]4 - 145*\[Gamma]4)) - 420*Sqrt[11]*JJ*mass^2*r^9*
       (16034*\[Alpha]4 - 206955*\[Gamma]4) + 8820*Sqrt[11]*JJ*mass*r^10*
       (212*\[Alpha]4 - 1275*\[Gamma]4) + 672*Sqrt[11]*JJ*mass^11*\[Gamma]4 + 
      336*mass^10*r*(33*r*YAp1 + 33*r^2*YAp1p + 19*Sqrt[11]*JJ*\[Gamma]4) + 
      8*mass^8*r^3*(-72765*r*YAp1 + 67914*r^2*YAp1p - 
        4*Sqrt[11]*JJ*(212*\[Alpha]4 + 24745*\[Gamma]4)) + 
      315*mass^4*r^7*(-117810*r*YAp1 + 22869*r^2*YAp1p + 
        8*Sqrt[11]*JJ*(-5543*\[Alpha]4 + 170940*\[Gamma]4)) - 
      315*mass^3*r^8*(-20790*r*YAp1 + 3465*r^2*YAp1p + 
        4*Sqrt[11]*JJ*(-10218*\[Alpha]4 + 214585*\[Gamma]4)) - 
      12*mass^7*r^4*(-1576575*r*YAp1 + 679140*r^2*YAp1p + 
        2*Sqrt[11]*JJ*(-13084*\[Alpha]4 + 1147265*\[Gamma]4)) - 
      14*mass^5*r^6*(-5363820*r*YAp1 + 1257795*r^2*YAp1p + 
        4*Sqrt[11]*JJ*(-151358*\[Alpha]4 + 6579825*\[Gamma]4)) + 
      2*mass^6*r^5*(-31725540*r*YAp1 + 9532215*r^2*YAp1p + 
        2*Sqrt[11]*JJ*(-652196*\[Alpha]4 + 39984735*\[Gamma]4))) - 
    105*(2*mass - r)*r^3*(2040*Sqrt[11]*JJ*r^8*\[Alpha]4 + 
      24*mass^7*r*(-2310*r*YAp1 + 1155*r^2*YAp1p - 32*Sqrt[11]*JJ*
         \[Alpha]4) - 36*Sqrt[11]*JJ*mass*r^7*(438*\[Alpha]4 - 
        2975*\[Gamma]4) + 336*Sqrt[11]*JJ*mass^2*r^6*
       (148*\[Alpha]4 - 2145*\[Gamma]4) + 6720*Sqrt[11]*JJ*mass^8*\[Gamma]4 - 
      28*mass^6*r^2*(-10395*r*YAp1 + 3465*r^2*YAp1p + 
        4*Sqrt[11]*JJ*(-80*\[Alpha]4 + 5477*\[Gamma]4)) + 
      35*mass^3*r^5*(-1782*r*YAp1 + 297*r^2*YAp1p + 4*Sqrt[11]*JJ*
         (-586*\[Alpha]4 + 13755*\[Gamma]4)) + 12*mass^5*r^3*
       (-38808*r*YAp1 + 9702*r^2*YAp1p + 5*Sqrt[11]*JJ*(-624*\[Alpha]4 + 
          30205*\[Gamma]4)) - 84*mass^4*r^4*(-3465*r*YAp1 + 693*r^2*YAp1p + 
        Sqrt[11]*JJ*(-896*\[Alpha]4 + 30785*\[Gamma]4)))*
     Log[1 - (2*mass)/r] + 420*Sqrt[11]*JJ*(2*mass - r)*r^2*\[Gamma]4*
     ArcTanh[mass/(mass - r)]*(2*mass*(112*mass^8 + 480*mass^7*r - 
        36396*mass^6*r^2 + 153356*mass^5*r^3 - 453075*mass^4*r^4 + 
        646485*mass^3*r^5 - 481425*mass^2*r^6 + 180180*mass*r^7 - 
        26775*r^8) + 105*r^2*(96*mass^7 - 1120*mass^6*r + 4680*mass^5*r^2 - 
        9408*mass^4*r^3 + 10255*mass^3*r^4 - 6216*mass^2*r^5 + 
        1971*mass*r^6 - 255*r^7)*Log[1 - (2*mass)/r]))/
   (693*mass^3*(2*mass - r)*r^2*
    (2*mass*(56*mass^5*r^2*YAp1hp + 1575*r^6*(-6*YAp1h + r*YAp1hp) + 
       420*mass^4*r^2*(-YAp1h + r*YAp1hp) + 8*mass^6*(YAp1h + r*YAp1hp) - 
       315*mass*r^5*(-110*YAp1h + 23*r*YAp1hp) + 420*mass^2*r^4*
        (-93*YAp1h + 26*r*YAp1hp) - 210*mass^3*r^3*(-64*YAp1h + 
         27*r*YAp1hp)) + 105*r^3*(15*r^4*(-6*YAp1h + r*YAp1hp) - 
       84*mass*r^3*(-5*YAp1h + r*YAp1hp) + 168*mass^2*r^2*
        (-4*YAp1h + r*YAp1hp) - 140*mass^3*r*(-3*YAp1h + r*YAp1hp) + 
       40*mass^4*(-2*YAp1h + r*YAp1hp))*Log[1 - (2*mass)/r])), 
 \[Gamma]45 -> 
  (16*(mass*(-16*mass^7*r*(3465*r^2*(YAp1*YAp1hp - YAp1h*YAp1p) + 
         Sqrt[11]*JJ*YAp1h*(32*\[Alpha]4 - 455*\[Gamma]4) + 
         8*Sqrt[11]*JJ*r*YAp1hp*(4*\[Alpha]4 - 175*\[Gamma]4)) + 
       4465125*Sqrt[11]*JJ*r^8*(-6*YAp1h + r*YAp1hp)*\[Gamma]4 + 
       3360*Sqrt[11]*JJ*mass^8*(2*YAp1h + r*YAp1hp)*\[Gamma]4 - 
       893025*Sqrt[11]*JJ*mass*r^7*(-170*YAp1h + 33*r*YAp1hp)*\[Gamma]4 + 
       595350*Sqrt[11]*JJ*mass^2*r^6*(-516*YAp1h + 121*r*YAp1hp)*\[Gamma]4 + 
       20*Sqrt[11]*JJ*mass^4*r^4*(-464*YAp1h*\[Alpha]4 + 
         328*r*YAp1hp*\[Alpha]4 - 3862635*YAp1h*\[Gamma]4 + 
         1663410*r*YAp1hp*\[Gamma]4) + 8*mass^6*r^2*
        (3465*r^2*(YAp1*YAp1hp - YAp1h*YAp1p) + Sqrt[11]*JJ*r*YAp1hp*
          (704*\[Alpha]4 - 73745*\[Gamma]4) + Sqrt[11]*JJ*YAp1h*
          (32*\[Alpha]4 + 16135*\[Gamma]4)) - 24*Sqrt[11]*JJ*mass^5*r^3*
        (-5*YAp1h*(64*\[Alpha]4 + 16975*\[Gamma]4) + 
         r*YAp1hp*(432*\[Alpha]4 + 81235*\[Gamma]4)) - 
       10*Sqrt[11]*JJ*mass^3*r^5*(-4*YAp1h*(68*\[Alpha]4 + 
           6489315*\[Gamma]4) + r*YAp1hp*(136*\[Alpha]4 + 
           7799085*\[Gamma]4))) - 105*Sqrt[11]*JJ*(2*mass - r)*r*
      (-1344*mass^6*r^2*YAp1hp + 42525*r^7*(-6*YAp1h + r*YAp1hp) - 
       238140*mass*r^6*(-5*YAp1h + r*YAp1hp) + 476280*mass^2*r^5*
        (-4*YAp1h + r*YAp1hp) - 396900*mass^3*r^4*(-3*YAp1h + r*YAp1hp) + 
       112720*mass^4*r^3*(-2*YAp1h + r*YAp1hp) + 1920*mass^5*r^2*
        (-YAp1h + r*YAp1hp) + 128*mass^7*(YAp1h + r*YAp1hp))*\[Gamma]4*
      ArcTanh[mass/(mass - r)]))/(3465*JJ*(2*mass - r)*r*
    (2*mass*(56*mass^5*r^2*YAp1hp + 1575*r^6*(-6*YAp1h + r*YAp1hp) + 
       420*mass^4*r^2*(-YAp1h + r*YAp1hp) + 8*mass^6*(YAp1h + r*YAp1hp) - 
       315*mass*r^5*(-110*YAp1h + 23*r*YAp1hp) + 420*mass^2*r^4*
        (-93*YAp1h + 26*r*YAp1hp) - 210*mass^3*r^3*(-64*YAp1h + 
         27*r*YAp1hp)) + 105*r^3*(15*r^4*(-6*YAp1h + r*YAp1hp) - 
       84*mass*r^3*(-5*YAp1h + r*YAp1hp) + 168*mass^2*r^2*
        (-4*YAp1h + r*YAp1hp) - 140*mass^3*r*(-3*YAp1h + r*YAp1hp) + 
       40*mass^4*(-2*YAp1h + r*YAp1hp))*Log[1 - (2*mass)/r])), 
 CPm1 -> -(4*mass*(-252000*Sqrt[7]*JJ*r^11*\[Alpha]s4 + 
       3528*Sqrt[7]*JJ*mass^11*\[Gamma]s4 + 30184*Sqrt[7]*JJ*mass^10*r*
        \[Gamma]s4 + 6300*Sqrt[7]*JJ*mass*r^10*(416*\[Alpha]s4 + 
         245*\[Gamma]s4) - 300*Sqrt[7]*JJ*mass^2*r^9*(33982*\[Alpha]s4 + 
         48363*\[Gamma]s4) + 75*Sqrt[7]*JJ*mass^3*r^8*(254040*\[Alpha]s4 + 
         645967*\[Gamma]s4) + 2940*mass^9*(12*r^4*YPm1 + 12*r^5*YPm1p - 
         49*Sqrt[7]*JJ*r^2*\[Gamma]s4) + 1960*mass^8*(-18*r^5*YPm1 + 
         81*r^6*YPm1p - 50*Sqrt[7]*JJ*r^3*\[Gamma]s4) + 
       90*mass^6*r^5*(-35280*r^2*YPm1 + 18130*r^3*YPm1p - 
         Sqrt[7]*JJ*(7472*\[Alpha]s4 + 126469*\[Gamma]s4)) + 
       10*mass^7*r^4*(158760*r^2*YPm1 - 123480*r^3*YPm1p + 
         Sqrt[7]*JJ*(17520*\[Alpha]s4 + 137837*\[Gamma]s4)) + 
       300*mass^4*r^7*(-1323*r^2*YPm1 + 441*r^3*YPm1p - 
         Sqrt[7]*JJ*(59056*\[Alpha]s4 + 241913*\[Gamma]s4)) + 
       5*mass^5*r^6*(396900*r^2*YPm1 - 158760*r^3*YPm1p + 
         Sqrt[7]*JJ*(1443072*\[Alpha]s4 + 9581215*\[Gamma]s4))) + 
     60*r^2*(-8400*Sqrt[7]*JJ*r^10*\[Alpha]s4 + 5880*Sqrt[7]*JJ*mass^10*
        \[Gamma]s4 - 784*Sqrt[7]*JJ*mass^9*r*\[Gamma]s4 + 
       420*Sqrt[7]*JJ*mass*r^9*(228*\[Alpha]s4 + 245*\[Gamma]s4) - 
       60*Sqrt[7]*JJ*mass^2*r^8*(7073*\[Alpha]s4 + 17836*\[Gamma]s4) + 
       5*Sqrt[7]*JJ*mass^3*r^7*(189720*\[Alpha]s4 + 832559*\[Gamma]s4) + 
       2940*mass^8*(-12*r^4*YPm1 + 12*r^5*YPm1p - 5*Sqrt[7]*JJ*r^2*
          \[Gamma]s4) - 588*mass^7*(-240*r^5*YPm1 + 150*r^6*YPm1p - 
         637*Sqrt[7]*JJ*r^3*\[Gamma]s4) + 15*mass^4*r^6*
        (-882*r^2*YPm1 + 294*r^3*YPm1p - 29*Sqrt[7]*JJ*(2616*\[Alpha]s4 + 
           17885*\[Gamma]s4)) + 10*mass^5*r^5*(7938*r^2*YPm1 - 
         3087*r^3*YPm1p + 4*Sqrt[7]*JJ*(17520*\[Alpha]s4 + 
           180859*\[Gamma]s4)) + 4*mass^6*r^4*(-41895*r^2*YPm1 + 
         19845*r^3*YPm1p - Sqrt[7]*JJ*(43800*\[Alpha]s4 + 
           752003*\[Gamma]s4)))*Log[1 - (2*mass)/r] + 
     11025*Sqrt[7]*JJ*r^6*(-2*mass + r)^2*(730*mass^4 - 2190*mass^3*r + 
       2369*mass^2*r^2 - 1036*mass*r^3 + 140*r^4)*\[Gamma]s4*
      Log[1 - (2*mass)/r]^2)/(17640*mass^4*r^4*
    (2*mass*(15*r^5*(-3*YPm1h + r*YPm1hp) + 4*mass^5*(YPm1h + r*YPm1hp) - 
       45*mass*r^4*(-5*YPm1h + 2*r*YPm1hp) - 20*mass^3*r^2*
        (-9*YPm1h + 7*r*YPm1hp) + 2*mass^4*r*(-2*YPm1h + 9*r*YPm1hp) + 
       5*mass^2*r^3*(-72*YPm1h + 37*r*YPm1hp)) + 15*r^2*(-2*mass + r)^2*
      (-2*mass^2*(YPm1h - r*YPm1hp) + r^2*(-3*YPm1h + r*YPm1hp) - 
       3*mass*r*(-2*YPm1h + r*YPm1hp))*Log[1 - (2*mass)/r])), 
 \[Gamma]s43 -> 
  -(2*mass*(2352*Sqrt[7]*JJ*mass^8*(4*YPm1h + r*YPm1hp)*\[Gamma]s4 + 
       784*Sqrt[7]*JJ*mass^7*r*(18*YPm1h + 7*r*YPm1hp)*\[Gamma]s4 - 
       105*Sqrt[7]*JJ*r^8*(-640*YPm1h*\[Alpha]s4 + 320*r*YPm1hp*\[Alpha]s4 - 
         26607*YPm1h*\[Gamma]s4 + 8869*r*YPm1hp*\[Gamma]s4) - 
       196*mass^6*r^2*(360*r^3*(YPm1*YPm1hp - YPm1h*YPm1p) - 
         232*Sqrt[7]*JJ*YPm1h*\[Gamma]s4 - 133*Sqrt[7]*JJ*r*YPm1hp*
          \[Gamma]s4) + 196*mass^5*r^3*(360*r^3*(YPm1*YPm1hp - YPm1h*YPm1p) + 
         203*Sqrt[7]*JJ*YPm1h*\[Gamma]s4 + 353*Sqrt[7]*JJ*r*YPm1hp*
          \[Gamma]s4) + 105*Sqrt[7]*JJ*mass*r^7*
        (14*r*YPm1hp*(176*\[Alpha]s4 + 3941*\[Gamma]s4) - 
         13*YPm1h*(288*\[Alpha]s4 + 10535*\[Gamma]s4)) - 
       4*mass^4*r^4*(4410*r^3*(YPm1*YPm1hp - YPm1h*YPm1p) - 
         247303*Sqrt[7]*JJ*YPm1h*\[Gamma]s4 + 2*Sqrt[7]*JJ*r*YPm1hp*
          (43800*\[Alpha]s4 + 450653*\[Gamma]s4)) + 10*Sqrt[7]*JJ*mass^3*r^5*
        (-28*YPm1h*(1776*\[Alpha]s4 + 50029*\[Gamma]s4) + 
         r*YPm1hp*(84768*\[Alpha]s4 + 1178695*\[Gamma]s4)) - 
       5*Sqrt[7]*JJ*mass^2*r^6*(-84*YPm1h*(1824*\[Alpha]s4 + 
           57967*\[Gamma]s4) + r*YPm1hp*(143856*\[Alpha]s4 + 
           2572843*\[Gamma]s4))) + 735*Sqrt[7]*JJ*r^5*(-2*mass + r)^2*
      (730*mass^3*YPm1hp + 3570*mass^2*(YPm1h - r*YPm1hp) - 
       1267*r^2*(-3*YPm1h + r*YPm1hp) + 4081*mass*r*(-2*YPm1h + r*YPm1hp))*
      \[Gamma]s4*Log[1 - (2*mass)/r])/(17640*JJ*r^3*
    (2*mass*(15*r^5*(-3*YPm1h + r*YPm1hp) + 4*mass^5*(YPm1h + r*YPm1hp) - 
       45*mass*r^4*(-5*YPm1h + 2*r*YPm1hp) - 20*mass^3*r^2*
        (-9*YPm1h + 7*r*YPm1hp) + 2*mass^4*r*(-2*YPm1h + 9*r*YPm1hp) + 
       5*mass^2*r^3*(-72*YPm1h + 37*r*YPm1hp)) + 15*r^2*(-2*mass + r)^2*
      (-2*mass^2*(YPm1h - r*YPm1hp) + r^2*(-3*YPm1h + r*YPm1hp) - 
       3*mass*r*(-2*YPm1h + r*YPm1hp))*Log[1 - (2*mass)/r])), 
 CPp1 -> (4*mass*(19845000*Sqrt[11]*JJ*r^13*\[Alpha]s4 + 
      7056*Sqrt[11]*JJ*mass^13*\[Gamma]s4 + 145040*Sqrt[11]*JJ*mass^12*r*
       \[Gamma]s4 - 4725*Sqrt[11]*JJ*mass*r^12*(38824*\[Alpha]s4 + 
        25725*\[Gamma]s4) - 44100*Sqrt[11]*JJ*mass^3*r^10*
       (33006*\[Alpha]s4 + 76139*\[Gamma]s4) + 12600*Sqrt[11]*JJ*mass^2*r^11*
       (55967*\[Alpha]s4 + 79527*\[Gamma]s4) - 
      168*mass^11*(660*r^4*YPp1 + 660*r^5*YPp1p + 22379*Sqrt[11]*JJ*r^2*
         \[Gamma]s4) - 112*mass^10*(-990*r^5*YPp1 + 13365*r^6*YPp1p - 
        44639*Sqrt[11]*JJ*r^3*\[Gamma]s4) + 560*mass^9*r^4*
       (-83160*r^2*YPp1 + 65142*r^3*YPp1p + Sqrt[11]*JJ*(-300*\[Alpha]s4 + 
          34181*\[Gamma]s4)) - 180*mass^8*r^5*(-1487640*r^2*YPp1 + 
        681296*r^3*YPp1p - Sqrt[11]*JJ*(5008*\[Alpha]s4 + 
          100009*\[Gamma]s4)) - 2100*mass^4*r^9*(-10395*r^2*YPp1 + 
        2079*r^3*YPp1p - 2*Sqrt[11]*JJ*(413066*\[Alpha]s4 + 
          1393119*\[Gamma]s4)) - 420*mass^6*r^7*(-963270*r^2*YPp1 + 
        259875*r^3*YPp1p - Sqrt[11]*JJ*(1035056*\[Alpha]s4 + 
          6802229*\[Gamma]s4)) + 105*mass^5*r^8*(-1455300*r^2*YPp1 + 
        332640*r^3*YPp1p - Sqrt[11]*JJ*(11330976*\[Alpha]s4 + 
          53443565*\[Gamma]s4)) + 10*mass^7*r^6*(-49480200*r^2*YPp1 + 
        16590420*r^3*YPp1p - Sqrt[11]*JJ*(6648000*\[Alpha]s4 + 
          65339099*\[Gamma]s4))) + 
    420*r^2*(94500*Sqrt[11]*JJ*r^12*\[Alpha]s4 + 11760*Sqrt[11]*JJ*mass^12*
       \[Gamma]s4 - 43904*Sqrt[11]*JJ*mass^11*r*\[Gamma]s4 - 
      45*Sqrt[11]*JJ*mass*r^11*(21512*\[Alpha]s4 + 25725*\[Gamma]s4) - 
      105*Sqrt[11]*JJ*mass^3*r^9*(95520*\[Alpha]s4 + 391769*\[Gamma]s4) + 
      15*Sqrt[11]*JJ*mass^2*r^10*(280004*\[Alpha]s4 + 713391*\[Gamma]s4) - 
      5040*mass^10*(-22*r^4*YPp1 + 22*r^5*YPp1p + 7*Sqrt[11]*JJ*r^2*
         \[Gamma]s4) + 168*mass^9*(-6600*r^5*YPp1 + 3630*r^6*YPp1p + 
        547*Sqrt[11]*JJ*r^3*\[Gamma]s4) - 280*mass^8*r^4*
       (-11385*r^2*YPp1 + 4455*r^3*YPp1p - 4*Sqrt[11]*JJ*
         (150*\[Alpha]s4 + 3413*\[Gamma]s4)) + 70*mass^5*r^7*
       (-11880*r^2*YPp1 + 2673*r^3*YPp1p - 17*Sqrt[11]*JJ*
         (10440*\[Alpha]s4 + 85043*\[Gamma]s4)) + 
      28*mass^7*r^5*(-145530*r^2*YPp1 + 45045*r^3*YPp1p - 
        2*Sqrt[11]*JJ*(30000*\[Alpha]s4 + 452837*\[Gamma]s4)) - 
      105*mass^4*r^8*(-990*r^2*YPp1 + 198*r^3*YPp1p - 
        Sqrt[11]*JJ*(136424*\[Alpha]s4 + 808647*\[Gamma]s4)) + 
      12*mass^6*r^6*(218295*r^2*YPp1 - 56595*r^3*YPp1p + 
        Sqrt[11]*JJ*(526020*\[Alpha]s4 + 5783519*\[Gamma]s4)))*
     Log[1 - (2*mass)/r] - 77175*Sqrt[11]*JJ*r^6*(-2*mass + r)^2*
     (700*mass^6 - 6300*mass^5*r + 19826*mass^4*r^2 - 30364*mass^3*r^3 + 
      24365*mass^2*r^4 - 9834*mass*r^5 + 1575*r^6)*\[Gamma]s4*
     Log[1 - (2*mass)/r]^2)/(27720*mass^4*r^4*
    (2*mass*(315*r^7*(-5*YPp1h + r*YPp1hp) + 8*mass^7*(YPp1h + r*YPp1hp) - 
       315*mass*r^6*(-35*YPp1h + 8*r*YPp1hp) + 
       4*mass^6*r*(-2*YPp1h + 27*r*YPp1hp) - 56*mass^5*r^2*
        (-60*YPp1h + 47*r*YPp1hp) - 210*mass^3*r^4*(-170*YPp1h + 
         57*r*YPp1hp) + 105*mass^2*r^5*(-278*YPp1h + 75*r*YPp1hp) + 
       56*mass^4*r^3*(-345*YPp1h + 158*r*YPp1hp)) + 
     105*r^2*(-2*mass + r)^2*(-4*mass^4*(YPp1h - r*YPp1hp) + 
       3*r^4*(-5*YPp1h + r*YPp1hp) - 15*mass*r^3*(-4*YPp1h + r*YPp1hp) + 
       26*mass^2*r^2*(-3*YPp1h + r*YPp1hp) - 18*mass^3*r*
        (-2*YPp1h + r*YPp1hp))*Log[1 - (2*mass)/r])), 
 \[Gamma]s45 -> (2*mass*(-1744155*Sqrt[11]*JJ*r^10*(-5*YPp1h + r*YPp1hp)*
       \[Gamma]s4 + 2352*Sqrt[11]*JJ*mass^10*(4*YPp1h + r*YPp1hp)*
       \[Gamma]s4 + 784*Sqrt[11]*JJ*mass^9*r*(18*YPp1h + 7*r*YPp1hp)*
       \[Gamma]s4 + 1744155*Sqrt[11]*JJ*mass*r^9*(-35*YPp1h + 8*r*YPp1hp)*
       \[Gamma]s4 + 2*Sqrt[11]*JJ*mass^4*r^6*(-351360*YPp1h*\[Alpha]s4 + 
        288360*r*YPp1hp*\[Alpha]s4 + 52434900*YPp1h*\[Gamma]s4 - 
        23829043*r*YPp1hp*\[Gamma]s4) - 2*Sqrt[11]*JJ*mass^5*r^5*
       (-183360*YPp1h*\[Alpha]s4 + 267360*r*YPp1hp*\[Alpha]s4 + 
        8116850*YPp1h*\[Gamma]s4 - 6144257*r*YPp1hp*\[Gamma]s4) + 
      105*Sqrt[11]*JJ*mass^2*r^8*(-800*YPp1h*\[Alpha]s4 + 
        400*r*YPp1hp*\[Alpha]s4 + 1539286*YPp1h*\[Gamma]s4 - 
        415275*r*YPp1hp*\[Gamma]s4) - 240*Sqrt[11]*JJ*mass^3*r^7*
       (-1782*YPp1h*\[Alpha]s4 + 1082*r*YPp1hp*\[Alpha]s4 + 
        821485*YPp1h*\[Gamma]s4 - 275086*r*YPp1hp*\[Gamma]s4) + 
      28*mass^8*r^2*(3960*r^3*(YPp1*YPp1hp - YPp1h*YPp1p) - 
        896*Sqrt[11]*JJ*YPp1h*\[Gamma]s4 - 329*Sqrt[11]*JJ*r*YPp1hp*
         \[Gamma]s4) - 56*mass^7*r^3*(1980*r^3*(YPp1*YPp1hp - YPp1h*YPp1p) + 
        2576*Sqrt[11]*JJ*YPp1h*\[Gamma]s4 + 2681*Sqrt[11]*JJ*r*YPp1hp*
         \[Gamma]s4) + 14*mass^6*r^4*(1980*r^3*(YPp1*YPp1hp - YPp1h*YPp1p) - 
        25816*Sqrt[11]*JJ*YPp1h*\[Gamma]s4 + Sqrt[11]*JJ*r*YPp1hp*
         (12000*\[Alpha]s4 + 53641*\[Gamma]s4))) - 
    735*Sqrt[11]*JJ*r^5*(-2*mass + r)^2*(350*mass^5*YPp1hp - 
      2400*mass^4*(YPp1h - r*YPp1hp) + 2373*r^4*(-5*YPp1h + r*YPp1hp) - 
      11865*mass*r^3*(-4*YPp1h + r*YPp1hp) + 20566*mass^2*r^2*
       (-3*YPp1h + r*YPp1hp) - 13888*mass^3*r*(-2*YPp1h + r*YPp1hp))*
     \[Gamma]s4*Log[1 - (2*mass)/r])/(13860*JJ*r^3*
    (2*mass*(315*r^7*(-5*YPp1h + r*YPp1hp) + 8*mass^7*(YPp1h + r*YPp1hp) - 
       315*mass*r^6*(-35*YPp1h + 8*r*YPp1hp) + 
       4*mass^6*r*(-2*YPp1h + 27*r*YPp1hp) - 56*mass^5*r^2*
        (-60*YPp1h + 47*r*YPp1hp) - 210*mass^3*r^4*(-170*YPp1h + 
         57*r*YPp1hp) + 105*mass^2*r^5*(-278*YPp1h + 75*r*YPp1hp) + 
       56*mass^4*r^3*(-345*YPp1h + 158*r*YPp1hp)) + 
     105*r^2*(-2*mass + r)^2*(-4*mass^4*(YPp1h - r*YPp1hp) + 
       3*r^4*(-5*YPp1h + r*YPp1hp) - 15*mass*r^3*(-4*YPp1h + r*YPp1hp) + 
       26*mass^2*r^2*(-3*YPp1h + r*YPp1hp) - 18*mass^3*r*
        (-2*YPp1h + r*YPp1hp))*Log[1 - (2*mass)/r]))}


==> anc/rulec.m <==
{Mc[3] -> (\[Kappa]*\[Rho]P[Pc[0]])/3, 
 Mc[4] -> (-2*\[Kappa]*Pc[1] + 3*\[Nu]c[3])/2, 
 Mc[5] -> (\[Kappa]^2*Pc[0]^2)/2 + 2*\[Nu]c[4] - 
   (\[Kappa]^2*\[Rho]P[Pc[0]]^2)/18, Mc[6] -> (5*\[Nu]c[5])/2, Pc[1] -> 0, 
 Pc[2] -> -(\[Kappa]*(3*Pc[0]^2 + 4*Pc[0]*\[Rho]P[Pc[0]] + \[Rho]P[Pc[0]]^2))/
   6, Pc[3] -> 0, Pc[4] -> (\[Kappa]^2*(3*Pc[0]^2 + 4*Pc[0]*\[Rho]P[Pc[0]] + 
     \[Rho]P[Pc[0]]^2)*(15*Pc[0] + (9*Pc[0] + 4*\[Rho]P[Pc[0]])*
      Derivative[1][\[Rho]P][Pc[0]]))/180, Pc[5] -> 0, y1c[0] -> 0, 
 y1c[2] -> 0, y1c[3] -> 
  (-(E^\[Nu]c[0]*\[Kappa]*y1c[1]*\[Rho]P[Pc[0]]*
      (5 + 3*Derivative[1][\[Rho]P][Pc[0]])) - 
    3*(5*E^\[Nu]c[0]*\[Kappa]*Pc[0]*y1c[1] + 8*Sqrt[15]*yA0c[0]*
       (-\[CapitalOmega] + \[Omega]1c[0]) + E^\[Nu]c[0]*\[Kappa]*Pc[0]*y1c[1]*
       Derivative[1][\[Rho]P][Pc[0]]))/(30*E^\[Nu]c[0]), yA0c[1] -> 0, 
 yA0c[2] -> (\[Kappa]*yA0c[0]*(3*(3 + L)*Pc[0] + (5 + 5*L + 2*L^2)*
      \[Rho]P[Pc[0]]))/(6*(3 + 2*L)), yA0c[3] -> 0, 
 yA0c[4] -> 
  -(\[Kappa]^2*yA0c[0]*(9*Pc[0]^2*(5*(-6 + L + L^2) + 
        (33 + 43*L + 20*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]]) + 
      \[Rho]P[Pc[0]]^2*(-5*(88 + 153*L + 115*L^2 + 36*L^3 + 4*L^4) + 
        3*(33 + 43*L + 20*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]]) + 
      6*Pc[0]*\[Rho]P[Pc[0]]*(-5*(29 + 28*L + 13*L^2 + 2*L^3) + 
        (66 + 86*L + 40*L^2 + 8*L^3)*Derivative[1][\[Rho]P][Pc[0]])))/
   (360*(15 + 16*L + 4*L^2)), yAm1c[1] -> 0, 
 yAm1c[2] -> ((2 + L + 2*L^2)*Sqrt[-1 + 4*L^2]*\[Kappa]*yAm1c[0]*
     \[Rho]P[Pc[0]] + 3*((2 + L)*Sqrt[-1 + 4*L^2]*\[Kappa]*Pc[0]*yAm1c[0] - 
      2*(1 + 2*L)*yP0c[0]*(\[CapitalOmega] - \[Omega]1c[0])))/
   (6*(1 + 2*L)*Sqrt[-1 + 4*L^2]), yAm1c[3] -> 0, yAm1hc[1] -> 0, 
 yAm1hc[2] -> (\[Kappa]*yAm1hc[0]*(3*(2 + L)*Pc[0] + 
     (2 + L + 2*L^2)*\[Rho]P[Pc[0]]))/(6 + 12*L), yAm1hc[3] -> 0, 
 yAm1hc[4] -> 
  -(\[Kappa]^2*yAm1hc[0]*(9*Pc[0]^2*(5*(-6 - L + L^2) + 
        (6 + 15*L + 8*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]]) + 
      6*Pc[0]*\[Rho]P[Pc[0]]*(-5*(12 + 8*L + 7*L^2 + 2*L^3) + 
        2*(6 + 15*L + 8*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]]) + 
      \[Rho]P[Pc[0]]^2*(-5*(18 + 15*L + 31*L^2 + 20*L^3 + 4*L^4) + 
        3*(6 + 15*L + 8*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]])))/
   (360*(3 + 8*L + 4*L^2)), yAp1c[1] -> 0, 
 yAp1c[2] -> 
  (\[Kappa]*(\[Rho]P[Pc[0]]*(Sqrt[3 + 8*L + 4*L^2]*(72 + 138*L + 99*L^2 + 
         32*L^3 + 4*L^4)*yAp1c[0] - yP0c[0]*((162 + 179*L + 66*L^2 + 8*L^3)*
          \[CapitalOmega] + (18 + 31*L - 6*L^2 - 8*L^3)*\[Omega]1c[0]) - 
       3*(2 + L)*yP0c[0]*(5*\[CapitalOmega] + 2*L*\[CapitalOmega] + 
         \[Omega]1c[0] + 2*L*\[Omega]1c[0])*Derivative[1][\[Rho]P][Pc[0]]) + 
     3*Pc[0]*(Sqrt[3 + 8*L + 4*L^2]*(24 + 34*L + 15*L^2 + 2*L^3)*yAp1c[0] - 
       yP0c[0]*((54 + 61*L + 26*L^2 + 4*L^3)*\[CapitalOmega] + 
         (6 + 9*L - 6*L^2 - 4*L^3)*\[Omega]1c[0]) - (2 + L)*yP0c[0]*
        (5*\[CapitalOmega] + 2*L*\[CapitalOmega] + \[Omega]1c[0] + 
         2*L*\[Omega]1c[0])*Derivative[1][\[Rho]P][Pc[0]])))/
   (6*(2 + L)*(3 + 2*L)*(5 + 2*L)*Sqrt[3 + 8*L + 4*L^2]), yAp1c[3] -> 0, 
 yAp1hc[1] -> 0, yAp1hc[2] -> 
  (\[Kappa]*yAp1hc[0]*(3*(4 + L)*Pc[0] + (12 + 9*L + 2*L^2)*\[Rho]P[Pc[0]]))/
   (6*(5 + 2*L)), yAp1hc[3] -> 0, 
 yAp1hc[4] -> 
  -(\[Kappa]^2*yAp1hc[0]*(9*Pc[0]^2*(5*(-4 + 3*L + L^2) + 
        (100 + 95*L + 32*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]]) + 
      6*Pc[0]*\[Rho]P[Pc[0]]*(-5*(72 + 60*L + 19*L^2 + 2*L^3) + 
        2*(100 + 95*L + 32*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]]) + 
      \[Rho]P[Pc[0]]^2*(-5*(396 + 507*L + 247*L^2 + 52*L^3 + 4*L^4) + 
        3*(100 + 95*L + 32*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]])))/
   (360*(35 + 24*L + 4*L^2)), yP0c[1] -> 0, 
 yP0c[2] -> 
  -(\[Kappa]*yP0c[0]*(3*Pc[0]*(9 + L + Derivative[1][\[Rho]P][Pc[0]]) + 
      \[Rho]P[Pc[0]]*(15 - 3*L - 2*L^2 + 3*Derivative[1][\[Rho]P][Pc[0]])))/
   (6*(3 + 2*L)), yP0c[3] -> 0, yPm1c[1] -> 0, 
 yPm1c[2] -> (E^\[Nu]c[0]*Sqrt[-1 + 4*L^2]*\[Kappa]*yPm1c[0]*\[Rho]P[Pc[0]]*
     (-16 - L + 2*L^2 - 3*Derivative[1][\[Rho]P][Pc[0]]) + 
    3*(-8*E^\[Nu]c[0]*Sqrt[-1 + 4*L^2]*\[Kappa]*Pc[0]*yPm1c[0] + 
      12*L^2*yA0c[0]*(\[CapitalOmega] - \[Omega]1c[0]) + 
      8*L^3*yA0c[0]*(\[CapitalOmega] - \[Omega]1c[0]) + 
      L*(4*\[CapitalOmega]*yA0c[0] - E^\[Nu]c[0]*Sqrt[-1 + 4*L^2]*\[Kappa]*
         Pc[0]*yPm1c[0] - 4*yA0c[0]*\[Omega]1c[0]) - 
      E^\[Nu]c[0]*Sqrt[-1 + 4*L^2]*\[Kappa]*Pc[0]*yPm1c[0]*
       Derivative[1][\[Rho]P][Pc[0]]))/(6*E^\[Nu]c[0]*(1 + 2*L)*
    Sqrt[-1 + 4*L^2]), yPm1hc[1] -> 0, 
 yPm1hc[2] -> 
  -((\[Kappa]*yPm1hc[0]*(3*Pc[0]*(8 + L + Derivative[1][\[Rho]P][Pc[0]]) + 
      \[Rho]P[Pc[0]]*(16 + L - 2*L^2 + 3*Derivative[1][\[Rho]P][Pc[0]])))/
    (6 + 12*L)), yPm1hc[3] -> 0, 
 yPm1hc[4] -> (\[Kappa]^2*yPm1hc[0]*(15*(1 + 2*L)*\[Rho]P[Pc[0]]^3*
      Derivative[2][\[Rho]P][Pc[0]] + 9*Pc[0]^2*
      ((123 + 75*L - 4*L^2 - 4*L^3)*Derivative[1][\[Rho]P][Pc[0]] + 
       10*(1 + L)*Derivative[1][\[Rho]P][Pc[0]]^2 + 
       5*(3*(32 + 17*L + L^2) + (1 + 2*L)*Pc[0]*Derivative[2][\[Rho]P][
           Pc[0]])) + 3*Pc[0]*\[Rho]P[Pc[0]]*
      (-4*(-133 - 65*L + 9*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]] + 
       10*(5 + 4*L)*Derivative[1][\[Rho]P][Pc[0]]^2 + 
       5*(288 + 80*L - 34*L^2 - 4*L^3 + 7*(1 + 2*L)*Pc[0]*
          Derivative[2][\[Rho]P][Pc[0]])) + \[Rho]P[Pc[0]]^2*
      (-3*(-163 - 35*L + 24*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]] + 
       30*(2 + L)*Derivative[1][\[Rho]P][Pc[0]]^2 + 
       5*(192 - 35*L - 53*L^2 + 12*L^3 + 4*L^4 + 15*(1 + 2*L)*Pc[0]*
          Derivative[2][\[Rho]P][Pc[0]]))))/(360*(3 + 8*L + 4*L^2)), 
 yPp1c[1] -> 0, yPp1c[2] -> 
  (\[Kappa]*(\[Rho]P[Pc[0]]*(-150*E^\[Nu]c[0]*Sqrt[3 + 8*L + 4*L^2]*
        yPp1c[0] + 16*L^4*yA0c[0]*(5*\[CapitalOmega] - 2*\[Omega]1c[0]) + 
       4*L^3*(15*\[CapitalOmega]*yA0c[0] + 5*E^\[Nu]c[0]*
          Sqrt[3 + 8*L + 4*L^2]*yPp1c[0] - 18*yA0c[0]*\[Omega]1c[0]) + 
       L^2*(-270*\[CapitalOmega]*yA0c[0] + 100*E^\[Nu]c[0]*
          Sqrt[3 + 8*L + 4*L^2]*yPp1c[0] + 12*yA0c[0]*\[Omega]1c[0]) + 
       L*(-250*\[CapitalOmega]*yA0c[0] + 5*E^\[Nu]c[0]*Sqrt[3 + 8*L + 4*L^2]*
          yPp1c[0] + 52*yA0c[0]*\[Omega]1c[0]) - 15*(3 + 2*L)*
        (2*L*\[CapitalOmega]*yA0c[0] + 2*L^2*\[CapitalOmega]*yA0c[0] + 
         E^\[Nu]c[0]*Sqrt[3 + 8*L + 4*L^2]*yPp1c[0])*Derivative[1][\[Rho]P][
         Pc[0]]) + 3*Pc[0]*(-150*E^\[Nu]c[0]*Sqrt[3 + 8*L + 4*L^2]*yPp1c[0] + 
       4*L^3*yA0c[0]*(5*\[CapitalOmega] - 6*\[Omega]1c[0]) + 
       8*L^4*yA0c[0]*(5*\[CapitalOmega] - 3*\[Omega]1c[0]) - 
       2*L^2*(85*\[CapitalOmega]*yA0c[0] + 5*E^\[Nu]c[0]*
          Sqrt[3 + 8*L + 4*L^2]*yPp1c[0] - 42*yA0c[0]*\[Omega]1c[0]) + 
       L*(-150*\[CapitalOmega]*yA0c[0] - 115*E^\[Nu]c[0]*
          Sqrt[3 + 8*L + 4*L^2]*yPp1c[0] + 84*yA0c[0]*\[Omega]1c[0]) - 
       5*(3 + 2*L)*(2*L*\[CapitalOmega]*yA0c[0] + 2*L^2*\[CapitalOmega]*
          yA0c[0] + E^\[Nu]c[0]*Sqrt[3 + 8*L + 4*L^2]*yPp1c[0])*
        Derivative[1][\[Rho]P][Pc[0]])))/(30*E^\[Nu]c[0]*(3 + 2*L)*(5 + 2*L)*
    Sqrt[3 + 8*L + 4*L^2]), yPp1hc[1] -> 0, 
 yPp1hc[2] -> 
  -(\[Kappa]*yPp1hc[0]*(3*Pc[0]*(10 + L + Derivative[1][\[Rho]P][Pc[0]]) + 
      \[Rho]P[Pc[0]]*(10 - 7*L - 2*L^2 + 3*Derivative[1][\[Rho]P][Pc[0]])))/
   (6*(5 + 2*L)), yPp1hc[3] -> 0, 
 yPp1hc[4] -> (\[Kappa]^2*yPp1hc[0]*(15*(5 + 2*L)*\[Rho]P[Pc[0]]^3*
      Derivative[2][\[Rho]P][Pc[0]] + 3*Pc[0]*\[Rho]P[Pc[0]]*
      (-4*(-195 + 19*L + 33*L^2 + 4*L^3)*Derivative[1][\[Rho]P][Pc[0]] + 
       10*(13 + 4*L)*Derivative[1][\[Rho]P][Pc[0]]^2 - 
       5*(-280 + 104*L + 58*L^2 + 4*L^3 - 7*(5 + 2*L)*Pc[0]*
          Derivative[2][\[Rho]P][Pc[0]])) + 
     9*Pc[0]^2*((225 + 11*L - 28*L^2 - 4*L^3)*Derivative[1][\[Rho]P][Pc[0]] + 
       10*(3 + L)*Derivative[1][\[Rho]P][Pc[0]]^2 + 
       5*(3*(70 + 21*L + L^2) + (5 + 2*L)*Pc[0]*Derivative[2][\[Rho]P][
           Pc[0]])) + \[Rho]P[Pc[0]]^2*(-3*(-105 + 109*L + 48*L^2 + 4*L^3)*
        Derivative[1][\[Rho]P][Pc[0]] + 30*(4 + L)*
        Derivative[1][\[Rho]P][Pc[0]]^2 + 5*(70 + 25*L + 115*L^2 + 44*L^3 + 
         4*L^4 + 15*(5 + 2*L)*Pc[0]*Derivative[2][\[Rho]P][Pc[0]]))))/
   (360*(35 + 24*L + 4*L^2)), \[Nu]c[1] -> 0, 
 \[Nu]c[2] -> (3*\[Kappa]*Pc[0] + \[Kappa]*\[Rho]P[Pc[0]])/3, 
 \[Nu]c[3] -> (-2*Pc[3])/(Pc[0] + \[Rho]P[Pc[0]]), 
 \[Nu]c[4] -> (15*\[Kappa]^2*Pc[0]^2*\[Rho]P[Pc[0]]*
     (1 + Derivative[1][\[Rho]P][Pc[0]]) + 7*\[Kappa]^2*Pc[0]*
     \[Rho]P[Pc[0]]^2*(1 + Derivative[1][\[Rho]P][Pc[0]]) + 
    \[Kappa]^2*\[Rho]P[Pc[0]]^3*(1 + Derivative[1][\[Rho]P][Pc[0]]) + 
    9*(\[Kappa]^2*Pc[0]^3 - 8*Pc[4] + \[Kappa]^2*Pc[0]^3*
       Derivative[1][\[Rho]P][Pc[0]]))/(36*(Pc[0] + \[Rho]P[Pc[0]])), 
 \[Nu]c[5] -> (-2*Pc[5])/(Pc[0] + \[Rho]P[Pc[0]]), \[Psi]c[1] -> 0, 
 \[Psi]c[2] -> -((2 + L)*\[Kappa]*(3*Pc[0] + (1 - 2*L)*\[Rho]P[Pc[0]])*
     \[Psi]c[0])/(6*(3 + 2*L)), \[Psi]c[3] -> 0, 
 \[Psi]c[4] -> (\[Kappa]^2*\[Psi]c[0]*(45*(14 + 13*L + 3*L^2)*Pc[0]^2 - 
     9*(6 + 19*L + 16*L^2 + 4*L^3)*Pc[0]^2*Derivative[1][\[Rho]P][Pc[0]] + 
     (6 + 7*L + 2*L^2)*\[Rho]P[Pc[0]]^2*(5*(-1 + 7*L + 2*L^2) - 
       3*(1 + 2*L)*Derivative[1][\[Rho]P][Pc[0]]) - 
     6*(2 + L)*Pc[0]*\[Rho]P[Pc[0]]*(5*(-2 + 5*L + 2*L^2) + 
       2*(3 + 8*L + 4*L^2)*Derivative[1][\[Rho]P][Pc[0]])))/
   (360*(15 + 16*L + 4*L^2)), \[Omega]1c[1] -> 0, 
 \[Omega]1c[2] -> (2*\[Kappa]*(Pc[0] + \[Rho]P[Pc[0]])*\[Omega]1c[0])/5, 
 \[Omega]1c[3] -> 0, \[Omega]1c[4] -> 
  -(\[Kappa]^2*(Pc[0] + \[Rho]P[Pc[0]])*\[Omega]1c[0]*
     (\[Rho]P[Pc[0]]*(-33 + 5*Derivative[1][\[Rho]P][Pc[0]]) + 
      3*Pc[0]*(-1 + 5*Derivative[1][\[Rho]P][Pc[0]])))/210, 
 \[Omega]1c[5] -> 0, \[Omega]1c[6] -> 
  (\[Kappa]^3*(Pc[0] + \[Rho]P[Pc[0]])*\[Omega]1c[0]*
    (35*\[Rho]P[Pc[0]]^3*Derivative[2][\[Rho]P][Pc[0]] + 
     9*Pc[0]^2*(-6 - 68*Derivative[1][\[Rho]P][Pc[0]] + 
       42*Derivative[1][\[Rho]P][Pc[0]]^2 + 35*Pc[0]*Derivative[2][\[Rho]P][
         Pc[0]]) + 3*Pc[0]*\[Rho]P[Pc[0]]*
      (78 - 832*Derivative[1][\[Rho]P][Pc[0]] + 
       98*Derivative[1][\[Rho]P][Pc[0]]^2 + 175*Pc[0]*Derivative[2][\[Rho]P][
         Pc[0]]) + \[Rho]P[Pc[0]]^2*(2388 - 764*Derivative[1][\[Rho]P][
         Pc[0]] + 56*Derivative[1][\[Rho]P][Pc[0]]^2 + 
       245*Pc[0]*Derivative[2][\[Rho]P][Pc[0]])))/34020}

